Primordial gravitational waves, precisely: The role of thermodynamics in the Standard Model

In this paper, we revisit the estimation of the spectrum of primordial gravitational waves originated from inflation, particularly focusing on the effect of thermodynamics in the Standard Model of particle physics. By collecting recent results of perturbative and non-perturbative analysis of thermodynamic quantities in the Standard Model, we obtain the effective degrees of freedom including the corrections due to non-trivial interaction properties of particles in the Standard Model for a wide temperature interval. The impact of such corrections on the spectrum of primordial gravitational waves as well as the damping effect due to free-streaming particles is investigated by numerically solving the evolution equation of tensor perturbations in the expanding universe. It is shown that the reevaluation of the effects of free-streaming photons and neutrinos gives rise to some additional damping features overlooked in previous studies. We also observe that the continuous nature of the QCD crossover results in a smooth spectrum for modes that reenter the horizon at around the epoch of the QCD phase transition. Furthermore, we explicitly show that the values of the effective degrees of freedom remain smaller than the commonly used value 106.75 even at temperature much higher than the critical temperature of the electroweak crossover, and that the amplitude of primordial gravitational waves at a frequency range relevant to direct detection experiments becomes $\mathcal{O}(1)\,\%$ larger than previous estimates that do not include such corrections. This effect can be relevant to future high-sensitivity gravitational wave experiments such as ultimate DECIGO. Our results on the temperature evolution of the effective degrees of freedom are made available as tabulated data and fitting functions, which can also be used in the analysis of other cosmological relics.

==> anc/standardmodel2018.dat <==
# Effective degrees of freedom for the energy density and for the entropy density in the Standard Model.
# Data points are spaced over the interval in log(T).
# 
# See arXiv:1803.01038 for details.
# 
# K. Saikawa and S. Shirai (2018).
# 
# Columns:
# 1. T [GeV]   2. g_*rho   3. g_*rho (err.)   4. g_*s   5. g_*s (err.)
# 
1.9952623e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
2.0057191e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
2.0162307e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
2.0267974e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
2.0374195e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
2.0480972e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
2.0588309e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
2.0696209e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
2.0804674e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
2.0913707e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
2.1023312e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
2.1133491e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
2.1244248e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
2.1355585e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
2.1467506e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
2.1580013e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
2.169311e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
2.1806799e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
2.1921085e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
2.2035969e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
2.2151456e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
2.2267547e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
2.2384247e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
2.2501559e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
2.2619486e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
2.273803e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
2.2857196e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
2.2976986e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
2.3097404e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
2.3218454e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
2.3340137e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
2.3462459e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
2.3585421e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
2.3709028e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
2.3833282e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
2.3958188e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
2.4083749e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
2.4209967e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
2.4336847e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
2.4464392e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
2.4592605e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
2.4721491e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
2.4851051e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
2.4981291e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
2.5112213e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
2.5243822e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
2.537612e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
2.5509112e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
2.56428e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
2.5777189e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
2.5912283e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
2.6048084e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
2.6184597e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
2.6321826e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
2.6459774e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
2.6598445e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
2.6737842e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
2.687797e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
2.7018833e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
2.7160433e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
2.7302776e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
2.7445865e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
2.7589704e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
2.7734296e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
2.7879647e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
2.8025759e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
2.8172636e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
2.8320284e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
2.8468705e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
2.8617905e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
2.8767886e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
2.8918653e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
2.907021e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
2.9222562e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
2.9375712e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
2.9529665e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
2.9684424e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
2.9839995e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
2.999638e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
3.0153586e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
3.0311615e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
3.0470473e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
3.0630163e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
3.079069e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
3.0952058e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
3.1114272e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
3.1277336e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
3.1441255e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
3.1606033e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
3.1771674e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
3.1938184e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
3.2105566e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
3.2273825e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
3.2442966e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
3.2612994e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
3.2783913e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
3.2955727e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
3.3128442e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
3.3302062e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
3.3476592e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
3.3652036e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
3.3828401e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
3.4005689e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
3.4183906e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
3.4363058e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
3.4543148e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
3.4724183e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
3.4906166e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
3.5089102e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
3.5272998e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
3.5457857e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
3.5643685e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
3.5830487e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
3.6018268e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
3.6207033e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
3.6396788e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
3.6587536e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
3.6779285e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
3.6972038e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
3.7165802e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
3.7360581e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
3.7556381e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
3.7753207e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
3.7951064e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
3.8149959e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
3.8349896e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
3.855088e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
3.8752919e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
3.8956015e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
3.9160177e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
3.9365408e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
3.9571715e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
3.9779103e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
3.9987578e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
4.0197145e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
4.0407811e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
4.0619581e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
4.083246e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
4.1046456e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
4.1261573e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
4.1477817e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
4.1695195e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
4.1913711e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
4.2133373e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
4.2354187e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
4.2576157e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
4.2799291e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
4.3023594e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
4.3249073e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
4.3475733e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
4.3703581e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
4.3932624e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
4.4162866e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
4.4394316e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
4.4626978e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
4.486086e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
4.5095967e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
4.5332307e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
4.5569885e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
4.5808708e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
4.6048783e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
4.6290117e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
4.6532714e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
4.6776584e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
4.7021731e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
4.7268163e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
4.7515887e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
4.7764909e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
4.8015236e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
4.8266875e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
4.8519833e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
4.8774116e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
4.9029732e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
4.9286688e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
4.9544991e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
4.9804647e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
5.0065664e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
5.0328048e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
5.0591808e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
5.0856951e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
5.1123483e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
5.1391411e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
5.1660744e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
5.1931489e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
5.2203652e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
5.2477242e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
5.2752265e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
5.302873e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
5.3306644e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
5.3586014e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
5.3866848e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
5.4149154e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
5.443294e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
5.4718213e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
5.5004981e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
5.5293252e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
5.5583034e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
5.5874334e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
5.6167161e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
5.6461523e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
5.6757427e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
5.7054882e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
5.7353896e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
5.7654478e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
5.7956634e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
5.8260374e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
5.8565706e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
5.8872638e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
5.9181178e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
5.9491336e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
5.9803119e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
6.0116536e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
6.0431596e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
6.0748307e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
6.1066677e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
6.1386716e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
6.1708433e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
6.2031835e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
6.2356933e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
6.2683734e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
6.3012248e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
6.3342483e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
6.3674449e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
6.4008155e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
6.434361e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
6.4680823e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
6.5019803e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
6.536056e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
6.5703103e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
6.6047441e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
6.6393583e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
6.6741539e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
6.7091319e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
6.7442933e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
6.7796389e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
6.8151697e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
6.8508867e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
6.886791e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
6.9228834e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
6.9591649e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
6.9956366e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
7.0322994e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
7.0691544e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
7.1062025e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
7.1434448e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
7.1808823e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
7.218516e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
7.2563469e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
7.2943761e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
7.3326045e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
7.3710334e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
7.4096636e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
7.4484962e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
7.4875324e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
7.5267732e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
7.5662196e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
7.6058728e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
7.6457338e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
7.6858036e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
7.7260835e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
7.7665745e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
7.8072777e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
7.8481942e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
7.8893251e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
7.9306716e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
7.9722348e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
8.0140158e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
8.0560157e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
8.0982358e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
8.1406772e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
8.183341e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
8.2262283e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
8.2693405e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
8.3126786e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
8.3562438e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
8.4000373e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
8.4440603e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
8.4883141e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
8.5327998e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
8.5775186e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
8.6224718e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
8.6676606e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
8.7130862e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
8.7587498e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
8.8046528e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
8.8507964e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
8.8971818e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
8.9438102e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
8.9906831e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
9.0378016e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
9.085167e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
9.1327807e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
9.1806439e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
9.228758e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
9.2771242e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
9.3257439e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
9.3746184e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
9.423749e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
9.4731371e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
9.5227841e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
9.5726912e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
9.62286e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
9.6732916e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
9.7239875e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
9.7749491e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
9.8261778e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
9.877675e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
9.9294421e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
9.9814804e-06 3.3830836 0.0033830836 3.9309363 0.0039309363
1.0033792e-05 3.3830836 0.0033830836 3.9309363 0.0039309363
1.0086377e-05 3.3830836 0.0033830836 3.9309363 0.0039309363
1.0139238e-05 3.3830836 0.0033830836 3.9309363 0.0039309363
1.0192375e-05 3.3830836 0.0033830836 3.9309363 0.0039309363
1.0245792e-05 3.3830836 0.0033830836 3.9309363 0.0039309363
1.0299488e-05 3.3830836 0.0033830836 3.9309363 0.0039309363
1.0353466e-05 3.3830836 0.0033830836 3.9309363 0.0039309363
1.0407726e-05 3.3830836 0.0033830836 3.9309363 0.0039309363
1.0462271e-05 3.3830836 0.0033830836 3.9309363 0.0039309363
1.0517102e-05 3.3830836 0.0033830836 3.9309363 0.0039309363
1.057222e-05 3.3830836 0.0033830836 3.9309363 0.0039309363
1.0627627e-05 3.3830836 0.0033830836 3.9309363 0.0039309363
1.0683325e-05 3.3830836 0.0033830836 3.9309363 0.0039309363
1.0739314e-05 3.3830836 0.0033830836 3.9309363 0.0039309363
1.0795597e-05 3.3830836 0.0033830836 3.9309363 0.0039309363
1.0852175e-05 3.3830836 0.0033830836 3.9309363 0.0039309363
1.0909049e-05 3.3830836 0.0033830836 3.9309363 0.0039309363
1.0966221e-05 3.3830836 0.0033830836 3.9309363 0.0039309363
1.1023693e-05 3.3830836 0.0033830836 3.9309363 0.0039309363
1.1081466e-05 3.3830836 0.0033830836 3.9309363 0.0039309363
1.1139542e-05 3.3830836 0.0033830836 3.9309363 0.0039309363
1.1197922e-05 3.3830836 0.0033830836 3.9309363 0.0039309363
1.1256609e-05 3.3830836 0.0033830836 3.9309363 0.0039309363
1.1315603e-05 3.3830836 0.0033830836 3.9309363 0.0039309363
1.1374906e-05 3.3830836 0.0033830836 3.9309363 0.0039309363
1.1434519e-05 3.3830836 0.0033830836 3.9309363 0.0039309363
1.1494445e-05 3.3830836 0.0033830836 3.9309363 0.0039309363
1.1554686e-05 3.3830836 0.0033830836 3.9309363 0.0039309363
1.1615242e-05 3.3830836 0.0033830836 3.9309363 0.0039309363
1.1676115e-05 3.3830836 0.0033830836 3.9309363 0.0039309363
1.1737307e-05 3.3830836 0.0033830836 3.9309363 0.0039309363
1.179882e-05 3.3830836 0.0033830836 3.9309363 0.0039309363
1.1860656e-05 3.3830836 0.0033830836 3.9309363 0.0039309363
1.1922815e-05 3.3830836 0.0033830836 3.9309363 0.0039309363
1.1985301e-05 3.3830836 0.0033830836 3.9309363 0.0039309363
1.2048113e-05 3.3830836 0.0033830836 3.9309363 0.0039309363
1.2111255e-05 3.3830836 0.0033830836 3.9309363 0.0039309363
1.2174728e-05 3.3830836 0.0033830836 3.9309363 0.0039309363
1.2238534e-05 3.3830836 0.0033830836 3.9309363 0.0039309363
1.2302674e-05 3.3830836 0.0033830836 3.9309363 0.0039309363
1.236715e-05 3.3830836 0.0033830836 3.9309363 0.0039309363
1.2431964e-05 3.3830836 0.0033830836 3.9309363 0.0039309363
1.2497117e-05 3.3830836 0.0033830836 3.9309363 0.0039309363
1.2562612e-05 3.3830836 0.0033830836 3.9309363 0.0039309363
1.2628451e-05 3.3830836 0.0033830836 3.9309363 0.0039309363
1.2694634e-05 3.3830836 0.0033830836 3.9309363 0.0039309363
1.2761164e-05 3.3830836 0.0033830836 3.9309363 0.0039309363
1.2828043e-05 3.3830836 0.0033830836 3.9309363 0.0039309363
1.2895272e-05 3.3830836 0.0033830836 3.9309363 0.0039309363
1.2962854e-05 3.3830836 0.0033830836 3.9309363 0.0039309363
1.303079e-05 3.3830836 0.0033830836 3.9309363 0.0039309363
1.3099082e-05 3.3830836 0.0033830836 3.9309363 0.0039309363
1.3167732e-05 3.3830836 0.0033830836 3.9309363 0.0039309363
1.3236742e-05 3.3830836 0.0033830836 3.9309363 0.0039309363
1.3306113e-05 3.3830836 0.0033830836 3.9309363 0.0039309363
1.3375848e-05 3.3830836 0.0033830836 3.9309363 0.0039309363
1.3445948e-05 3.3830836 0.0033830836 3.9309363 0.0039309363
1.3516416e-05 3.3830836 0.0033830836 3.9309363 0.0039309363
1.3587253e-05 3.3830836 0.0033830836 3.9309363 0.0039309363
1.3658461e-05 3.3830836 0.0033830836 3.9309363 0.0039309363
1.3730043e-05 3.3830836 0.0033830836 3.9309363 0.0039309363
1.3801999e-05 3.3830836 0.0033830836 3.9309363 0.0039309363
1.3874333e-05 3.3830836 0.0033830836 3.9309363 0.0039309363
1.3947046e-05 3.3830836 0.0033830836 3.9309363 0.0039309363
1.402014e-05 3.3830836 0.0033830836 3.9309363 0.0039309363
1.4093617e-05 3.3830836 0.0033830836 3.9309363 0.0039309363
1.4167479e-05 3.3830836 0.0033830836 3.9309363 0.0039309363
1.4241728e-05 3.3830836 0.0033830836 3.9309363 0.0039309363
1.4316366e-05 3.3830836 0.0033830836 3.9309363 0.0039309363
1.4391395e-05 3.3830836 0.0033830836 3.9309363 0.0039309363
1.4466818e-05 3.3830836 0.0033830836 3.9309363 0.0039309363
1.4542636e-05 3.3830836 0.0033830836 3.9309363 0.0039309363
1.4618851e-05 3.3830836 0.0033830836 3.9309363 0.0039309363
1.4695466e-05 3.3830836 0.0033830836 3.9309363 0.0039309363
1.4772482e-05 3.3830836 0.0033830836 3.9309363 0.0039309363
1.4849902e-05 3.3830836 0.0033830836 3.9309363 0.0039309363
1.4927728e-05 3.3830836 0.0033830836 3.9309363 0.0039309363
1.5005961e-05 3.3830836 0.0033830836 3.9309363 0.0039309363
1.5084604e-05 3.3830836 0.0033830836 3.9309363 0.0039309363
1.516366e-05 3.3830836 0.0033830836 3.9309363 0.0039309363
1.524313e-05 3.3830836 0.0033830836 3.9309363 0.0039309363
1.5323016e-05 3.3830836 0.0033830836 3.9309363 0.0039309363
1.5403322e-05 3.3830836 0.0033830836 3.9309363 0.0039309363
1.5484047e-05 3.3830836 0.0033830836 3.9309363 0.0039309363
1.5565197e-05 3.3830836 0.0033830836 3.9309363 0.0039309363
1.5646771e-05 3.3830836 0.0033830836 3.9309363 0.0039309363
1.5728773e-05 3.3830836 0.0033830836 3.9309363 0.0039309363
1.5811204e-05 3.3830836 0.0033830836 3.9309363 0.0039309363
1.5894068e-05 3.3830836 0.0033830836 3.9309363 0.0039309363
1.5977366e-05 3.3830836 0.0033830836 3.9309363 0.0039309363
1.60611e-05 3.3830836 0.0033830836 3.9309363 0.0039309363
1.6145273e-05 3.3830836 0.0033830836 3.9309363 0.0039309363
1.6229888e-05 3.3830836 0.0033830836 3.9309363 0.0039309363
1.6314946e-05 3.3830836 0.0033830836 3.9309363 0.0039309363
1.6400449e-05 3.3830836 0.0033830836 3.9309363 0.0039309363
1.6486401e-05 3.3830836 0.0033830836 3.9309363 0.0039309363
1.6572803e-05 3.3830836 0.0033830836 3.9309363 0.0039309363
1.6659658e-05 3.3830836 0.0033830836 3.9309363 0.0039309363
1.6746968e-05 3.3830836 0.0033830836 3.9309363 0.0039309363
1.6834736e-05 3.3830836 0.0033830836 3.9309363 0.0039309363
1.6922964e-05 3.3830836 0.0033830836 3.9309363 0.0039309363
1.7011654e-05 3.3830836 0.0033830836 3.9309363 0.0039309363
1.7100809e-05 3.3830836 0.0033830836 3.9309363 0.0039309363
1.7190431e-05 3.3830836 0.0033830836 3.9309363 0.0039309363
1.7280523e-05 3.3830836 0.0033830836 3.9309363 0.0039309363
1.7371087e-05 3.3830836 0.0033830836 3.9309363 0.0039309363
1.7462125e-05 3.3830836 0.0033830836 3.9309363 0.0039309363
1.7553641e-05 3.3830836 0.0033830836 3.9309363 0.0039309363
1.7645637e-05 3.3830836 0.0033830836 3.9309363 0.0039309363
1.7738114e-05 3.3830836 0.0033830836 3.9309363 0.0039309363
1.7831076e-05 3.3830836 0.0033830836 3.9309363 0.0039309363
1.7924526e-05 3.3830836 0.0033830836 3.9309363 0.0039309363
1.8018465e-05 3.3830836 0.0033830836 3.9309363 0.0039309363
1.8112896e-05 3.3830836 0.0033830836 3.9309363 0.0039309363
1.8207823e-05 3.3830836 0.0033830836 3.9309363 0.0039309363
1.8303246e-05 3.3830836 0.0033830836 3.9309363 0.0039309363
1.839917e-05 3.3830836 0.0033830836 3.9309363 0.0039309363
1.8495597e-05 3.3830836 0.0033830836 3.9309363 0.0039309363
1.8592529e-05 3.3830836 0.0033830836 3.9309363 0.0039309363
1.8689969e-05 3.3830836 0.0033830836 3.9309363 0.0039309363
1.878792e-05 3.3830836 0.0033830836 3.9309363 0.0039309363
1.8886384e-05 3.3830836 0.0033830836 3.9309363 0.0039309363
1.8985364e-05 3.3830836 0.0033830836 3.9309363 0.0039309363
1.9084862e-05 3.3830836 0.0033830836 3.9309363 0.0039309363
1.9184883e-05 3.3830836 0.0033830836 3.9309363 0.0039309363
1.9285427e-05 3.3830836 0.0033830836 3.9309363 0.0039309363
1.9386498e-05 3.3830836 0.0033830836 3.9309363 0.0039309363
1.94881e-05 3.3830836 0.0033830836 3.9309363 0.0039309363
1.9590233e-05 3.3830836 0.0033830836 3.9309363 0.0039309363
1.9692902e-05 3.3830836 0.0033830836 3.9309363 0.0039309363
1.9796109e-05 3.3830836 0.0033830836 3.9309363 0.0039309363
1.9899856e-05 3.3830836 0.0033830836 3.9309363 0.0039309363
2.0004148e-05 3.3830836 0.0033830836 3.9309363 0.0039309363
2.0108986e-05 3.3830836 0.0033830836 3.9309363 0.0039309363
2.0214373e-05 3.3830836 0.0033830836 3.9309363 0.0039309363
2.0320313e-05 3.3830836 0.0033830836 3.9309363 0.0039309363
2.0426808e-05 3.3830836 0.0033830836 3.9309363 0.0039309363
2.0533861e-05 3.3830836 0.0033830836 3.9309363 0.0039309363
2.0641475e-05 3.3830836 0.0033830836 3.9309364 0.0039309364
2.0749654e-05 3.3830837 0.0033830837 3.9309364 0.0039309364
2.0858399e-05 3.3830837 0.0033830837 3.9309364 0.0039309364
2.0967714e-05 3.3830837 0.0033830837 3.9309364 0.0039309364
2.1077602e-05 3.3830837 0.0033830837 3.9309364 0.0039309364
2.1188065e-05 3.3830837 0.0033830837 3.9309364 0.0039309364
2.1299108e-05 3.3830837 0.0033830837 3.9309364 0.0039309364
2.1410733e-05 3.3830837 0.0033830837 3.9309364 0.0039309364
2.1522942e-05 3.3830838 0.0033830838 3.9309365 0.0039309365
2.163574e-05 3.3830838 0.0033830838 3.9309365 0.0039309365
2.1749129e-05 3.3830838 0.0033830838 3.9309365 0.0039309365
2.1863112e-05 3.3830838 0.0033830838 3.9309365 0.0039309365
2.1977693e-05 3.3830839 0.0033830839 3.9309366 0.0039309366
2.2092874e-05 3.3830839 0.0033830839 3.9309366 0.0039309366
2.2208659e-05 3.383084 0.003383084 3.9309366 0.0039309366
2.232505e-05 3.383084 0.003383084 3.9309367 0.0039309367
2.2442051e-05 3.3830841 0.0033830841 3.9309367 0.0039309367
2.2559666e-05 3.3830841 0.0033830841 3.9309368 0.0039309368
2.2677897e-05 3.3830842 0.0033830842 3.9309368 0.0039309368
2.2796748e-05 3.3830842 0.0033830842 3.9309369 0.0039309369
2.2916221e-05 3.3830843 0.0033830843 3.9309369 0.0039309369
2.3036321e-05 3.3830844 0.0033830844 3.930937 0.003930937
2.315705e-05 3.3830845 0.0033830845 3.9309371 0.0039309371
2.3278412e-05 3.3830846 0.0033830846 3.9309372 0.0039309372
2.340041e-05 3.3830847 0.0033830847 3.9309373 0.0039309373
2.3523047e-05 3.3830848 0.0033830848 3.9309374 0.0039309374
2.3646327e-05 3.3830849 0.0033830849 3.9309375 0.0039309375
2.3770253e-05 3.3830851 0.0033830851 3.9309376 0.0039309376
2.3894828e-05 3.3830852 0.0033830852 3.9309378 0.0039309378
2.4020057e-05 3.3830854 0.0033830854 3.9309379 0.0039309379
2.4145941e-05 3.3830856 0.0033830856 3.9309381 0.0039309381
2.4272486e-05 3.3830858 0.0033830858 3.9309383 0.0039309383
2.4399693e-05 3.3830861 0.0033830861 3.9309385 0.0039309385
2.4527568e-05 3.3830863 0.0033830863 3.9309387 0.0039309387
2.4656112e-05 3.3830866 0.0033830866 3.930939 0.003930939
2.478533e-05 3.3830869 0.0033830869 3.9309393 0.0039309393
2.4915226e-05 3.3830872 0.0033830872 3.9309396 0.0039309396
2.5045802e-05 3.3830876 0.0033830876 3.9309399 0.0039309399
2.5177062e-05 3.383088 0.003383088 3.9309402 0.0039309402
2.530901e-05 3.3830884 0.0033830884 3.9309406 0.0039309406
2.544165e-05 3.3830889 0.0033830889 3.9309411 0.0039309411
2.5574985e-05 3.3830894 0.0033830894 3.9309415 0.0039309415
2.5709019e-05 3.38309 0.00338309 3.930942 0.003930942
2.5843755e-05 3.3830906 0.0033830906 3.9309426 0.0039309426
2.5979197e-05 3.3830913 0.0033830913 3.9309432 0.0039309432
2.611535e-05 3.383092 0.003383092 3.9309438 0.0039309438
2.6252215e-05 3.3830928 0.0033830928 3.9309445 0.0039309445
2.6389798e-05 3.3830937 0.0033830937 3.9309453 0.0039309453
2.6528102e-05 3.3830946 0.0033830946 3.9309462 0.0039309462
2.6667131e-05 3.3830956 0.0033830956 3.9309471 0.0039309471
2.6806889e-05 3.3830967 0.0033830967 3.9309481 0.0039309481
2.6947379e-05 3.3830979 0.0033830979 3.9309491 0.0039309491
2.7088605e-05 3.3830992 0.0033830992 3.9309503 0.0039309503
2.7230571e-05 3.3831006 0.0033831006 3.9309516 0.0039309516
2.7373282e-05 3.3831022 0.0033831022 3.9309529 0.0039309529
2.751674e-05 3.3831038 0.0033831038 3.9309544 0.0039309544
2.766095e-05 3.3831056 0.0033831056 3.930956 0.003930956
2.7805916e-05 3.3831075 0.0033831075 3.9309578 0.0039309578
2.7951642e-05 3.3831096 0.0033831096 3.9309597 0.0039309597
2.8098131e-05 3.3831119 0.0033831119 3.9309617 0.0039309617
2.8245388e-05 3.3831143 0.0033831143 3.9309639 0.0039309639
2.8393417e-05 3.383117 0.003383117 3.9309663 0.0039309663
2.8542222e-05 3.3831198 0.0033831198 3.9309688 0.0039309688
2.8691806e-05 3.3831229 0.0033831229 3.9309716 0.0039309716
2.8842175e-05 3.3831262 0.0033831262 3.9309746 0.0039309746
2.8993331e-05 3.3831298 0.0033831298 3.9309778 0.0039309778
2.914528e-05 3.3831336 0.0033831336 3.9309812 0.0039309812
2.9298025e-05 3.3831378 0.0033831378 3.930985 0.003930985
2.945157e-05 3.3831422 0.0033831422 3.930989 0.003930989
2.9605921e-05 3.383147 0.003383147 3.9309933 0.0039309933
2.976108e-05 3.3831522 0.0033831522 3.9309979 0.0039309979
2.9917052e-05 3.3831577 0.0033831577 3.9310029 0.0039310029
3.0073842e-05 3.3831637 0.0033831637 3.9310082 0.0039310082
3.0231453e-05 3.38317 0.00338317 3.931014 0.003931014
3.0389891e-05 3.3831769 0.0033831769 3.9310201 0.0039310201
3.0549158e-05 3.3831842 0.0033831842 3.9310267 0.0039310267
3.0709261e-05 3.3831921 0.0033831921 3.9310338 0.0039310338
3.0870202e-05 3.3832005 0.0033832005 3.9310414 0.0039310414
3.1031987e-05 3.3832095 0.0033832095 3.9310496 0.0039310496
3.119462e-05 3.3832192 0.0033832192 3.9310583 0.0039310583
3.1358106e-05 3.3832296 0.0033832296 3.9310676 0.0039310676
3.1522448e-05 3.3832406 0.0033832406 3.9310776 0.0039310776
3.1687651e-05 3.3832525 0.0033832525 3.9310882 0.0039310882
3.185372e-05 3.3832651 0.0033832651 3.9310996 0.0039310996
3.2020659e-05 3.3832786 0.0033832786 3.9311118 0.0039311118
3.2188474e-05 3.383293 0.003383293 3.9311248 0.0039311248
3.2357168e-05 3.3833084 0.0033833084 3.9311387 0.0039311387
3.2526746e-05 3.3833248 0.0033833248 3.9311535 0.0039311535
3.2697212e-05 3.3833423 0.0033833423 3.9311693 0.0039311693
3.2868572e-05 3.383361 0.003383361 3.9311861 0.0039311861
3.304083e-05 3.3833809 0.0033833809 3.9312041 0.0039312041
3.3213991e-05 3.3834021 0.0033834021 3.9312232 0.0039312232
3.338806e-05 3.3834246 0.0033834246 3.9312435 0.0039312435
3.356304e-05 3.3834486 0.0033834486 3.9312652 0.0039312652
3.3738938e-05 3.3834741 0.0033834741 3.9312882 0.0039312882
3.3915757e-05 3.3835012 0.0033835012 3.9313127 0.0039313127
3.4093504e-05 3.3835301 0.0033835301 3.9313388 0.0039313388
3.4272181e-05 3.3835607 0.0033835607 3.9313665 0.0039313665
3.4451795e-05 3.3835932 0.0033835932 3.9313959 0.0039313959
3.4632351e-05 3.3836277 0.0033836277 3.9314271 0.0039314271
3.4813853e-05 3.3836644 0.0033836644 3.9314602 0.0039314602
3.4996306e-05 3.3837032 0.0033837032 3.9314953 0.0039314953
3.5179715e-05 3.3837444 0.0033837444 3.9315326 0.0039315326
3.5364085e-05 3.383788 0.003383788 3.9315721 0.0039315721
3.5549422e-05 3.3838343 0.0033838343 3.9316139 0.0039316139
3.573573e-05 3.3838833 0.0033838833 3.9316582 0.0039316582
3.5923014e-05 3.3839351 0.0033839351 3.9317051 0.0039317051
3.611128e-05 3.38399 0.00338399 3.9317548 0.0039317548
3.6300532e-05 3.384048 0.003384048 3.9318073 0.0039318073
3.6490777e-05 3.3841093 0.0033841093 3.9318629 0.0039318629
3.6682018e-05 3.3841742 0.0033841742 3.9319216 0.0039319216
3.6874262e-05 3.3842427 0.0033842427 3.9319837 0.0039319837
3.7067513e-05 3.384315 0.003384315 3.9320493 0.0039320493
3.7261777e-05 3.3843914 0.0033843914 3.9321185 0.0039321185
3.7457059e-05 3.384472 0.003384472 3.9321916 0.0039321916
3.7653365e-05 3.384557 0.003384557 3.9322687 0.0039322687
3.7850699e-05 3.3846467 0.0033846467 3.93235 0.00393235
3.8049067e-05 3.3847413 0.0033847413 3.9324357 0.0039324357
3.8248476e-05 3.3848409 0.0033848409 3.9325261 0.0039325261
3.8448929e-05 3.3849458 0.0033849458 3.9326213 0.0039326213
3.8650432e-05 3.3850563 0.0033850563 3.9327216 0.0039327216
3.8852992e-05 3.3851726 0.0033851726 3.9328272 0.0039328272
3.9056614e-05 3.385295 0.003385295 3.9329383 0.0039329383
3.9261302e-05 3.3854238 0.0033854238 3.9330552 0.0039330552
3.9467063e-05 3.3855592 0.0033855592 3.9331782 0.0039331782
3.9673903e-05 3.3857015 0.0033857015 3.9333075 0.0039333075
3.9881826e-05 3.385851 0.003385851 3.9334433 0.0039334433
4.009084e-05 3.3860081 0.0033860081 3.9335861 0.0039335861
4.0300948e-05 3.386173 0.003386173 3.933736 0.003933736
4.0512158e-05 3.3863462 0.0033863462 3.9338934 0.0039338934
4.0724475e-05 3.3865279 0.0033865279 3.9340586 0.0039340586
4.0937904e-05 3.3867184 0.0033867184 3.9342319 0.0039342319
4.1152452e-05 3.3869183 0.0033869183 3.9344137 0.0039344137
4.1368125e-05 3.3871278 0.0033871278 3.9346043 0.0039346043
4.1584927e-05 3.3873473 0.0033873473 3.9348041 0.0039348041
4.1802866e-05 3.3875772 0.0033875772 3.9350134 0.0039350134
4.2021947e-05 3.3878181 0.0033878181 3.9352326 0.0039352326
4.2242177e-05 3.3880702 0.0033880702 3.9354622 0.0039354622
4.246356e-05 3.388334 0.003388334 3.9357025 0.0039357025
4.2686104e-05 3.38861 0.00338861 3.935954 0.003935954
4.2909814e-05 3.3888987 0.0033888987 3.936217 0.003936217
4.3134696e-05 3.3892005 0.0033892005 3.936492 0.003936492
4.3360757e-05 3.389516 0.003389516 3.9367796 0.0039367796
4.3588003e-05 3.3898456 0.0033898456 3.9370801 0.0039370801
4.3816439e-05 3.3901898 0.0033901898 3.937394 0.003937394
4.4046073e-05 3.3905493 0.0033905493 3.9377219 0.0039377219
4.427691e-05 3.3909245 0.0033909245 3.9380642 0.0039380642
4.4508958e-05 3.3913161 0.0033913161 3.9384215 0.0039384215
4.4742221e-05 3.3917246 0.0033917246 3.9387943 0.0039387943
4.4976706e-05 3.3921506 0.0033921506 3.9391831 0.0039391831
4.5212421e-05 3.3925947 0.0033925947 3.9395886 0.0039395886
4.5449371e-05 3.3930575 0.0033930575 3.9400113 0.0039400113
4.5687563e-05 3.3935398 0.0033935398 3.9404518 0.0039404518
4.5927003e-05 3.3940421 0.0033940421 3.9409108 0.0039409108
4.6167698e-05 3.3945652 0.0033945652 3.9413888 0.0039413888
4.6409654e-05 3.3951097 0.0033951097 3.9418864 0.0039418864
4.6652878e-05 3.3956764 0.0033956764 3.9424045 0.0039424045
4.6897377e-05 3.3962659 0.0033962659 3.9429435 0.0039429435
4.7143158e-05 3.396879 0.003396879 3.9435042 0.0039435042
4.7390227e-05 3.3975165 0.0033975165 3.9440874 0.0039440874
4.763859e-05 3.3981791 0.0033981791 3.9446937 0.0039446937
4.7888255e-05 3.3988677 0.0033988677 3.9453238 0.0039453238
4.8139228e-05 3.399583 0.003399583 3.9459786 0.0039459786
4.8391517e-05 3.4003259 0.0034003259 3.9466587 0.0039466587
4.8645128e-05 3.4010972 0.0034010972 3.947365 0.003947365
4.8900068e-05 3.4018978 0.0034018978 3.9480983 0.0039480983
4.9156344e-05 3.4027285 0.0034027285 3.9488593 0.0039488593
4.9413964e-05 3.4035903 0.0034035903 3.9496489 0.0039496489
4.9672933e-05 3.404484 0.003404484 3.950468 0.003950468
4.993326e-05 3.4054106 0.0034054106 3.9513174 0.0039513174
5.0194951e-05 3.406371 0.003406371 3.952198 0.003952198
5.0458013e-05 3.4073662 0.0034073662 3.9531107 0.0039531107
5.0722454e-05 3.4083971 0.0034083971 3.9540564 0.0039540564
5.0988281e-05 3.4094649 0.0034094649 3.9550359 0.0039550359
5.1255501e-05 3.4105704 0.0034105704 3.9560504 0.0039560504
5.1524122e-05 3.4117146 0.0034117146 3.9571007 0.0039571007
5.179415e-05 3.4128988 0.0034128988 3.9581878 0.0039581878
5.2065594e-05 3.4141238 0.0034141238 3.9593126 0.0039593126
5.233846e-05 3.4153908 0.0034153908 3.9604763 0.0039604763
5.2612756e-05 3.4167009 0.0034167009 3.9616798 0.0039616798
5.288849e-05 3.4180552 0.0034180552 3.9629241 0.0039629241
5.3165669e-05 3.4194548 0.0034194548 3.9642103 0.0039642103
5.34443e-05 3.4209009 0.0034209009 3.9655395 0.0039655395
5.3724392e-05 3.4223946 0.0034223946 3.9669128 0.0039669128
5.4005952e-05 3.423937 0.003423937 3.9683312 0.0039683312
5.4288987e-05 3.4255295 0.0034255295 3.9697958 0.0039697958
5.4573505e-05 3.4271731 0.0034271731 3.9713078 0.0039713078
5.4859515e-05 3.4288691 0.0034288691 3.9728684 0.0039728684
5.5147023e-05 3.4306188 0.0034306188 3.9744786 0.0039744786
5.5436039e-05 3.4324233 0.0034324233 3.9761397 0.0039761397
5.5726569e-05 3.434284 0.003434284 3.9778528 0.0039778528
5.6018621e-05 3.4362021 0.0034362021 3.9796191 0.0039796191
5.6312205e-05 3.4381789 0.0034381789 3.9814398 0.0039814398
5.6607326e-05 3.4402157 0.0034402157 3.9833161 0.0039833161
5.6903995e-05 3.4423138 0.0034423138 3.9852494 0.0039852494
5.7202218e-05 3.4444746 0.0034444746 3.9872407 0.0039872407
5.7502004e-05 3.4466993 0.0034466993 3.9892914 0.0039892914
5.7803362e-05 3.4489894 0.0034489894 3.9914027 0.0039914027
5.8106299e-05 3.4513462 0.0034513462 3.993576 0.003993576
5.8410823e-05 3.453771 0.003453771 3.9958124 0.0039958124
5.8716943e-05 3.4562653 0.0034562653 3.9981133 0.0039981133
5.9024668e-05 3.4588304 0.0034588304 4.00048 0.00400048
5.9334005e-05 3.4614678 0.0034614678 4.0029139 0.0040029139
5.9644964e-05 3.4641788 0.0034641788 4.0054161 0.0040054161
5.9957552e-05 3.4669649 0.0034669649 4.0079881 0.0040079881
6.0271778e-05 3.4698275 0.0034698275 4.0106313 0.0040106313
6.0587652e-05 3.472768 0.003472768 4.0133468 0.0040133468
6.090518e-05 3.4757879 0.0034757879 4.0161362 0.0040161362
6.1224373e-05 3.4788886 0.0034788886 4.0190008 0.0040190008
6.1545239e-05 3.4820716 0.0034820716 4.0219419 0.0040219419
6.1867786e-05 3.4853384 0.0034853384 4.0249609 0.0040249609
6.2192023e-05 3.4886904 0.0034886904 4.0280591 0.0040280591
6.251796e-05 3.492129 0.003492129 4.0312381 0.0040312381
6.2845605e-05 3.4956558 0.0034956558 4.0344991 0.0040344991
6.3174968e-05 3.4992722 0.0034992722 4.0378435 0.0040378435
6.3506056e-05 3.5029798 0.0035029798 4.0412727 0.0040412727
6.3838879e-05 3.5067799 0.0035067799 4.0447882 0.0040447882
6.4173447e-05 3.5106741 0.0035106741 4.0483913 0.0040483913
6.4509768e-05 3.5146639 0.0035146639 4.0520834 0.0040520834
6.4847852e-05 3.5187507 0.0035187507 4.0558659 0.0040558659
6.5187708e-05 3.5229361 0.0035229361 4.0597402 0.0040597402
6.5529344e-05 3.5272215 0.0035272215 4.0637077 0.0040637077
6.5872771e-05 3.5316084 0.0035316084 4.0677697 0.0040677697
6.6217998e-05 3.5360983 0.0035360983 4.0719278 0.0040719278
6.6565035e-05 3.5406926 0.0035406926 4.0761832 0.0040761832
6.691389e-05 3.5453929 0.0035453929 4.0805374 0.0040805374
6.7264573e-05 3.5502006 0.0035502006 4.0849917 0.0040849917
6.7617094e-05 3.5551172 0.0035551172 4.0895475 0.0040895475
6.7971463e-05 3.5601441 0.0035601441 4.0942062 0.0040942062
6.8327689e-05 3.5652828 0.0035652828 4.0989692 0.0040989692
6.8685781e-05 3.5705348 0.0035705348 4.1038377 0.0041038377
6.9045751e-05 3.5759015 0.0035759015 4.1088132 0.0041088132
6.9407607e-05 3.5813842 0.0035813842 4.1138971 0.0041138971
6.9771359e-05 3.5869846 0.0035869846 4.1190905 0.0041190905
7.0137018e-05 3.5927038 0.0035927038 4.1243949 0.0041243949
7.0504593e-05 3.5985435 0.0035985435 4.1298115 0.0041298115
7.0874095e-05 3.6045049 0.0036045049 4.1353418 0.0041353418
7.1245533e-05 3.6105894 0.0036105894 4.1409869 0.0041409869
7.1618917e-05 3.6167985 0.0036167985 4.1467482 0.0041467482
7.1994259e-05 3.6231335 0.0036231335 4.1526269 0.0041526269
7.2371567e-05 3.6295956 0.0036295956 4.1586242 0.0041586242
7.2750853e-05 3.6361863 0.0036361863 4.1647415 0.0041647415
7.3132127e-05 3.6429069 0.0036429069 4.17098 0.00417098
7.3515399e-05 3.6497587 0.0036497587 4.1773408 0.0041773408
7.390068e-05 3.6567429 0.0036567429 4.1838251 0.0041838251
7.4287979e-05 3.6638608 0.0036638608 4.1904342 0.0041904342
7.4677309e-05 3.6711138 0.0036711138 4.1971692 0.0041971692
7.5068679e-05 3.6785029 0.0036785029 4.2040313 0.0042040313
7.54621e-05 3.6860294 0.0036860294 4.2110215 0.0042110215
7.5857583e-05 3.6936946 0.0036936946 4.218141 0.004218141
7.6255138e-05 3.7014996 0.0037014996 4.2253909 0.0042253909
7.6654777e-05 3.7094455 0.0037094455 4.2327722 0.0042327722
7.7056511e-05 3.7175335 0.0037175335 4.240286 0.004240286
7.746035e-05 3.7257647 0.0037257647 4.2479333 0.0042479333
7.7866305e-05 3.7341402 0.0037341402 4.2557151 0.0042557151
7.8274388e-05 3.7426611 0.0037426611 4.2636324 0.0042636324
7.868461e-05 3.7513284 0.0037513284 4.2716862 0.0042716862
7.9096981e-05 3.7601431 0.0037601431 4.2798774 0.0042798774
7.9511514e-05 3.7691062 0.0037691062 4.2882068 0.0042882068
7.9928219e-05 3.7782187 0.0037782187 4.2966755 0.0042966755
8.0347108e-05 3.7874815 0.0037874815 4.3052842 0.0043052842
8.0768192e-05 3.7968956 0.0037968956 4.3140338 0.0043140338
8.1191483e-05 3.8064618 0.0038064618 4.3229251 0.0043229251
8.1616993e-05 3.816181 0.003816181 4.3319588 0.0043319588
8.2044732e-05 3.8260541 0.0038260541 4.3411358 0.0043411358
8.2474714e-05 3.8360818 0.0038360818 4.3504567 0.0043504567
8.2906948e-05 3.846265 0.003846265 4.3599223 0.0043599223
8.3341448e-05 3.8566043 0.0038566043 4.3695332 0.0043695332
8.3778225e-05 3.8671006 0.0038671006 4.3792901 0.0043792901
8.4217292e-05 3.8777544 0.0038777544 4.3891935 0.0043891935
8.4658659e-05 3.8885665 0.0038885665 4.3992441 0.0043992441
8.5102339e-05 3.8995375 0.0038995375 4.4094424 0.0044094424
8.5548345e-05 3.9106679 0.0039106679 4.4197889 0.0044197889
8.5996688e-05 3.9219584 0.0039219584 4.4302841 0.0044302841
8.644738e-05 3.9334094 0.0039334094 4.4409285 0.0044409285
8.6900435e-05 3.9450215 0.0039450215 4.4517224 0.0044517224
8.7355864e-05 3.9567952 0.0039567952 4.4626664 0.0044626664
8.781368e-05 3.9687309 0.0039687309 4.4737607 0.0044737607
8.8273895e-05 3.9808289 0.0039808289 4.4850057 0.0044850057
8.8736522e-05 3.9930896 0.0039930896 4.4964016 0.0044964016
8.9201574e-05 4.0055135 0.0040055135 4.5079488 0.0045079488
8.9669063e-05 4.0181007 0.0040181007 4.5196474 0.0045196474
9.0139002e-05 4.0308515 0.0040308515 4.5314977 0.0045314977
9.0611404e-05 4.0437662 0.0040437662 4.5434998 0.0045434998
9.1086281e-05 4.056845 0.004056845 4.5556539 0.0045556539
9.1563648e-05 4.0700879 0.0040700879 4.56796 0.00456796
9.2043516e-05 4.0834953 0.0040834953 4.5804181 0.0045804181
9.2525899e-05 4.097067 0.004097067 4.5930284 0.0045930284
9.301081e-05 4.1108032 0.0041108032 4.6057908 0.0046057908
9.3498262e-05 4.1247038 0.0041247038 4.6187053 0.0046187053
9.398827e-05 4.138769 0.004138769 4.6317717 0.0046317717
9.4480845e-05 4.1529985 0.0041529985 4.64499 0.00464499
9.4976001e-05 4.1673924 0.0041673924 4.65836 0.00465836
9.5473753e-05 4.1819504 0.0041819504 4.6718816 0.0046718816
9.5974113e-05 4.1966724 0.0041966724 4.6855544 0.0046855544
9.6477096e-05 4.2115582 0.0042115582 4.6993783 0.0046993783
9.6982714e-05 4.2266075 0.0042266075 4.713353 0.004713353
9.7490983e-05 4.2418202 0.0042418202 4.7274781 0.0047274781
9.8001915e-05 4.2571957 0.0042571957 4.7417533 0.0047417533
9.8515525e-05 4.2727339 0.0042727339 4.7561781 0.0047561781
9.9031826e-05 4.2884343 0.0042884343 4.7707522 0.0047707522
9.9550834e-05 4.3042965 0.0043042965 4.7854751 0.0047854751
0.00010007256 4.32032 0.00432032 4.8003463 0.0048003463
0.00010059702 4.3365043 0.0043365043 4.8153652 0.0048153652
0.00010112423 4.3528489 0.0043528489 4.8305313 0.0048305313
0.00010165421 4.3693531 0.0043693531 4.845844 0.004845844
0.00010218696 4.3860165 0.0043860165 4.8613026 0.0048613026
0.0001027225 4.4028383 0.0044028383 4.8769064 0.0048769064
0.00010326085 4.4198179 0.0044198179 4.8926549 0.0048926549
0.00010380202 4.4369546 0.0044369546 4.9085472 0.0049085472
0.00010434603 4.4542475 0.0044542475 4.9245825 0.0049245825
0.00010489289 4.4716959 0.0044716959 4.9407601 0.0049407601
0.00010544261 4.489299 0.004489299 4.9570791 0.0049570791
0.00010599522 4.5070559 0.0045070559 4.9735386 0.0049735386
0.00010655072 4.5249657 0.0045249657 4.9901378 0.0049901378
0.00010710913 4.5430275 0.0045430275 5.0068756 0.0050068756
0.00010767047 4.5612403 0.0045612403 5.0237513 0.0050237513
0.00010823475 4.5796032 0.0045796032 5.0407636 0.0050407636
0.00010880199 4.598115 0.004598115 5.0579117 0.0050579117
0.0001093722 4.6167747 0.0046167747 5.0751945 0.0050751945
0.0001099454 4.6355813 0.0046355813 5.0926108 0.0050926108
0.0001105216 4.6545335 0.0046545335 5.1101596 0.0051101596
0.00011110083 4.6736303 0.0046736303 5.1278397 0.0051278397
0.00011168308 4.6928704 0.0046928704 5.1456499 0.0051456499
0.00011226839 4.7122526 0.0047122526 5.1635891 0.0051635891
0.00011285677 4.7317756 0.0047317756 5.181656 0.005181656
0.00011344823 4.7514382 0.0047514382 5.1998493 0.0051998493
0.0001140428 4.771239 0.004771239 5.2181677 0.0052181677
0.00011464047 4.7911766 0.0047911766 5.23661 0.00523661
0.00011524128 4.8112498 0.0048112498 5.2551748 0.0052551748
0.00011584524 4.831457 0.004831457 5.2738607 0.0052738607
0.00011645236 4.8517969 0.0048517969 5.2926663 0.0052926663
0.00011706267 4.8722679 0.0048722679 5.3115903 0.0053115903
0.00011767617 4.8928686 0.0048928686 5.3306311 0.0053306311
0.00011829289 4.9135975 0.0049135975 5.3497874 0.0053497874
0.00011891284 4.9344529 0.0049344529 5.3690576 0.0053690576
0.00011953604 4.9554334 0.0049554334 5.3884402 0.0053884402
0.00012016251 4.9765373 0.0049765373 5.4079337 0.0054079337
0.00012079226 4.9977629 0.0049977629 5.4275365 0.0054275365
0.00012142531 5.0191088 0.0050191088 5.4472471 0.0054472471
0.00012206168 5.040573 0.005040573 5.4670638 0.0054670638
0.00012270138 5.0621541 0.0050621541 5.486985 0.005486985
0.00012334443 5.0838501 0.0050838501 5.5070092 0.0055070092
0.00012399086 5.1056595 0.0051056595 5.5271346 0.0055271346
0.00012464067 5.1275804 0.0051275804 5.5473596 0.0055473596
0.00012529389 5.1496111 0.0051496111 5.5676825 0.0055676825
0.00012595053 5.1717496 0.0051717496 5.5881015 0.0055881015
0.00012661062 5.1939942 0.0051939942 5.6086149 0.0056086149
0.00012727416 5.2163431 0.0052163431 5.6292211 0.0056292211
0.00012794118 5.2387943 0.0052387943 5.6499182 0.0056499182
0.0001286117 5.2613461 0.0052613461 5.6707045 0.0056707045
0.00012928573 5.2839964 0.0052839964 5.6915782 0.0056915782
0.00012996329 5.3067434 0.0053067434 5.7125375 0.0057125375
0.0001306444 5.3295851 0.0053295851 5.7335805 0.0057335805
0.00013132908 5.3525196 0.0053525196 5.7547055 0.0057547055
0.00013201736 5.3755448 0.0053755448 5.7759107 0.0057759107
0.00013270923 5.3986589 0.0053986589 5.797194 0.005797194
0.00013340474 5.4218598 0.0054218598 5.8185538 0.0058185538
0.00013410389 5.4451455 0.0054451455 5.8399881 0.0058399881
0.0001348067 5.4685139 0.0054685139 5.8614951 0.0058614951
0.0001355132 5.4919631 0.0054919631 5.8830728 0.0058830728
0.0001362234 5.515491 0.005515491 5.9047194 0.0059047194
0.00013693732 5.5390955 0.0055390955 5.926433 0.005926433
0.00013765498 5.5627746 0.0055627746 5.9482116 0.0059482116
0.00013837641 5.5865261 0.0055865261 5.9700534 0.0059700534
0.00013910161 5.6103481 0.0056103481 5.9919564 0.0059919564
0.00013983062 5.6342383 0.0056342383 6.0139187 0.0060139187
0.00014056345 5.6581948 0.0056581948 6.0359383 0.0060359383
0.00014130011 5.6822153 0.0056822153 6.0580133 0.0060580133
0.00014204064 5.7062978 0.0057062978 6.0801418 0.0060801418
0.00014278505 5.7304401 0.0057304401 6.1023218 0.0061023218
0.00014353336 5.7546402 0.0057546402 6.1245514 0.0061245514
0.00014428559 5.7788958 0.0057788958 6.1468287 0.0061468287
0.00014504176 5.8032049 0.0058032049 6.1691516 0.0061691516
0.0001458019 5.8275653 0.0058275653 6.1915183 0.0061915183
0.00014656602 5.8519748 0.0058519748 6.2139267 0.0062139267
0.00014733415 5.8764314 0.0058764314 6.2363749 0.0062363749
0.0001481063 5.9009329 0.0059009329 6.2588611 0.0062588611
0.0001488825 5.9254771 0.0059254771 6.2813831 0.0062813831
0.00014966276 5.9500618 0.0059500618 6.3039392 0.0063039392
0.00015044712 5.9746851 0.0059746851 6.3265273 0.0063265273
0.00015123558 5.9993446 0.0059993446 6.3491455 0.0063491455
0.00015202818 6.0240383 0.0060240383 6.3717918 0.0063717918
0.00015282493 6.048764 0.006048764 6.3944644 0.0063944644
0.00015362586 6.0735195 0.0060735195 6.4171613 0.0064171613
0.00015443098 6.0983029 0.0060983029 6.4398805 0.0064398805
0.00015524033 6.1231118 0.0061231118 6.4626203 0.0064626203
0.00015605391 6.1479443 0.0061479443 6.4853785 0.0064853785
0.00015687176 6.1727981 0.0061727981 6.5081534 0.0065081534
0.0001576939 6.1976711 0.0061976711 6.530943 0.006530943
0.00015852034 6.2225614 0.0062225614 6.5537455 0.0065537455
0.00015935112 6.2474666 0.0062474666 6.576559 0.006576559
0.00016018625 6.2723849 0.0062723849 6.5993815 0.0065993815
0.00016102576 6.297314 0.006297314 6.6222113 0.0066222113
0.00016186966 6.3222519 0.0063222519 6.6450464 0.0066450464
0.00016271799 6.3471965 0.0063471965 6.6678851 0.0066678851
0.00016357077 6.3721458 0.0063721458 6.6907254 0.0066907254
0.00016442801 6.3970977 0.0063970977 6.7135656 0.0067135656
0.00016528975 6.4220502 0.0064220502 6.7364039 0.0067364039
0.000166156 6.4470013 0.0064470013 6.7592384 0.0067592384
0.00016702679 6.4719489 0.0064719489 6.7820673 0.0067820673
0.00016790215 6.496891 0.006496891 6.8048889 0.0068048889
0.00016878209 6.5218257 0.0065218257 6.8277013 0.0068277013
0.00016966665 6.5467509 0.0065467509 6.8505029 0.0068505029
0.00017055584 6.5716647 0.0065716647 6.873292 0.006873292
0.00017144969 6.5965652 0.0065965652 6.8960666 0.0068960666
0.00017234823 6.6214504 0.0066214504 6.9188252 0.0069188252
0.00017325147 6.6463183 0.0066463183 6.9415661 0.0069415661
0.00017415945 6.6711671 0.0066711671 6.9642875 0.0069642875
0.00017507219 6.6959949 0.0066959949 6.9869878 0.0069869878
0.00017598971 6.7207998 0.0067207998 7.0096654 0.0070096654
0.00017691204 6.7455799 0.0067455799 7.0323185 0.0070323185
0.0001778392 6.7703334 0.0067703334 7.0549455 0.0070549455
0.00017877122 6.7950584 0.0067950584 7.077545 0.007077545
0.00017970813 6.8197531 0.0068197531 7.1001151 0.0071001151
0.00018064995 6.8444159 0.0068444159 7.1226545 0.0071226545
0.0001815967 6.8690447 0.0068690447 7.1451614 0.0071451614
0.00018254842 6.893638 0.006893638 7.1676344 0.0071676344
0.00018350512 6.9181939 0.0069181939 7.190072 0.007190072
0.00018446683 6.9427107 0.0069427107 7.2124725 0.0072124725
0.00018543359 6.9671868 0.0069671868 7.2348346 0.0072348346
0.00018640541 6.9916204 0.0069916204 7.2571567 0.0072571567
0.00018738233 7.0160098 0.0070160098 7.2794375 0.0072794375
0.00018836437 7.0403535 0.0070403535 7.3016754 0.0073016754
0.00018935155 7.0646498 0.0070646498 7.323869 0.007323869
0.00019034391 7.088897 0.007088897 7.3460169 0.0073460169
0.00019134146 7.1130936 0.0071130936 7.3681178 0.0073681178
0.00019234425 7.1372381 0.0071372381 7.3901702 0.0073901702
0.00019335229 7.1613288 0.0071613288 7.4121729 0.0074121729
0.00019436561 7.1853643 0.0071853643 7.4341244 0.0074341244
0.00019538425 7.209343 0.007209343 7.4560235 0.0074560235
0.00019640822 7.2332634 0.0072332634 7.4778689 0.0074778689
0.00019743756 7.2571241 0.0072571241 7.4996594 0.0074996594
0.00019847229 7.2809237 0.0072809237 7.5213936 0.0075213936
0.00019951245 7.3046607 0.0073046607 7.5430703 0.0075430703
0.00020055806 7.3283337 0.0073283337 7.5646883 0.0075646883
0.00020160914 7.3519414 0.0073519414 7.5862464 0.0075862464
0.00020266574 7.3754823 0.0073754823 7.6077435 0.0076077435
0.00020372787 7.3989552 0.0073989552 7.6291784 0.0076291784
0.00020479557 7.4223588 0.0074223588 7.6505499 0.0076505499
0.00020586887 7.4456916 0.0074456916 7.6718569 0.0076718569
0.00020694779 7.4689526 0.0074689526 7.6930984 0.0076930984
0.00020803237 7.4921404 0.0074921404 7.7142732 0.0077142732
0.00020912262 7.5152538 0.0075152538 7.7353804 0.0077353804
0.0002102186 7.5382916 0.0075382916 7.7564188 0.0077564188
0.00021132031 7.5612527 0.0075612527 7.7773874 0.0077773874
0.0002124278 7.5841358 0.0075841358 7.7982853 0.0077982853
0.0002135411 7.6069398 0.0076069398 7.8191114 0.0078191114
0.00021466023 7.6296637 0.0076296637 7.8398649 0.0078398649
0.00021578522 7.6523063 0.0076523063 7.8605448 0.0078605448
0.00021691611 7.6748666 0.0076748666 7.8811501 0.0078811501
0.00021805293 7.6973435 0.0076973435 7.9016799 0.0079016799
0.00021919571 7.719736 0.007719736 7.9221334 0.0079221334
0.00022034447 7.7420431 0.0077420431 7.9425098 0.0079425098
0.00022149925 7.7642639 0.0077642639 7.9628081 0.0079628081
0.00022266009 7.7863973 0.0077863973 7.9830276 0.0079830276
0.00022382701 7.8084425 0.0078084425 8.0031674 0.0080031674
0.00022500005 7.8303985 0.0078303985 8.0232268 0.0080232268
0.00022617923 7.8522644 0.0078522644 8.043205 0.008043205
0.00022736459 7.8740395 0.0078740395 8.0631013 0.0080631013
0.00022855617 7.8957227 0.0078957227 8.082915 0.008082915
0.00022975399 7.9173134 0.0079173134 8.1026452 0.0081026452
0.00023095809 7.9388107 0.0079388107 8.1222915 0.0081222915
0.0002321685 7.9602138 0.0079602138 8.141853 0.008141853
0.00023338525 7.981522 0.007981522 8.1613292 0.0081613292
0.00023460838 8.0027346 0.0080027346 8.1807193 0.0081807193
0.00023583792 8.0238508 0.0080238508 8.2000229 0.0082000229
0.0002370739 8.0448699 0.0080448699 8.2192393 0.0082192393
0.00023831636 8.0657913 0.0080657913 8.2383679 0.0082383679
0.00023956533 8.0866143 0.0080866143 8.2574082 0.0082574082
0.00024082085 8.1073383 0.0081073383 8.2763597 0.0082763597
0.00024208295 8.1279627 0.0081279627 8.2952218 0.0082952218
0.00024335166 8.1484869 0.0081484869 8.313994 0.008313994
0.00024462702 8.1689104 0.0081689104 8.3326758 0.0083326758
0.00024590907 8.1892325 0.0081892325 8.3512668 0.0083512668
0.00024719783 8.2094528 0.0082094528 8.3697666 0.0083697666
0.00024849335 8.2295708 0.0082295708 8.3881746 0.0083881746
0.00024979565 8.2495859 0.0082495859 8.4064905 0.0084064905
0.00025110479 8.2694978 0.0082694978 8.424714 0.008424714
0.00025242078 8.2893059 0.0082893059 8.4428445 0.0084428445
0.00025374367 8.3090099 0.0083090099 8.4608818 0.0084608818
0.0002550735 8.3286092 0.0083286092 8.4788254 0.0084788254
0.00025641029 8.3481036 0.0083481036 8.4966751 0.0084966751
0.00025775409 8.3674928 0.0083674928 8.5144306 0.0085144306
0.00025910493 8.3867762 0.0083867762 8.5320915 0.0085320915
0.00026046285 8.4059536 0.0084059536 8.5496576 0.0085496576
0.00026182789 8.4250247 0.0084250247 8.5671286 0.0085671286
0.00026320008 8.4439893 0.0084439893 8.5845042 0.0085845042
0.00026457946 8.4628469 0.0084628469 8.6017843 0.0086017843
0.00026596607 8.4815974 0.0084815974 8.6189685 0.0086189685
0.00026735995 8.5002404 0.0085002404 8.6360568 0.0086360568
0.00026876114 8.5187759 0.0085187759 8.6530488 0.0086530488
0.00027016966 8.5372036 0.0085372036 8.6699445 0.0086699445
0.00027158557 8.5555233 0.0085555233 8.6867436 0.0086867436
0.0002730089 8.5737348 0.0085737348 8.7034461 0.0087034461
0.00027443969 8.5918379 0.0085918379 8.7200517 0.0087200517
0.00027587798 8.6098326 0.0086098326 8.7365605 0.0087365605
0.0002773238 8.6277186 0.0086277186 8.7529721 0.0087529721
0.00027877721 8.645496 0.008645496 8.7692866 0.0087692866
0.00028023823 8.6631646 0.0086631646 8.785504 0.008785504
0.0002817069 8.6807243 0.0086807243 8.801624 0.008801624
0.00028318328 8.6981751 0.0086981751 8.8176468 0.0088176468
0.00028466739 8.7155169 0.0087155169 8.8335721 0.0088335721
0.00028615928 8.7327497 0.0087327497 8.8494001 0.0088494001
0.00028765899 8.7498735 0.0087498735 8.8651307 0.0088651307
0.00028916655 8.7668882 0.0087668882 8.8807638 0.0088807638
0.00029068202 8.783794 0.008783794 8.8962996 0.0088962996
0.00029220543 8.8005907 0.0088005907 8.911738 0.008911738
0.00029373683 8.8172785 0.0088172785 8.9270791 0.0089270791
0.00029527625 8.8338574 0.0088338574 8.9423228 0.0089423228
0.00029682373 8.8503275 0.0088503275 8.9574694 0.0089574694
0.00029837933 8.8666888 0.0088666888 8.9725187 0.0089725187
0.00029994308 8.8829415 0.0088829415 8.987471 0.008987471
0.00030151503 8.8990856 0.0088990856 9.0023263 0.0090023263
0.00030309521 8.9151213 0.0089151213 9.0170846 0.0090170846
0.00030468368 8.9310487 0.0089310487 9.0317462 0.0090317462
0.00030628047 8.946868 0.008946868 9.0463111 0.0090463111
0.00030788563 8.9625792 0.0089625792 9.0607795 0.0090607795
0.0003094992 8.9781826 0.0089781826 9.0751515 0.0090751515
0.00031112123 8.9936784 0.0089936784 9.0894272 0.0090894272
0.00031275176 9.0090667 0.0090090667 9.1036069 0.0091036069
0.00031439083 9.0243477 0.0090243477 9.1176906 0.0091176906
0.0003160385 9.0395216 0.0090395216 9.1316786 0.0091316786
0.0003176948 9.0545887 0.0090545887 9.1455711 0.0091455711
0.00031935978 9.0695492 0.0090695492 9.1593682 0.0091593682
0.00032103348 9.0844033 0.0090844033 9.1730702 0.0091730702
0.00032271596 9.0991513 0.0090991513 9.1866772 0.0091866772
0.00032440725 9.1137934 0.0091137934 9.2001895 0.0092001895
0.00032610741 9.1283299 0.0091283299 9.2136073 0.0092136073
0.00032781648 9.1427612 0.0091427612 9.2269309 0.0092269309
0.0003295345 9.1570874 0.0091570874 9.2401605 0.0092401605
0.00033126153 9.1713088 0.0091713088 9.2532963 0.0092532963
0.00033299761 9.1854259 0.0091854259 9.2663387 0.0092663387
0.00033474279 9.1994388 0.0091994388 9.2792878 0.0092792878
0.00033649712 9.213348 0.009213348 9.292144 0.009292144
0.00033826064 9.2271537 0.0092271537 9.3049075 0.0093049075
0.0003400334 9.2408563 0.0092408563 9.3175787 0.0093175787
0.00034181545 9.2544561 0.0092544561 9.3301578 0.0093301578
0.00034360684 9.2679535 0.0092679535 9.342645 0.009342645
0.00034540762 9.2813488 0.0092813488 9.3550409 0.0093550409
0.00034721784 9.2946425 0.0092946425 9.3673455 0.0093673455
0.00034903754 9.3078348 0.0093078348 9.3795593 0.0093795593
0.00035086678 9.3209262 0.0093209262 9.3916826 0.0093916826
0.00035270561 9.333917 0.009333917 9.4037157 0.0094037157
0.00035455408 9.3468077 0.0093468077 9.415659 0.009415659
0.00035641223 9.3595986 0.0093595986 9.4275127 0.0094275127
0.00035828012 9.3722902 0.0093722902 9.4392773 0.0094392773
0.0003601578 9.3848828 0.0093848828 9.4509531 0.0094509531
0.00036204532 9.3973769 0.0093973769 9.4625404 0.0094625404
0.00036394273 9.4097729 0.0094097729 9.4740397 0.0094740397
0.00036585009 9.4220712 0.0094220712 9.4854512 0.0094854512
0.00036776744 9.4342723 0.0094342723 9.4967753 0.0094967753
0.00036969484 9.4463766 0.0094463766 9.5080125 0.0095080125
0.00037163234 9.4583845 0.0094583845 9.519163 0.009519163
0.00037358 9.4702965 0.0094702965 9.5302274 0.0095302274
0.00037553786 9.4821131 0.0094821131 9.5412059 0.0095412059
0.00037750599 9.4938346 0.0094938346 9.5520989 0.0095520989
0.00037948443 9.5054616 0.0095054616 9.5629069 0.0095629069
0.00038147324 9.5169945 0.0095169945 9.5736303 0.0095736303
0.00038347247 9.5284338 0.0095284338 9.5842694 0.0095842694
0.00038548217 9.5397799 0.0095397799 9.5948246 0.0095948246
0.00038750242 9.5510334 0.0095510334 9.6052964 0.0096052964
0.00038953324 9.5621946 0.0095621946 9.6156852 0.0096156852
0.00039157472 9.5732642 0.0095732642 9.6259913 0.0096259913
0.00039362689 9.5842425 0.0095842425 9.6362153 0.0096362153
0.00039568981 9.5951301 0.0095951301 9.6463574 0.0096463574
0.00039776355 9.6059275 0.0096059275 9.6564182 0.0096564182
0.00039984815 9.6166351 0.0096166351 9.666398 0.009666398
0.00040194368 9.6272534 0.0096272534 9.6762974 0.0096762974
0.0004040502 9.637783 0.009637783 9.6861166 0.0096861166
0.00040616775 9.6482243 0.0096482243 9.6958562 0.0096958562
0.0004082964 9.6585778 0.0096585778 9.7055165 0.0097055165
0.0004104362 9.6688441 0.0096688441 9.715098 0.009715098
0.00041258722 9.6790236 0.0096790236 9.7246012 0.0097246012
0.00041474952 9.6891169 0.0096891169 9.7340265 0.0097340265
0.00041692314 9.6991245 0.0096991245 9.7433742 0.0097433742
0.00041910816 9.7090468 0.0097090468 9.752645 0.009752645
0.00042130463 9.7188844 0.0097188844 9.7618391 0.0097618391
0.00042351261 9.7286378 0.0097286378 9.770957 0.009770957
0.00042573216 9.7383076 0.0097383076 9.7799993 0.0097799993
0.00042796334 9.7478941 0.0097478941 9.7889662 0.0097889662
0.00043020622 9.757398 0.009757398 9.7978584 0.0097978584
0.00043246085 9.7668198 0.0097668198 9.8066761 0.0098066761
0.0004347273 9.77616 0.00977616 9.81542 0.00981542
0.00043700562 9.7854191 0.0097854191 9.8240903 0.0098240903
0.00043929589 9.7945976 0.0097945976 9.8326876 0.0098326876
0.00044159816 9.803696 0.009803696 9.8412123 0.0098412123
0.00044391249 9.8127149 0.0098127149 9.8496649 0.0098496649
0.00044623895 9.8216548 0.0098216548 9.8580458 0.0098580458
0.00044857761 9.8305162 0.0098305162 9.8663554 0.0098663554
0.00045092852 9.8392996 0.0098392996 9.8745943 0.0098745943
0.00045329175 9.8480056 0.0098480056 9.8827628 0.0098827628
0.00045566737 9.8566347 0.0098566347 9.8908615 0.0098908615
0.00045805544 9.8651873 0.0098651873 9.8988907 0.0098988907
0.00046045602 9.8736641 0.0098736641 9.906851 0.009906851
0.00046286919 9.8820654 0.0098820654 9.9147427 0.0099147427
0.000465295 9.890392 0.009890392 9.9225663 0.0099225663
0.00046773353 9.8986442 0.0098986442 9.9303224 0.0099303224
0.00047018483 9.9068226 0.0099068226 9.9380112 0.0099380112
0.00047264898 9.9149277 0.0099149277 9.9456333 0.0099456333
0.00047512605 9.9229601 0.0099229601 9.9531891 0.0099531891
0.0004776161 9.9309202 0.0099309202 9.9606791 0.0099606791
0.00048011919 9.9388085 0.0099388085 9.9681038 0.0099681038
0.00048263541 9.9466257 0.0099466257 9.9754635 0.0099754635
0.00048516481 9.9543721 0.0099543721 9.9827587 0.0099827587
0.00048770747 9.9620483 0.0099620483 9.9899899 0.0099899899
0.00049026346 9.9696549 0.0099696549 9.9971575 0.0099971575
0.00049283283 9.9771922 0.0099771922 10.004262 0.010004262
0.00049541568 9.9846609 0.0099846609 10.011304 0.010011304
0.00049801206 9.9920615 0.0099920615 10.018283 0.010018283
0.00050062205 9.9993944 0.0099993944 10.025201 0.010025201
0.00050324572 10.00666 0.01000666 10.032057 0.010032057
0.00050588314 10.013859 0.010013859 10.038853 0.010038853
0.00050853438 10.020992 0.010020992 10.045587 0.010045587
0.00051119951 10.02806 0.01002806 10.052262 0.010052262
0.00051387861 10.035062 0.010035062 10.058877 0.010058877
0.00051657176 10.042 0.010042 10.065433 0.010065433
0.00051927901 10.048873 0.010048873 10.071931 0.010071931
0.00052200046 10.055683 0.010055683 10.07837 0.01007837
0.00052473617 10.06243 0.01006243 10.084751 0.010084751
0.00052748621 10.069114 0.010069114 10.091074 0.010091074
0.00053025067 10.075735 0.010075735 10.097341 0.010097341
0.00053302961 10.082296 0.010082296 10.103551 0.010103551
0.00053582312 10.088795 0.010088795 10.109705 0.010109705
0.00053863127 10.095233 0.010095233 10.115803 0.010115803
0.00054145414 10.101611 0.010101611 10.121846 0.010121846
0.0005442918 10.107929 0.010107929 10.127834 0.010127834
0.00054714433 10.114188 0.010114188 10.133767 0.010133767
0.00055001181 10.120389 0.010120389 10.139646 0.010139646
0.00055289432 10.12653 0.01012653 10.145472 0.010145472
0.00055579194 10.132615 0.010132615 10.151244 0.010151244
0.00055870474 10.138641 0.010138641 10.156964 0.010156964
0.00056163281 10.144611 0.010144611 10.162631 0.010162631
0.00056457623 10.150524 0.010150524 10.168246 0.010168246
0.00056753507 10.156382 0.010156382 10.17381 0.01017381
0.00057050941 10.162184 0.010162184 10.179322 0.010179322
0.00057349935 10.16793 0.01016793 10.184784 0.010184784
0.00057650495 10.173623 0.010173623 10.190195 0.010190195
0.00057952631 10.179261 0.010179261 10.195557 0.010195557
0.0005825635 10.184845 0.010184845 10.200868 0.010200868
0.0005856166 10.190376 0.010190376 10.206131 0.010206131
0.00058868571 10.195854 0.010195854 10.211345 0.010211345
0.0005917709 10.20128 0.01020128 10.21651 0.01021651
0.00059487227 10.206654 0.010206654 10.221627 0.010221627
0.00059798988 10.211976 0.010211976 10.226697 0.010226697
0.00060112383 10.217248 0.010217248 10.23172 0.01023172
0.00060427421 10.222469 0.010222469 10.236695 0.010236695
0.0006074411 10.227639 0.010227639 10.241625 0.010241625
0.00061062459 10.23276 0.01023276 10.246508 0.010246508
0.00061382476 10.237832 0.010237832 10.251345 0.010251345
0.0006170417 10.242854 0.010242854 10.256137 0.010256137
0.0006202755 10.247828 0.010247828 10.260884 0.010260884
0.00062352625 10.252754 0.010252754 10.265587 0.010265587
0.00062679404 10.257633 0.010257633 10.270245 0.010270245
0.00063007895 10.262464 0.010262464 10.27486 0.01027486
0.00063338108 10.267248 0.010267248 10.279431 0.010279431
0.00063670051 10.271986 0.010271986 10.283959 0.010283959
0.00064003734 10.276678 0.010276678 10.288444 0.010288444
0.00064339166 10.281325 0.010281325 10.292887 0.010292887
0.00064676355 10.285926 0.010285926 10.297288 0.010297288
0.00065015312 10.290482 0.010290482 10.301647 0.010301647
0.00065356045 10.294994 0.010294994 10.305965 0.010305965
0.00065698564 10.299462 0.010299462 10.310241 0.010310241
0.00066042878 10.303886 0.010303886 10.314477 0.010314477
0.00066388997 10.308267 0.010308267 10.318673 0.010318673
0.00066736929 10.312606 0.010312606 10.322829 0.010322829
0.00067086685 10.316901 0.010316901 10.326946 0.010326946
0.00067438274 10.321155 0.010321155 10.331023 0.010331023
0.00067791705 10.325367 0.010325367 10.335061 0.010335061
0.00068146989 10.329538 0.010329538 10.339061 0.010339061
0.00068504135 10.333667 0.010333667 10.343022 0.010343022
0.00068863152 10.337756 0.010337756 10.346946 0.010346946
0.00069224051 10.341805 0.010341805 10.350832 0.010350832
0.00069586842 10.345814 0.010345814 10.35468 0.01035468
0.00069951534 10.349784 0.010349784 10.358492 0.010358492
0.00070318137 10.353714 0.010353714 10.362267 0.010362267
0.00070686661 10.357606 0.010357606 10.366006 0.010366006
0.00071057117 10.361459 0.010361459 10.369709 0.010369709
0.00071429514 10.365274 0.010365274 10.373376 0.010373376
0.00071803863 10.369051 0.010369051 10.377008 0.010377008
0.00072180173 10.372791 0.010372791 10.380605 0.010380605
0.00072558456 10.376494 0.010376494 10.384167 0.010384167
0.00072938722 10.38016 0.01038016 10.387695 0.010387695
0.0007332098 10.38379 0.01038379 10.391188 0.010391188
0.00073705242 10.387383 0.010387383 10.394648 0.010394648
0.00074091517 10.390942 0.010390942 10.398074 0.010398074
0.00074479817 10.394464 0.010394464 10.401468 0.010401468
0.00074870152 10.397952 0.010397952 10.404828 0.010404828
0.00075262533 10.401405 0.010401405 10.408155 0.010408155
0.0007565697 10.404824 0.010404824 10.411451 0.010411451
0.00076053474 10.408208 0.010408208 10.414714 0.010414714
0.00076452056 10.411559 0.010411559 10.417946 0.010417946
0.00076852727 10.414876 0.010414876 10.421146 0.010421146
0.00077255498 10.418161 0.010418161 10.424315 0.010424315
0.0007766038 10.421412 0.010421412 10.427453 0.010427453
0.00078067383 10.424631 0.010424631 10.43056 0.01043056
0.0007847652 10.427818 0.010427818 10.433637 0.010433637
0.00078887801 10.430973 0.010430973 10.436684 0.010436684
0.00079301237 10.434096 0.010434096 10.439701 0.010439701
0.0007971684 10.437188 0.010437188 10.442689 0.010442689
0.00080134622 10.440249 0.010440249 10.445648 0.010445648
0.00080554592 10.443279 0.010443279 10.448577 0.010448577
0.00080976764 10.446279 0.010446279 10.451478 0.010451478
0.00081401148 10.449249 0.010449249 10.454351 0.010454351
0.00081827757 10.452189 0.010452189 10.457195 0.010457195
0.00082256601 10.455099 0.010455099 10.460011 0.010460011
0.00082687692 10.45798 0.01045798 10.4628 0.0104628
0.00083121043 10.460832 0.010460832 10.465561 0.010465561
0.00083556665 10.463656 0.010463656 10.468295 0.010468295
0.0008399457 10.466451 0.010466451 10.471002 0.010471002
0.0008443477 10.469218 0.010469218 10.473682 0.010473682
0.00084877277 10.471957 0.010471957 10.476337 0.010476337
0.00085322103 10.474668 0.010474668 10.478964 0.010478964
0.00085769261 10.477352 0.010477352 10.481566 0.010481566
0.00086218762 10.480009 0.010480009 10.484143 0.010484143
0.00086670618 10.482639 0.010482639 10.486694 0.010486694
0.00087124843 10.485242 0.010485242 10.489219 0.010489219
0.00087581448 10.487819 0.010487819 10.49172 0.01049172
0.00088040446 10.49037 0.01049037 10.494196 0.010494196
0.0008850185 10.492896 0.010492896 10.496647 0.010496647
0.00088965672 10.495395 0.010495395 10.499074 0.010499074
0.00089431924 10.49787 0.01049787 10.501477 0.010501477
0.0008990062 10.500319 0.010500319 10.503857 0.010503857
0.00090371773 10.502743 0.010502743 10.506212 0.010506212
0.00090845394 10.505143 0.010505143 10.508545 0.010508545
0.00091321498 10.507519 0.010507519 10.510854 0.010510854
0.00091800097 10.50987 0.01050987 10.51314 0.01051314
0.00092281205 10.512198 0.010512198 10.515404 0.010515404
0.00092764833 10.514502 0.010514502 10.517644 0.010517644
0.00093250997 10.516782 0.010516782 10.519863 0.010519863
0.00093739708 10.51904 0.01051904 10.52206 0.01052206
0.0009423098 10.521274 0.010521274 10.524234 0.010524234
0.00094724828 10.523486 0.010523486 10.526388 0.010526388
0.00095221263 10.525675 0.010525675 10.528519 0.010528519
0.000957203 10.527842 0.010527842 10.530629 0.010530629
0.00096221952 10.529987 0.010529987 10.532719 0.010532719
0.00096726234 10.53211 0.01053211 10.534787 0.010534787
0.00097233158 10.534211 0.010534211 10.536835 0.010536835
0.00097742739 10.536291 0.010536291 10.538862 0.010538862
0.0009825499 10.53835 0.01053835 10.540869 0.010540869
0.00098769927 10.540387 0.010540387 10.542856 0.010542856
0.00099287562 10.542404 0.010542404 10.544823 0.010544823
0.00099807909 10.544401 0.010544401 10.546771 0.010546771
0.0010033098 10.546377 0.010546377 10.548699 0.010548699
0.001008568 10.548332 0.010548332 10.550607 0.010550607
0.0010138537 10.550268 0.010550268 10.552497 0.010552497
0.0010191671 10.552184 0.010552184 10.554367 0.010554367
0.0010245084 10.554081 0.010554081 10.556219 0.010556219
0.0010298777 10.555958 0.010555958 10.558052 0.010558052
0.0010352751 10.557816 0.010557816 10.559867 0.010559867
0.0010407007 10.559655 0.010559655 10.561664 0.010561664
0.0010461549 10.561475 0.010561475 10.563442 0.010563442
0.0010516376 10.563276 0.010563276 10.565203 0.010565203
0.001057149 10.565059 0.010565059 10.566946 0.010566946
0.0010626893 10.566824 0.010566824 10.568671 0.010568671
0.0010682587 10.56857 0.01056857 10.570379 0.010570379
0.0010738572 10.570299 0.010570299 10.57207 0.01057207
0.0010794851 10.57201 0.01057201 10.573744 0.010573744
0.0010851425 10.573703 0.010573703 10.575401 0.010575401
0.0010908295 10.575379 0.010575379 10.577042 0.010577042
0.0010965464 10.577038 0.010577038 10.578665 0.010578665
0.0011022932 10.57868 0.01057868 10.580273 0.010580273
0.0011080701 10.580305 0.010580305 10.581864 0.010581864
0.0011138773 10.581913 0.010581913 10.583439 0.010583439
0.0011197149 10.583505 0.010583505 10.584999 0.010584999
0.0011255831 10.585081 0.010585081 10.586542 0.010586542
0.0011314821 10.58664 0.01058664 10.58807 0.01058807
0.001137412 10.588183 0.010588183 10.589583 0.010589583
0.0011433729 10.589711 0.010589711 10.59108 0.01059108
0.0011493651 10.591222 0.010591222 10.592562 0.010592562
0.0011553888 10.592719 0.010592719 10.594029 0.010594029
0.0011614439 10.594199 0.010594199 10.595481 0.010595481
0.0011675308 10.595665 0.010595665 10.596919 0.010596919
0.0011736497 10.597115 0.010597115 10.598342 0.010598342
0.0011798005 10.598551 0.010598551 10.599751 0.010599751
0.0011859837 10.599971 0.010599971 10.601145 0.010601145
0.0011921992 10.601378 0.010601378 10.602525 0.010602525
0.0011984473 10.602769 0.010602769 10.603891 0.010603891
0.0012047281 10.604147 0.010604147 10.605244 0.010605244
0.0012110419 10.60551 0.01060551 10.606583 0.010606583
0.0012173887 10.606859 0.010606859 10.607908 0.010607908
0.0012237688 10.608194 0.010608194 10.609219 0.010609219
0.0012301824 10.609515 0.010609515 10.610518 0.010610518
0.0012366295 10.610823 0.010610823 10.611803 0.010611803
0.0012431105 10.612117 0.010612117 10.613075 0.010613075
0.0012496254 10.613398 0.010613398 10.614334 0.010614334
0.0012561744 10.614666 0.010614666 10.615581 0.010615581
0.0012627578 10.615921 0.010615921 10.616815 0.010616815
0.0012693757 10.617162 0.010617162 10.618036 0.010618036
0.0012760283 10.618391 0.010618391 10.619245 0.010619245
0.0012827157 10.619607 0.010619607 10.620441 0.010620441
0.0012894382 10.620811 0.010620811 10.621626 0.010621626
0.0012961959 10.622002 0.010622002 10.622798 0.010622798
0.001302989 10.623181 0.010623181 10.623958 0.010623958
0.0013098177 10.624348 0.010624348 10.625107 0.010625107
0.0013166822 10.625503 0.010625503 10.626244 0.010626244
0.0013235827 10.626645 0.010626645 10.627369 0.010627369
0.0013305194 10.627776 0.010627776 10.628483 0.010628483
0.0013374924 10.628896 0.010628896 10.629585 0.010629585
0.0013445019 10.630003 0.010630003 10.630677 0.010630677
0.0013515482 10.6311 0.0106311 10.631757 0.010631757
0.0013586314 10.632184 0.010632184 10.632826 0.010632826
0.0013657518 10.633258 0.010633258 10.633884 0.010633884
0.0013729094 10.634321 0.010634321 10.634932 0.010634932
0.0013801046 10.635372 0.010635372 10.635968 0.010635968
0.0013873374 10.636413 0.010636413 10.636995 0.010636995
0.0013946082 10.637443 0.010637443 10.63801 0.01063801
0.0014019171 10.638462 0.010638462 10.639016 0.010639016
0.0014092643 10.639471 0.010639471 10.640011 0.010640011
0.00141665 10.640469 0.010640469 10.640996 0.010640996
0.0014240744 10.641457 0.010641457 10.64197 0.01064197
0.0014315377 10.642435 0.010642435 10.642935 0.010642935
0.0014390401 10.643403 0.010643403 10.64389 0.01064389
0.0014465819 10.64436 0.01064436 10.644836 0.010644836
0.0014541631 10.645308 0.010645308 10.645771 0.010645771
0.0014617841 10.646246 0.010646246 10.646697 0.010646697
0.0014694451 10.647174 0.010647174 10.647614 0.010647614
0.0014771462 10.648092 0.010648092 10.648521 0.010648521
0.0014848876 10.649001 0.010649001 10.649419 0.010649419
0.0014926696 10.649901 0.010649901 10.650308 0.010650308
0.0015004924 10.650791 0.010650791 10.651187 0.010651187
0.0015083562 10.651672 0.010651672 10.652058 0.010652058
0.0015162613 10.652544 0.010652544 10.652919 0.010652919
0.0015242077 10.653407 0.010653407 10.653772 0.010653772
0.0015321958 10.654261 0.010654261 10.654616 0.010654616
0.0015402257 10.655106 0.010655106 10.655452 0.010655452
0.0015482978 10.655942 0.010655942 10.656279 0.010656279
0.0015564121 10.65677 0.01065677 10.657097 0.010657097
0.001564569 10.657589 0.010657589 10.657907 0.010657907
0.0015727686 10.6584 0.0106584 10.658709 0.010658709
0.0015810112 10.659202 0.010659202 10.659503 0.010659503
0.001589297 10.659996 0.010659996 10.660288 0.010660288
0.0015976262 10.660781 0.010660781 10.661065 0.010661065
0.0016059991 10.661559 0.010661559 10.661835 0.010661835
0.0016144158 10.662328 0.010662328 10.662596 0.010662596
0.0016228767 10.663089 0.010663089 10.66335 0.01066335
0.0016313819 10.663843 0.010663843 10.664096 0.010664096
0.0016399316 10.664589 0.010664589 10.664834 0.010664834
0.0016485262 10.665326 0.010665326 10.665565 0.010665565
0.0016571658 10.666057 0.010666057 10.666288 0.010666288
0.0016658507 10.666779 0.010666779 10.667004 0.010667004
0.0016745811 10.667495 0.010667495 10.667712 0.010667712
0.0016833573 10.668202 0.010668202 10.668413 0.010668413
0.0016921795 10.668903 0.010668903 10.669107 0.010669107
0.0017010479 10.669596 0.010669596 10.669794 0.010669794
0.0017099627 10.670282 0.010670282 10.670474 0.010670474
0.0017189243 10.670961 0.010670961 10.671147 0.010671147
0.0017279329 10.671632 0.010671632 10.671812 0.010671812
0.0017369887 10.672297 0.010672297 10.672471 0.010672471
0.0017460919 10.672955 0.010672955 10.673124 0.010673124
0.0017552429 10.673606 0.010673606 10.673769 0.010673769
0.0017644418 10.67425 0.01067425 10.674408 0.010674408
0.0017736889 10.674888 0.010674888 10.67504 0.01067504
0.0017829845 10.675519 0.010675519 10.675666 0.010675666
0.0017923287 10.676143 0.010676143 10.676286 0.010676286
0.001801722 10.676761 0.010676761 10.676898 0.010676898
0.0018111645 10.677373 0.010677373 10.677505 0.010677505
0.0018206565 10.677978 0.010677978 10.678106 0.010678106
0.0018301982 10.678577 0.010678577 10.6787 0.0106787
0.0018397899 10.679169 0.010679169 10.679288 0.010679288
0.0018494319 10.679756 0.010679756 10.67987 0.01067987
0.0018591245 10.680336 0.010680336 10.680446 0.010680446
0.0018688678 10.68091 0.01068091 10.681016 0.010681016
0.0018786622 10.681479 0.010681479 10.681581 0.010681581
0.0018885079 10.682041 0.010682041 10.682139 0.010682139
0.0018984052 10.682598 0.010682598 10.682692 0.010682692
0.0019083544 10.683148 0.010683148 10.683239 0.010683239
0.0019183557 10.683693 0.010683693 10.68378 0.01068378
0.0019284095 10.684233 0.010684233 10.684316 0.010684316
0.0019385159 10.684767 0.010684767 10.684846 0.010684846
0.0019486753 10.685295 0.010685295 10.685371 0.010685371
0.001958888 10.685818 0.010685818 10.68589 0.01068589
0.0019691541 10.686335 0.010686335 10.686404 0.010686404
0.0019794741 10.686847 0.010686847 10.686913 0.010686913
0.0019898482 10.687353 0.010687353 10.687417 0.010687417
0.0020002766 10.687855 0.010687855 10.687915 0.010687915
0.0020107597 10.688351 0.010688351 10.688408 0.010688408
0.0020212977 10.688842 0.010688842 10.688896 0.010688896
0.0020318909 10.689328 0.010689328 10.689379 0.010689379
0.0020425397 10.689809 0.010689809 10.689857 0.010689857
0.0020532443 10.690284 0.010690284 10.69033 0.01069033
0.002064005 10.690755 0.010690755 10.690799 0.010690799
0.002074822 10.691221 0.010691221 10.691262 0.010691262
0.0020856958 10.691682 0.010691682 10.691721 0.010691721
0.0020966265 10.692138 0.010692138 10.692174 0.010692174
0.0021076146 10.69259 0.01069259 10.692624 0.010692624
0.0021186602 10.693037 0.010693037 10.693068 0.010693068
0.0021297637 10.693479 0.010693479 10.693508 0.010693508
0.0021409254 10.693917 0.010693917 10.693944 0.010693944
0.0021521456 10.69435 0.01069435 10.694374 0.010694374
0.0021634246 10.694778 0.010694778 10.694801 0.010694801
0.0021747627 10.695202 0.010695202 10.695223 0.010695223
0.0021861602 10.695622 0.010695622 10.695641 0.010695641
0.0021976175 10.696037 0.010696037 10.696054 0.010696054
0.0022091348 10.696448 0.010696448 10.696463 0.010696463
0.0022207124 10.696855 0.010696855 10.696868 0.010696868
0.0022323508 10.697257 0.010697257 10.697269 0.010697269
0.0022440501 10.697655 0.010697655 10.697665 0.010697665
0.0022558108 10.69805 0.01069805 10.698058 0.010698058
0.0022676331 10.69844 0.01069844 10.698446 0.010698446
0.0022795173 10.698826 0.010698826 10.698831 0.010698831
0.0022914638 10.699207 0.010699207 10.699211 0.010699211
0.002303473 10.699585 0.010699585 10.699588 0.010699588
0.002315545 10.699959 0.010699959 10.69996 0.01069996
0.0023276804 10.70033 0.01070033 10.700329 0.010700329
0.0023398793 10.700696 0.010700696 10.700694 0.010700694
0.0023521422 10.701058 0.010701058 10.701055 0.010701055
0.0023644693 10.701417 0.010701417 10.701412 0.010701412
0.0023768611 10.701772 0.010701772 10.701766 0.010701766
0.0023893178 10.702123 0.010702123 10.702116 0.010702116
0.0024018397 10.702471 0.010702471 10.702463 0.010702463
0.0024144273 10.702815 0.010702815 10.702805 0.010702805
0.0024270809 10.703155 0.010703155 10.703145 0.010703145
0.0024398008 10.703492 0.010703492 10.70348 0.01070348
0.0024525873 10.703825 0.010703825 10.703813 0.010703813
0.0024654409 10.704155 0.010704155 10.704142 0.010704142
0.0024783618 10.704482 0.010704482 10.704467 0.010704467
0.0024913504 10.704805 0.010704805 10.704789 0.010704789
0.0025044072 10.705124 0.010705124 10.705108 0.010705108
0.0025175323 10.705441 0.010705441 10.705423 0.010705423
0.0025307262 10.705754 0.010705754 10.705736 0.010705736
0.0025439893 10.706063 0.010706063 10.706045 0.010706045
0.0025573218 10.70637 0.01070637 10.70635 0.01070635
0.0025707243 10.706673 0.010706673 10.706653 0.010706653
0.002584197 10.706973 0.010706973 10.706952 0.010706952
0.0025977403 10.707271 0.010707271 10.707249 0.010707249
0.0026113546 10.707564 0.010707564 10.707542 0.010707542
0.0026250402 10.707855 0.010707855 10.707832 0.010707832
0.0026387975 10.708143 0.010708143 10.70812 0.01070812
0.002652627 10.708428 0.010708428 10.708404 0.010708404
0.0026665289 10.70871 0.01070871 10.708685 0.010708685
0.0026805037 10.708989 0.010708989 10.708964 0.010708964
0.0026945517 10.709265 0.010709265 10.709239 0.010709239
0.0027086734 10.709538 0.010709538 10.709512 0.010709512
0.002722869 10.709809 0.010709809 10.709782 0.010709782
0.0027371391 10.710076 0.010710076 10.710049 0.010710049
0.0027514839 10.710341 0.010710341 10.710313 0.010710313
0.0027659039 10.710603 0.010710603 10.710575 0.010710575
0.0027803995 10.710862 0.010710862 10.710833 0.010710833
0.0027949711 10.711119 0.010711119 10.71109 0.01071109
0.002809619 10.711373 0.010711373 10.711343 0.010711343
0.0028243437 10.711624 0.010711624 10.711594 0.010711594
0.0028391456 10.711872 0.010711872 10.711842 0.010711842
0.002854025 10.712118 0.010712118 10.712088 0.010712088
0.0028689824 10.712362 0.010712362 10.712331 0.010712331
0.0028840182 10.712603 0.010712603 10.712572 0.010712572
0.0028991328 10.712841 0.010712841 10.71281 0.01071281
0.0029143266 10.713077 0.010713077 10.713045 0.010713045
0.0029296001 10.713311 0.010713311 10.713279 0.010713279
0.0029449536 10.713542 0.010713542 10.713509 0.010713509
0.0029603875 10.71377 0.01071377 10.713738 0.010713738
0.0029759024 10.713997 0.010713997 10.713964 0.010713964
0.0029914985 10.71422 0.01071422 10.714188 0.010714188
0.0030071764 10.714442 0.010714442 10.714409 0.010714409
0.0030229365 10.714661 0.010714661 10.714628 0.010714628
0.0030387791 10.714878 0.010714878 10.714845 0.010714845
0.0030547048 10.715093 0.010715093 10.715059 0.010715059
0.003070714 10.715305 0.010715305 10.715272 0.010715272
0.003086807 10.715516 0.010715516 10.715482 0.010715482
0.0031029844 10.715724 0.010715724 10.71569 0.01071569
0.0031192465 10.71593 0.01071593 10.715896 0.010715896
0.0031355939 10.716133 0.010716133 10.716099 0.010716099
0.003152027 10.716335 0.010716335 10.716301 0.010716301
0.0031685462 10.716534 0.010716534 10.7165 0.0107165
0.003185152 10.716732 0.010716732 10.716698 0.010716698
0.0032018447 10.716927 0.010716927 10.716893 0.010716893
0.003218625 10.717121 0.010717121 10.717086 0.010717086
0.0032354932 10.717312 0.010717312 10.717278 0.010717278
0.0032524499 10.717501 0.010717501 10.717467 0.010717467
0.0032694954 10.717689 0.010717689 10.717654 0.010717654
0.0032866302 10.717874 0.010717874 10.71784 0.01071784
0.0033038548 10.718058 0.010718058 10.718023 0.010718023
0.0033211697 10.718239 0.010718239 10.718205 0.010718205
0.0033385753 10.718419 0.010718419 10.718384 0.010718384
0.0033560722 10.718597 0.010718597 10.718562 0.010718562
0.0033736607 10.718773 0.010718773 10.718738 0.010718738
0.0033913415 10.718947 0.010718947 10.718912 0.010718912
0.0034091148 10.719119 0.010719119 10.719085 0.010719085
0.0034269814 10.71929 0.01071929 10.719255 0.010719255
0.0034449416 10.719458 0.010719458 10.719424 0.010719424
0.0034629959 10.719625 0.010719625 10.719591 0.010719591
0.0034811448 10.71979 0.01071979 10.719756 0.010719756
0.0034993888 10.719954 0.010719954 10.71992 0.01071992
0.0035177285 10.720116 0.010720116 10.720082 0.010720082
0.0035361642 10.720276 0.010720276 10.720242 0.010720242
0.0035546966 10.720434 0.010720434 10.7204 0.0107204
0.0035733261 10.720591 0.010720591 10.720557 0.010720557
0.0035920533 10.720746 0.010720746 10.720713 0.010720713
0.0036108785 10.7209 0.0107209 10.720866 0.010720866
0.0036298025 10.721052 0.010721052 10.721018 0.010721018
0.0036488256 10.721202 0.010721202 10.721169 0.010721169
0.0036679484 10.721351 0.010721351 10.721318 0.010721318
0.0036871715 10.721498 0.010721498 10.721465 0.010721465
0.0037064953 10.721644 0.010721644 10.721611 0.010721611
0.0037259203 10.721788 0.010721788 10.721755 0.010721755
0.0037454472 10.721931 0.010721931 10.721898 0.010721898
0.0037650764 10.722072 0.010722072 10.722039 0.010722039
0.0037848084 10.722212 0.010722212 10.722179 0.010722179
0.0038046439 10.72235 0.01072235 10.722318 0.010722318
0.0038245833 10.722487 0.010722487 10.722455 0.010722455
0.0038446273 10.722622 0.010722622 10.72259 0.01072259
0.0038647763 10.722756 0.010722756 10.722724 0.010722724
0.0038850308 10.722889 0.010722889 10.722857 0.010722857
0.0039053916 10.72302 0.01072302 10.722988 0.010722988
0.003925859 10.72315 0.01072315 10.723118 0.010723118
0.0039464337 10.723278 0.010723278 10.723247 0.010723247
0.0039671162 10.723406 0.010723406 10.723374 0.010723374
0.0039879071 10.723531 0.010723531 10.7235 0.0107235
0.004008807 10.723656 0.010723656 10.723625 0.010723625
0.0040298164 10.723779 0.010723779 10.723748 0.010723748
0.004050936 10.723901 0.010723901 10.723871 0.010723871
0.0040721662 10.724022 0.010724022 10.723991 0.010723991
0.0040935076 10.724141 0.010724141 10.724111 0.010724111
0.004114961 10.724259 0.010724259 10.724229 0.010724229
0.0041365267 10.724376 0.010724376 10.724346 0.010724346
0.0041582055 10.724492 0.010724492 10.724462 0.010724462
0.0041799979 10.724607 0.010724607 10.724577 0.010724577
0.0042019044 10.72472 0.01072472 10.72469 0.01072469
0.0042239259 10.724832 0.010724832 10.724803 0.010724803
0.0042460627 10.724943 0.010724943 10.724914 0.010724914
0.0042683155 10.725053 0.010725053 10.725024 0.010725024
0.0042906849 10.725161 0.010725161 10.725133 0.010725133
0.0043131716 10.725269 0.010725269 10.72524 0.01072524
0.0043357762 10.725375 0.010725375 10.725347 0.010725347
0.0043584992 10.725481 0.010725481 10.725453 0.010725453
0.0043813412 10.725585 0.010725585 10.725557 0.010725557
0.004404303 10.725688 0.010725688 10.72566 0.01072566
0.0044273852 10.72579 0.01072579 10.725763 0.010725763
0.0044505883 10.725891 0.010725891 10.725864 0.010725864
0.004473913 10.725991 0.010725991 10.725964 0.010725964
0.0044973599 10.72609 0.01072609 10.726063 0.010726063
0.0045209298 10.726188 0.010726188 10.726161 0.010726161
0.0045446231 10.726285 0.010726285 10.726258 0.010726258
0.0045684407 10.726381 0.010726381 10.726354 0.010726354
0.004592383 10.726475 0.010726475 10.726449 0.010726449
0.0046164508 10.726569 0.010726569 10.726543 0.010726543
0.0046406448 10.726662 0.010726662 10.726636 0.010726636
0.0046649656 10.726754 0.010726754 10.726728 0.010726728
0.0046894138 10.726845 0.010726845 10.726819 0.010726819
0.0047139901 10.726935 0.010726935 10.72691 0.01072691
0.0047386953 10.727024 0.010727024 10.726999 0.010726999
0.0047635299 10.727112 0.010727112 10.727087 0.010727087
0.0047884947 10.7272 0.0107272 10.727175 0.010727175
0.0048135903 10.727286 0.010727286 10.727261 0.010727261
0.0048388174 10.727371 0.010727371 10.727347 0.010727347
0.0048641768 10.727456 0.010727456 10.727432 0.010727432
0.004889669 10.72754 0.01072754 10.727515 0.010727515
0.0049152949 10.727623 0.010727623 10.727599 0.010727599
0.004941055 10.727705 0.010727705 10.727681 0.010727681
0.0049669502 10.727786 0.010727786 10.727762 0.010727762
0.0049929811 10.727866 0.010727866 10.727842 0.010727842
0.0050191483 10.727946 0.010727946 10.727922 0.010727922
0.0050454528 10.728024 0.010728024 10.728001 0.010728001
0.0050718951 10.728102 0.010728102 10.728079 0.010728079
0.0050984759 10.728179 0.010728179 10.728156 0.010728156
0.0051251961 10.728255 0.010728255 10.728233 0.010728233
0.0051520563 10.728331 0.010728331 10.728308 0.010728308
0.0051790573 10.728406 0.010728406 10.728383 0.010728383
0.0052061997 10.72848 0.01072848 10.728457 0.010728457
0.0052334845 10.728553 0.010728553 10.728531 0.010728531
0.0052609122 10.728625 0.010728625 10.728603 0.010728603
0.0052884837 10.728697 0.010728697 10.728675 0.010728675
0.0053161996 10.728768 0.010728768 10.728746 0.010728746
0.0053440608 10.728839 0.010728839 10.728817 0.010728817
0.0053720681 10.728908 0.010728908 10.728886 0.010728886
0.0054002221 10.728977 0.010728977 10.728955 0.010728955
0.0054285236 10.729045 0.010729045 10.729024 0.010729024
0.0054569735 10.729113 0.010729113 10.729092 0.010729092
0.0054855725 10.72918 0.01072918 10.729159 0.010729159
0.0055143214 10.729246 0.010729246 10.729225 0.010729225
0.0055432209 10.729312 0.010729312 10.729291 0.010729291
0.0055722719 10.729377 0.010729377 10.729356 0.010729356
0.0056014752 10.729442 0.010729442 10.72942 0.01072942
0.0056308315 10.729505 0.010729505 10.729484 0.010729484
0.0056603416 10.729569 0.010729569 10.729547 0.010729547
0.0056900064 10.729631 0.010729631 10.72961 0.01072961
0.0057198267 10.729694 0.010729694 10.729672 0.010729672
0.0057498032 10.729755 0.010729755 10.729734 0.010729734
0.0057799369 10.729816 0.010729816 10.729794 0.010729794
0.0058102285 10.729877 0.010729877 10.729855 0.010729855
0.0058406788 10.729937 0.010729937 10.729915 0.010729915
0.0058712887 10.729996 0.010729996 10.729974 0.010729974
0.005902059 10.730055 0.010730055 10.730033 0.010730033
0.0059329906 10.730114 0.010730114 10.730091 0.010730091
0.0059640844 10.730172 0.010730172 10.730149 0.010730149
0.005995341 10.73023 0.01073023 10.730207 0.010730207
0.0060267615 10.730287 0.010730287 10.730263 0.010730263
0.0060583466 10.730344 0.010730344 10.73032 0.01073032
0.0060900973 10.7304 0.0107304 10.730376 0.010730376
0.0061220144 10.730456 0.010730456 10.730432 0.010730432
0.0061540987 10.730512 0.010730512 10.730487 0.010730487
0.0061863512 10.730568 0.010730568 10.730542 0.010730542
0.0062187727 10.730623 0.010730623 10.730597 0.010730597
0.0062513642 10.730678 0.010730678 10.730651 0.010730651
0.0062841264 10.730732 0.010730732 10.730705 0.010730705
0.0063170603 10.730787 0.010730787 10.730758 0.010730758
0.0063501669 10.730841 0.010730841 10.730812 0.010730812
0.0063834469 10.730895 0.010730895 10.730865 0.010730865
0.0064169014 10.730949 0.010730949 10.730918 0.010730918
0.0064505312 10.731002 0.010731002 10.73097 0.01073097
0.0064843372 10.731056 0.010731056 10.731023 0.010731023
0.0065183204 10.731109 0.010731109 10.731075 0.010731075
0.0065524818 10.731163 0.010731163 10.731128 0.010731128
0.0065868221 10.731216 0.010731216 10.73118 0.01073118
0.0066213424 10.73127 0.01073127 10.731232 0.010731232
0.0066560436 10.731324 0.010731324 10.731284 0.010731284
0.0066909267 10.731377 0.010731377 10.731336 0.010731336
0.0067259926 10.731431 0.010731431 10.731388 0.010731388
0.0067612423 10.731485 0.010731485 10.73144 0.01073144
0.0067966767 10.731539 0.010731539 10.731492 0.010731492
0.0068322969 10.731594 0.010731594 10.731544 0.010731544
0.0068681037 10.731649 0.010731649 10.731597 0.010731597
0.0069040981 10.731704 0.010731704 10.731649 0.010731649
0.0069402812 10.73176 0.01073176 10.731702 0.010731702
0.006976654 10.731816 0.010731816 10.731755 0.010731755
0.0070132173 10.731873 0.010731873 10.731809 0.010731809
0.0070499723 10.73193 0.01073193 10.731863 0.010731863
0.0070869199 10.731988 0.010731988 10.731917 0.010731917
0.0071240611 10.732046 0.010732046 10.731972 0.010731972
0.007161397 10.732106 0.010732106 10.732028 0.010732028
0.0071989286 10.732166 0.010732166 10.732084 0.010732084
0.0072366568 10.732227 0.010732227 10.73214 0.01073214
0.0072745828 10.732289 0.010732289 10.732198 0.010732198
0.0073127075 10.732353 0.010732353 10.732256 0.010732256
0.0073510321 10.732417 0.010732417 10.732315 0.010732315
0.0073895575 10.732483 0.010732483 10.732375 0.010732375
0.0074282848 10.73255 0.01073255 10.732436 0.010732436
0.007467215 10.732618 0.010732618 10.732498 0.010732498
0.0075063493 10.732688 0.010732688 10.732561 0.010732561
0.0075456887 10.73276 0.01073276 10.732626 0.010732626
0.0075852343 10.732833 0.010732833 10.732691 0.010732691
0.0076249871 10.732908 0.010732908 10.732759 0.010732759
0.0076649482 10.732986 0.010732986 10.732827 0.010732827
0.0077051188 10.733065 0.010733065 10.732898 0.010732898
0.0077454999 10.733146 0.010733146 10.73297 0.01073297
0.0077860926 10.73323 0.01073323 10.733043 0.010733043
0.0078268981 10.733316 0.010733316 10.733119 0.010733119
0.0078679174 10.733405 0.010733405 10.733197 0.010733197
0.0079091517 10.733496 0.010733496 10.733277 0.010733277
0.0079506021 10.733591 0.010733591 10.733359 0.010733359
0.0079922698 10.733688 0.010733688 10.733444 0.010733444
0.0080341558 10.733789 0.010733789 10.733531 0.010733531
0.0080762613 10.733893 0.010733893 10.73362 0.01073362
0.0081185875 10.734 0.010734 10.733713 0.010733713
0.0081611355 10.734112 0.010734112 10.733808 0.010733808
0.0082039065 10.734227 0.010734227 10.733907 0.010733907
0.0082469016 10.734346 0.010734346 10.734009 0.010734009
0.0082901221 10.734469 0.010734469 10.734114 0.010734114
0.0083335691 10.734597 0.010734597 10.734223 0.010734223
0.0083772438 10.73473 0.01073473 10.734335 0.010734335
0.0084211474 10.734867 0.010734867 10.734452 0.010734452
0.0084652811 10.73501 0.01073501 10.734573 0.010734573
0.008509646 10.735158 0.010735158 10.734698 0.010734698
0.0085542435 10.735312 0.010735312 10.734827 0.010734827
0.0085990747 10.735471 0.010735471 10.734961 0.010734961
0.0086441409 10.735637 0.010735637 10.7351 0.0107351
0.0086894432 10.735809 0.010735809 10.735244 0.010735244
0.008734983 10.735988 0.010735988 10.735394 0.010735394
0.0087807614 10.736173 0.010736173 10.735549 0.010735549
0.0088267798 10.736366 0.010736366 10.73571 0.01073571
0.0088730393 10.736567 0.010736567 10.735877 0.010735877
0.0089195412 10.736775 0.010736775 10.736051 0.010736051
0.0089662869 10.736991 0.010736991 10.736231 0.010736231
0.0090132775 10.737216 0.010737216 10.736418 0.010736418
0.0090605145 10.73745 0.01073745 10.736612 0.010736612
0.0091079989 10.737692 0.010737692 10.736813 0.010736813
0.0091557323 10.737945 0.010737945 10.737023 0.010737023
0.0092037158 10.738207 0.010738207 10.73724 0.01073724
0.0092519507 10.738479 0.010738479 10.737466 0.010737466
0.0093004385 10.738763 0.010738763 10.7377 0.0107377
0.0093491804 10.739057 0.010739057 10.737943 0.010737943
0.0093981777 10.739362 0.010739362 10.738196 0.010738196
0.0094474318 10.73968 0.01073968 10.738458 0.010738458
0.009496944 10.74001 0.01074001 10.738731 0.010738731
0.0095467158 10.740352 0.010740352 10.739014 0.010739014
0.0095967483 10.740708 0.010740708 10.739307 0.010739307
0.0096470431 10.741077 0.010741077 10.739612 0.010739612
0.0096976015 10.741461 0.010741461 10.739929 0.010739929
0.0097484248 10.741859 0.010741859 10.740257 0.010740257
0.0097995145 10.742272 0.010742272 10.740598 0.010740598
0.0098508719 10.742701 0.010742701 10.740951 0.010740951
0.0099024985 10.743146 0.010743146 10.741318 0.010741318
0.0099543957 10.743608 0.010743608 10.741699 0.010741699
0.010006565 10.745441 0.010906854 10.743133 0.010859421
0.010059007 10.745948 0.010922175 10.743556 0.010871868
0.010111725 10.746383 0.010927717 10.743904 0.010874384
0.010164718 10.746919 0.010940786 10.744348 0.010884268
0.01021799 10.747469 0.010954228 10.744804 0.01089435
0.01027154 10.748032 0.010968341 10.74527 0.010904935
0.010325372 10.748607 0.010980278 10.745744 0.010913158
0.010379485 10.749252 0.011047305 10.746283 0.010976283
0.010433882 10.749858 0.011060834 10.74678 0.010985703
0.010488564 10.750492 0.011065095 10.747301 0.010985647
0.010543533 10.751217 0.011098057 10.747909 0.011014074
0.010598789 10.751873 0.011115276 10.748443 0.011026534
0.010654336 10.752635 0.011135276 10.74908 0.011041535
0.010710173 10.753369 0.01119662 10.749683 0.01109764
0.010766303 10.754134 0.011173619 10.750314 0.011069133
0.010822727 10.754937 0.01121836 10.750978 0.011108106
0.010879447 10.755773 0.011248247 10.75167 0.011131943
0.010936464 10.756646 0.011299358 10.752394 0.011176723
0.01099378 10.75751 0.011321032 10.753104 0.011191755
0.011051397 10.758439 0.01139109 10.753874 0.011254862
0.011109315 10.759402 0.011382647 10.754673 0.01123914
0.011167537 10.760381 0.011456256 10.755483 0.011305145
0.011226064 10.761428 0.011486003 10.756355 0.01132693
0.011284898 10.762447 0.011568575 10.757193 0.011401165
0.01134404 10.763539 0.011601554 10.758099 0.011425439
0.011403492 10.764653 0.011637949 10.75902 0.011452735
0.011463255 10.76579 0.011675946 10.75996 0.011481233
0.011523332 10.766963 0.011731202 10.760928 0.011526566
0.011583724 10.76824 0.011763292 10.761995 0.011548298
0.011644432 10.769487 0.01184595 10.763025 0.011620134
0.011705458 10.770815 0.011890762 10.76413 0.011653681
0.011766804 10.772169 0.011942523 10.765253 0.011693665
0.011828472 10.773546 0.011996321 10.766393 0.011735214
0.011890463 10.774982 0.012083354 10.767586 0.011809458
0.011952779 10.776454 0.012185545 10.768808 0.011898314
0.012015421 10.778007 0.012238238 10.770102 0.011937148
0.012078391 10.779571 0.012310724 10.771401 0.011995187
0.012141692 10.781146 0.012400093 10.772703 0.012069533
0.012205324 10.782836 0.012505801 10.774113 0.012159594
0.01226929 10.784591 0.012574882 10.775581 0.012212444
0.012333591 10.786334 0.012684043 10.777027 0.012304694
0.012398229 10.788144 0.012758409 10.778534 0.012361472
0.012463206 10.789989 0.012828901 10.780066 0.012413653
0.012528524 10.791915 0.012955823 10.781672 0.012521597
0.012594183 10.793899 0.013052969 10.783327 0.012599056
0.012660187 10.795912 0.013157127 10.785003 0.01268272
0.012726537 10.798037 0.013292651 10.786782 0.012796972
0.012793234 10.800152 0.013384236 10.788542 0.012866491
0.012860281 10.802338 0.013516681 10.790364 0.012976091
0.012927679 10.804649 0.013655332 10.792302 0.013091046
0.012995431 10.806919 0.013801324 10.794189 0.013212388
0.013063538 10.809301 0.013934674 10.79618 0.013320285
0.013132001 10.811783 0.014080573 10.79826 0.013439787
0.013200824 10.814285 0.014227578 10.800351 0.013559417
0.013270007 10.816856 0.014412942 10.802501 0.013716472
0.013339552 10.819513 0.014577852 10.804727 0.013852091
0.013409463 10.822211 0.014703546 10.806984 0.013947424
0.013479739 10.825013 0.014869507 10.809335 0.014082033
0.013550384 10.827896 0.015086489 10.811756 0.01426653
0.013621399 10.830773 0.015268053 10.814161 0.014414516
0.013692786 10.833789 0.015452481 10.816693 0.014564241
0.013764547 10.83687 0.015670332 10.819281 0.014746286
0.013836685 10.840037 0.015881424 10.821943 0.014920304
0.0139092 10.843239 0.016101115 10.824629 0.015101747
0.013982096 10.846544 0.016294341 10.827408 0.015255512
0.014055374 10.849894 0.016546418 10.830219 0.01546681
0.014129035 10.853385 0.016797598 10.833161 0.015675948
0.014203083 10.856885 0.017015117 10.836099 0.015850022
0.014277519 10.86056 0.017280265 10.839202 0.01607047
0.014352344 10.864261 0.017553745 10.842318 0.016297767
0.014427562 10.868036 0.017809715 10.845496 0.016506206
0.014503175 10.871921 0.018109847 10.848773 0.016757339
0.014579183 10.875892 0.018376418 10.852122 0.016973343
0.01465559 10.879962 0.018695409 10.855559 0.017240352
0.014732397 10.884113 0.018982418 10.859066 0.017473832
0.014809607 10.888297 0.019300188 10.862591 0.017736491
0.014887221 10.892668 0.019658601 10.866292 0.018038115
0.014965242 10.897074 0.019935463 10.870016 0.018256698
0.015043672 10.901584 0.020342448 10.873829 0.018603602
0.015122514 10.906223 0.020683283 10.877759 0.01888272
0.015201768 10.910919 0.021020517 10.881733 0.019156482
0.015281437 10.915735 0.021439633 10.885815 0.019510374
0.015361525 10.920656 0.021813774 10.889988 0.019817495
0.015442032 10.925673 0.022223835 10.894244 0.020158751
0.01552296 10.930715 0.022638505 10.898511 0.020502699
0.015604313 10.935979 0.023061166 10.902987 0.020852771
0.015686093 10.941295 0.023489243 10.907502 0.021206377
0.015768301 10.946701 0.02396441 10.912093 0.021605024
0.015850939 10.952224 0.024417981 10.916788 0.021980221
0.015934011 10.957876 0.024898903 10.921598 0.022380714
0.016017518 10.963624 0.025401662 10.92649 0.022800927
0.016101463 10.969416 0.0259147 10.931413 0.023229415
0.016185848 10.975434 0.026394735 10.936547 0.023622744
0.016270675 10.981476 0.026959109 10.941692 0.024098353
0.016355947 10.987712 0.027497399 10.947017 0.02454565
0.016441665 10.993956 0.028087079 10.952335 0.025042126
0.016527833 11.000388 0.028640453 10.957829 0.025500136
0.016614452 11.006912 0.029234644 10.9634 0.025996638
0.016701525 11.013573 0.02986676 10.969094 0.026528816
0.016789055 11.020353 0.030494469 10.974892 0.027054243
0.016877043 11.027215 0.031131462 10.980759 0.027586607
0.016965493 11.034232 0.031777329 10.986768 0.028125569
0.017054406 11.04133 0.032440746 10.992841 0.028679537
0.017143785 11.048577 0.033146546 10.999051 0.029273553
0.017233632 11.055976 0.033862111 11.005399 0.029874906
0.01732395 11.063469 0.034546649 11.011826 0.030442683
0.017414742 11.07106 0.035290547 11.018337 0.031067392
0.017506009 11.078824 0.036053472 11.025007 0.031708464
0.017597755 11.086678 0.03682256 11.031754 0.032353255
0.017689982 11.094656 0.037638004 11.038609 0.033041748
0.017782692 11.102787 0.038462943 11.045604 0.033737155
0.017875888 11.11103 0.039244424 11.052698 0.034386497
0.017969572 11.119399 0.040142945 11.059902 0.035150184
0.018063747 11.127948 0.040990487 11.067274 0.03586031
0.018158416 11.136549 0.041853534 11.074684 0.036583178
0.018253581 11.145318 0.042777785 11.082248 0.037364602
0.018349244 11.154201 0.043724662 11.089912 0.038165799
0.018445409 11.163261 0.044678099 11.097739 0.038970869
0.018542078 11.172404 0.045650458 11.105635 0.039792054
0.018639254 11.181683 0.046614955 11.113655 0.040602626
0.018736939 11.19111 0.047650185 11.121808 0.041481071
0.018835135 11.200691 0.048687335 11.130104 0.042358543
0.018933847 11.21033 0.049720364 11.138443 0.043229432
0.019033076 11.220195 0.050769898 11.146996 0.044113714
0.019132825 11.230157 0.051881948 11.155631 0.04505746
0.019233096 11.24028 0.053018702 11.164415 0.046023195
0.019333893 11.250489 0.054159576 11.173273 0.046990094
0.019435219 11.26089 0.055316586 11.182308 0.047970289
0.019537075 11.271421 0.056539935 11.191462 0.049013968
0.019639465 11.282025 0.05775885 11.200678 0.050050034
0.019742392 11.292813 0.059012859 11.210064 0.051118687
0.019845858 11.303741 0.060198092 11.219577 0.05211533
0.019949867 11.31479 0.061480826 11.2292 0.053206591
0.02005442 11.326008 0.062824364 11.238981 0.054355589
0.020159522 11.337325 0.064127023 11.248847 0.055460944
0.020265174 11.34879 0.065493531 11.258851 0.056627195
0.02037138 11.360451 0.066893772 11.269039 0.057823881
0.020478143 11.372171 0.068305037 11.279276 0.059028931
0.020585465 11.38408 0.06971668 11.289689 0.060231406
0.020693349 11.396067 0.071169826 11.300169 0.061472195
0.020801799 11.408265 0.072633812 11.310851 0.062721048
0.020910818 11.420535 0.074153606 11.321594 0.064022777
0.021020408 11.432982 0.075724157 11.332503 0.065372105
0.021130572 11.44555 0.077219132 11.343522 0.066643129
0.021241313 11.458288 0.07885305 11.354701 0.068049968
0.021352635 11.471146 0.080428794 11.365991 0.069395682
0.02146454 11.484138 0.082049784 11.377406 0.070783941
0.021577032 11.497272 0.083747403 11.388953 0.072245609
0.021690113 11.510533 0.085428212 11.400618 0.073688161
0.021803787 11.523894 0.087125914 11.412374 0.075143911
0.021918056 11.537421 0.088881017 11.424288 0.07665458
0.022032925 11.551143 0.090645227 11.436388 0.078171353
0.022148395 11.564956 0.092470786 11.448569 0.079746924
0.022264471 11.578869 0.094287462 11.460844 0.081310595
0.022381155 11.592969 0.096124422 11.473297 0.082891704
0.02249845 11.607164 0.098023848 11.485839 0.084532504
0.022616361 11.621526 0.099932244 11.49854 0.086179438
0.022734889 11.635979 0.10185164 11.511324 0.087834634
0.022854038 11.650613 0.10378384 11.524284 0.089500124
0.022973812 11.665362 0.10581265 11.537352 0.091259302
0.023094213 11.680221 0.10784853 11.550523 0.093022452
0.023215246 11.695232 0.10985423 11.56384 0.094753127
0.023336913 11.710368 0.11191115 11.577278 0.096532591
0.023459217 11.72563 0.11405897 11.590834 0.098399954
0.023582163 11.741007 0.11617263 11.604501 0.10023105
0.023705752 11.756509 0.11833694 11.618288 0.10210998
0.02382999 11.772153 0.12049377 11.632212 0.10397871
0.023954878 11.787946 0.12269468 11.646282 0.10588941
0.024080421 11.803789 0.12494017 11.660397 0.10784231
0.024206622 11.819821 0.12719998 11.674696 0.10980629
0.024333485 11.835984 0.12951147 11.689123 0.11182036
0.024461012 11.852228 0.1318328 11.703629 0.11384167
0.024589208 11.868617 0.13419107 11.718277 0.11589739
0.024718075 11.885128 0.13656706 11.733044 0.11796904
0.024847618 11.901741 0.13898625 11.74791 0.12008127
0.02497784 11.918496 0.14145155 11.762917 0.1222375
0.025108744 11.935346 0.14390011 11.778016 0.12437493
0.025240334 11.952312 0.14640893 11.793231 0.12657025
0.025372614 11.96941 0.14887535 11.808576 0.12872125
0.025505588 11.986593 0.15144392 11.824006 0.13097231
0.025639258 12.003913 0.15405631 11.839571 0.13326532
0.025773628 12.021341 0.15663017 11.855245 0.13551794
0.025908703 12.038859 0.15928881 11.871009 0.13785318
0.026044486 12.056528 0.16196902 11.886924 0.14020828
0.02618098 12.074268 0.16465792 11.902909 0.14257017
0.02631819 12.092145 0.16734987 11.919035 0.14493373
0.026456118 12.11007 0.17010158 11.935208 0.14735512
0.02659477 12.128149 0.17285066 11.951538 0.14977216
0.026734148 12.146346 0.1756564 11.967989 0.15224413
0.026874257 12.16457 0.17850553 11.984467 0.15475807
0.0270151 12.182957 0.18134181 12.001112 0.15725795
0.027156681 12.201448 0.18425041 12.017863 0.15982819
0.027299004 12.219981 0.1871598 12.034659 0.16239828
0.027442073 12.238646 0.19007301 12.051591 0.16497073
0.027585892 12.25736 0.19305072 12.068576 0.16760661
0.027730465 12.276209 0.19602033 12.085699 0.17023252
0.027875795 12.295176 0.19903438 12.102945 0.17290221
0.028021887 12.3142 0.20205363 12.120253 0.17557577
0.028168744 12.333275 0.20515862 12.137617 0.17833456
0.028316372 12.352505 0.20827914 12.15514 0.18110701
0.028464772 12.371773 0.21134575 12.172708 0.18382477
0.028613951 12.391151 0.2145194 12.190391 0.18664903
0.028763911 12.410568 0.21769086 12.20812 0.18947035
0.028914658 12.430116 0.22087492 12.225986 0.19230335
0.029066194 12.449681 0.22409318 12.243875 0.19516993
0.029218525 12.469383 0.22731412 12.261909 0.19803863
0.029371654 12.489168 0.23058133 12.280034 0.20095278
0.029525585 12.508965 0.23388822 12.298178 0.20390635
0.029680323 12.528899 0.23720055 12.316466 0.20686439
0.029835872 12.548852 0.24056355 12.334782 0.20987305
0.029992236 12.568909 0.24392569 12.353211 0.21288038
0.03014942 12.58898 0.24730491 12.371662 0.21590458
0.030307428 12.609168 0.25070842 12.390239 0.21895284
0.030466263 12.629407 0.25416141 12.408877 0.22205031
0.030625931 12.649708 0.25761344 12.427586 0.22514687
0.030786436 12.670052 0.26106243 12.446348 0.22824042
0.030947782 12.690486 0.264551 12.465209 0.23137321
0.031109974 12.710956 0.26812538 12.484117 0.23459214
0.031273015 12.731486 0.27165118 12.503096 0.23776266
0.031436911 12.752049 0.27523121 12.522119 0.24098744
0.031601666 12.772699 0.27880661 12.54124 0.24420798
0.031767285 12.793351 0.282393 12.560374 0.24743968
0.031933771 12.814097 0.28601278 12.579614 0.25070518
0.03210113 12.83487 0.28971006 12.598892 0.25404888
0.032269366 12.85572 0.29336643 12.61826 0.25735169
0.032438484 12.876559 0.29705938 12.637628 0.26069193
0.032608488 12.897428 0.300748 12.65704 0.26402843
0.032779383 12.918396 0.30448232 12.676563 0.26741115
0.032951174 12.939401 0.30826564 12.696137 0.27084361
0.033123865 12.960457 0.31201071 12.715773 0.27423844
0.033297461 12.981494 0.31577259 12.735405 0.27765142
0.033471967 13.002594 0.31958268 12.755113 0.28111327
0.033647387 13.023686 0.32343713 12.774826 0.28461988
0.033823727 13.044831 0.32723469 12.794608 0.28807117
0.034000991 13.066017 0.33111791 12.814444 0.29160887
0.034179184 13.087234 0.33499491 12.834326 0.29514187
0.034358311 13.108478 0.33889874 12.854249 0.29870241
0.034538376 13.12972 0.34277962 12.874185 0.30224147
0.034719385 13.150985 0.3467112 12.894158 0.30583245
0.034901343 13.172308 0.35065522 12.914205 0.30943677
0.035084255 13.19363 0.35463266 12.934265 0.31307634
0.035268125 13.214958 0.35862428 12.954347 0.31673103
0.035452959 13.236313 0.3625944 12.974471 0.32036632
0.035638761 13.257693 0.36656268 12.994636 0.32400058
0.035825537 13.279081 0.37061006 13.014825 0.32771545
0.036013292 13.300456 0.37460025 13.035017 0.33137533
0.036202031 13.321839 0.37866105 13.055234 0.33510712
0.036391759 13.343243 0.38276131 13.075486 0.33887999
0.036582482 13.364662 0.38679464 13.095771 0.3425874
0.036774204 13.386102 0.39090992 13.116092 0.34637866
0.03696693 13.4075 0.3950395 13.136388 0.35018616
0.037160667 13.428922 0.3990799 13.156724 0.35390642
0.037355419 13.450316 0.40324647 13.17705 0.35775414
0.037551192 13.47177 0.40736726 13.197452 0.36155817
0.037747991 13.493188 0.41150671 13.217835 0.365383
0.037945821 13.514594 0.41570048 13.238223 0.36926396
0.038144688 13.536008 0.41985489 13.258635 0.37310709
0.038344598 13.557421 0.42408992 13.279064 0.37703359
0.038545555 13.578818 0.4282497 13.299493 0.38088645
0.038747565 13.600217 0.43247842 13.319942 0.38481032
0.038950634 13.621579 0.43666216 13.340372 0.38869166
0.039154767 13.64297 0.44092971 13.360847 0.39265835
0.039359969 13.664322 0.4451399 13.381301 0.39657012
0.039566248 13.685644 0.44938983 13.401742 0.40052375
0.039773607 13.707009 0.45368951 13.422243 0.404529
0.039982053 13.728308 0.45798109 13.442696 0.40852877
0.040191592 13.749631 0.46221056 13.463189 0.41246857
0.040402228 13.770866 0.46649608 13.483612 0.41646616
0.040613969 13.792122 0.47080018 13.504074 0.42048486
0.040826819 13.813379 0.4750779 13.524554 0.42447952
0.041040785 13.834578 0.47943743 13.544992 0.42855803
0.041255872 13.855824 0.48374202 13.565496 0.43258407
0.041472087 13.87697 0.48807219 13.585916 0.43663762
0.041689434 13.898117 0.49241688 13.606355 0.44070849
0.041907921 13.919225 0.49676677 13.626772 0.44478621
0.042127552 13.940368 0.50114184 13.647241 0.4488917
0.042348335 13.961423 0.50551533 13.667639 0.45299775
0.042570275 13.98245 0.50986053 13.688025 0.45707778
0.042793378 14.003481 0.51427375 13.708433 0.46122814
0.04301765 14.024498 0.51863884 13.728844 0.46533237
0.043243098 14.0454 0.52303671 13.749156 0.46947177
0.043469727 14.066322 0.52742325 13.769505 0.47360236
0.043697543 14.087249 0.53179831 13.789876 0.47772337
0.043926554 14.10812 0.53627027 13.810207 0.48194365
0.044156765 14.128951 0.54064139 13.830515 0.4860652
0.044388183 14.149738 0.54513536 13.850793 0.49031174
0.044620813 14.170507 0.54956329 13.871071 0.49449445
0.044854662 14.191207 0.55399125 13.891296 0.49867905
0.045089737 14.211935 0.55839979 13.911565 0.50284653
0.045326044 14.232604 0.56289379 13.93179 0.50710143
0.04556359 14.25324 0.5673402 13.951997 0.5113109
0.04580238 14.273813 0.57184095 13.972157 0.51557678
0.046042422 14.294382 0.57630001 13.992329 0.51980268
0.046283721 14.314909 0.58078197 14.012474 0.52405344
0.046526286 14.335371 0.58524699 14.032568 0.52828951
0.046770122 14.355852 0.58978418 14.052696 0.53259913
0.047015235 14.376235 0.59425727 14.072741 0.53684706
0.047261633 14.396634 0.59882333 14.092816 0.54118926
0.047509323 14.416976 0.60328775 14.112849 0.54543158
0.04775831 14.437255 0.60783807 14.132832 0.54976188
0.048008603 14.457496 0.61236438 14.152791 0.55406947
0.048260207 14.477747 0.61691426 14.172774 0.55840246
0.04851313 14.497941 0.62146814 14.192713 0.56274068
0.048767378 14.518094 0.62603193 14.212624 0.56709114
0.049022959 14.538193 0.63053907 14.232494 0.57138547
0.049279879 14.558247 0.6351441 14.252332 0.5757793
0.049538146 14.578346 0.6397372 14.272227 0.58016257
0.049797766 14.598301 0.64432266 14.29199 0.58453961
0.050058747 14.618283 0.64890171 14.311792 0.58891099
0.050321096 14.638198 0.65350763 14.331539 0.59331086
0.050584819 14.658133 0.65813806 14.351318 0.59773629
0.050849925 14.677964 0.66272387 14.371003 0.60211759
0.05111642 14.697806 0.66735369 14.39071 0.60654423
0.051384311 14.717566 0.67200707 14.410346 0.61099503
0.051653607 14.737389 0.67666391 14.430054 0.61545029
0.051924314 14.757079 0.68130391 14.449641 0.61988922
0.05219644 14.776774 0.68598546 14.469242 0.62437025
0.052469992 14.796434 0.69066465 14.488816 0.62884952
0.052744977 14.816061 0.69535636 14.508368 0.63334136
0.053021404 14.835678 0.70007074 14.527917 0.63785673
0.053299279 14.855223 0.7047437 14.547404 0.64233056
0.053578611 14.874764 0.70948606 14.566895 0.64687446
0.053859406 14.894267 0.71423468 14.586355 0.65142417
0.054141674 14.913761 0.71896572 14.605814 0.65595653
0.05442542 14.933195 0.72373325 14.62522 0.66052497
0.054710654 14.952643 0.72853879 14.644646 0.6651314
0.054997382 14.972065 0.73334655 14.664053 0.66973936
0.055285613 14.991423 0.7381152 14.683402 0.67430822
0.055575355 15.0108 0.74293205 14.702775 0.6789244
0.055866615 15.030161 0.74774731 14.722138 0.68353842
0.056159402 15.049474 0.75264448 14.741458 0.68823358
0.056453723 15.068765 0.7574696 14.760761 0.69285582
0.056749586 15.08807 0.76238328 14.780081 0.69756569
0.057047 15.107309 0.76724828 14.799339 0.70222575
0.057345973 15.126585 0.77217038 14.818639 0.70694152
0.057646513 15.1458 0.77714114 14.837879 0.71170458
0.057948627 15.165047 0.78208201 14.857155 0.71643604
0.058252325 15.184247 0.7870565 14.876385 0.72119955
0.058557615 15.203433 0.7920434 14.895604 0.725974
0.058864505 15.22267 0.79709206 14.914874 0.7308083
0.059173002 15.241847 0.80209142 14.934087 0.73559083
0.059483117 15.261024 0.80720602 14.953299 0.74048658
0.059794857 15.280245 0.81227927 14.972555 0.74533889
0.060108231 15.299427 0.81739903 14.991771 0.75023502
0.060423247 15.318608 0.82252883 15.010986 0.75513882
0.060739914 15.337792 0.82766962 15.030203 0.76005051
0.061058241 15.356959 0.83287255 15.049401 0.76502161
0.061378236 15.376204 0.83806106 15.068674 0.76997537
0.061699908 15.395422 0.84333225 15.087918 0.77500835
0.062023265 15.414598 0.84855849 15.107117 0.7799932
0.062348318 15.433838 0.85385113 15.126376 0.78504076
0.062675074 15.453144 0.8592165 15.145696 0.79015734
0.063003542 15.47238 0.86457442 15.164943 0.79526269
0.063333732 15.491634 0.86995721 15.184202 0.80038888
0.063665653 15.510961 0.87540221 15.203528 0.80557243
0.063999313 15.530311 0.88086074 15.222871 0.81076587
0.064334721 15.54969 0.88633539 15.242238 0.81597071
0.064671887 15.569072 0.89191095 15.261599 0.8212715
0.065010821 15.588507 0.89741201 15.281005 0.82649288
0.06535153 15.607974 0.90304305 15.300436 0.83183893
0.065694026 15.627473 0.9086872 15.31989 0.83719314
0.066038316 15.647017 0.91435802 15.339378 0.84256814
0.066384411 15.666591 0.92013538 15.358887 0.84804424
0.066732319 15.686256 0.92588955 15.378476 0.85349101
0.067082051 15.705909 0.93171502 15.398043 0.859003
0.067433615 15.725651 0.93756627 15.417686 0.86453421
0.067787022 15.745446 0.94346992 15.437371 0.87011126
0.068142282 15.765308 0.94941126 15.457108 0.87571932
0.068499403 15.785203 0.95543232 15.476866 0.88140021
0.068858395 15.805198 0.96149018 15.49671 0.88711027
0.069219269 15.825218 0.96760702 15.516565 0.89287208
0.069582035 15.845352 0.97380133 15.536516 0.89870395
0.069946701 15.865594 0.97998327 15.556561 0.90451485
0.070313279 15.885858 0.98624368 15.576611 0.91039636
0.070681778 15.906187 0.99259708 15.596708 0.91636253
0.071052208 15.926637 0.99899982 15.616909 0.92236926
0.07142458 15.947183 1.0054316 15.637186 0.92839571
0.071798903 15.967825 1.0119496 15.65754 0.93449953
0.072175187 15.98856 1.018545 15.677967 0.94067113
0.072553444 16.009403 1.0251557 15.698482 0.94684803
0.072933683 16.030342 1.0318856 15.71907 0.95313447
0.073315915 16.051416 1.0387035 15.73977 0.95949855
0.07370015 16.072616 1.0455196 15.760574 0.96584959
0.074086399 16.093911 1.0524704 15.781449 0.97232522
0.074474672 16.115302 1.059466 15.802396 0.97883393
0.07486498 16.1369 1.066554 15.823524 0.98542328
0.075257334 16.158594 1.0737212 15.844721 0.9920807
0.075651743 16.180409 1.0809524 15.866013 0.99878941
0.07604822 16.202366 1.08826 15.887418 1.0055621
0.076446775 16.224533 1.0957123 15.909005 1.0124668
0.076847418 16.246809 1.1032192 15.930671 1.0194123
0.077250161 16.269291 1.1107779 15.952512 1.0263965
0.077655015 16.291886 1.1184743 15.974435 1.0335044
0.078061991 16.314686 1.1262603 15.996531 1.0406879
0.078471099 16.337655 1.1341127 16.018762 1.0479227
0.078882352 16.360786 1.1421297 16.041122 1.0553072
0.079295759 16.384127 1.1501629 16.063655 1.0626927
0.079711334 16.407685 1.1583401 16.086369 1.0702059
0.080129086 16.431436 1.1666293 16.10924 1.0778152
0.080549028 16.455384 1.1750233 16.132268 1.0855123
0.08097117 16.479567 1.183568 16.155493 1.0933435
0.081395525 16.503989 1.1921846 16.178916 1.1012291
0.081822104 16.528578 1.2009344 16.202465 1.1092294
0.082250919 16.553437 1.2097735 16.226241 1.1173007
0.08268198 16.578587 1.2187637 16.250264 1.1255046
0.083115301 16.603943 1.2279253 16.274448 1.1338603
0.083550893 16.629571 1.2371453 16.298859 1.1422541
0.083988768 16.655468 1.2465321 16.32349 1.1507947
0.084428938 16.681642 1.2560856 16.348351 1.1594808
0.084871414 16.708098 1.2657219 16.373442 1.1682283
0.085316209 16.734837 1.2755284 16.398766 1.177124
0.085763336 16.761867 1.285509 16.424328 1.1861714
0.086212806 16.78924 1.2956114 16.450179 1.1953176
0.086664631 16.816919 1.3058988 16.476281 1.2046247
0.087118824 16.844952 1.3163097 16.50268 1.2140316
0.087575398 16.873309 1.3268974 16.529345 1.2235897
0.088034364 16.902015 1.3376374 16.5563 1.2332749
0.088495736 16.931052 1.3485644 16.583523 1.2431209
0.088959526 16.960463 1.3597246 16.611058 1.2531733
0.089425746 16.990283 1.3709803 16.638937 1.2632935
0.08989441 17.02048 1.3824507 16.667127 1.2735999
0.09036553 17.051037 1.3941361 16.69561 1.2840928
0.090839119 17.082039 1.4059584 16.724468 1.294693
0.09131519 17.113496 1.4180376 16.753709 1.3055196
0.091793756 17.14534 1.4303226 16.783264 1.3165203
0.09227483 17.177668 1.4427613 16.81323 1.3276435
0.092758425 17.210426 1.455453 16.843547 1.3389864
0.093244555 17.243659 1.4683558 16.87426 1.3505068
0.093733233 17.277425 1.4815215 16.905427 1.3622557
0.094224471 17.311623 1.4948588 16.936942 1.374141
0.094718284 17.346354 1.5085325 16.968905 1.386326
0.095214685 17.381628 1.5223471 17.001324 1.3986152
0.095713688 17.417425 1.5364539 17.034176 1.4111584
0.096215305 17.453812 1.5507967 17.067527 1.4238985
0.096719552 17.490712 1.56543 17.101297 1.4368889
0.097226441 17.52826 1.5803227 17.135619 1.4500979
0.097735987 17.566358 1.5954654 17.170392 1.4635141
0.098248203 17.605111 1.6109528 17.205718 1.4772324
0.098763104 17.644509 1.6266872 17.241586 1.4911527
0.099280703 17.684523 1.6426824 17.277963 1.5052893
0.099801015 17.725223 1.6590769 17.314917 1.5197782
0.10032405 17.7666 1.6757104 17.352434 1.5344568
0.10084983 17.80868 1.6926787 17.390545 1.5494245
0.10137837 17.851541 1.7100094 17.429312 1.5647006
0.10190967 17.895115 1.7276498 17.468677 1.5802379
0.10244376 17.939464 1.745662 17.508686 1.5960902
0.10298065 17.984573 1.7640228 17.549337 1.6122411
0.10352035 18.030482 1.7827006 17.590651 1.6286508
0.10406289 18.077263 1.8017871 17.632708 1.6454138
0.10460826 18.124847 1.8212782 17.675425 1.6625198
0.10515649 18.173341 1.8411305 17.718919 1.6799306
0.1057076 18.222718 1.8613503 17.763149 1.6976457
0.10626159 18.272963 1.8820736 17.808104 1.7158035
0.10681849 18.324236 1.9031543 17.853926 1.7342489
0.10737831 18.376441 1.9246902 17.900531 1.7530862
0.10794106 18.429718 1.946669 17.948046 1.7722974
0.10850675 18.483934 1.969136 17.996334 1.7919256
0.10907542 18.539186 1.9920312 18.045498 1.811913
0.10964706 18.595573 2.0154234 18.09562 1.8323217
0.1102217 18.653004 2.0393132 18.146617 1.8531559
0.11079935 18.711658 2.0636923 18.198646 1.8743971
0.11138003 18.771452 2.0886157 18.251631 1.8961033
0.11196375 18.83237 2.114028 18.305555 1.9182201
0.11255054 18.894538 2.1399494 18.360542 1.9407653
0.11314039 18.95806 2.1665218 18.416665 1.9638676
0.11373334 19.022837 2.1936625 18.473846 1.9874531
0.1143294 19.088847 2.2213624 18.532053 2.0115091
0.11492857 19.156289 2.2496669 18.591479 2.0360795
0.11553089 19.225076 2.2785441 18.652027 2.0611257
0.11613637 19.295411 2.3081518 18.713892 2.0868034
0.11674502 19.36712 2.3383563 18.776903 2.1129793
0.11735686 19.440441 2.3692537 18.841276 2.1397409
0.1179719 19.51518 2.4007876 18.906847 2.1670446
0.11859017 19.591577 2.4330664 18.973803 2.1949771
0.11921168 19.669564 2.4660298 19.042108 2.2234887
0.11983645 19.733723 2.5008649 19.10018 2.2534828
0.12046449 20.134164 2.5009947 19.411625 2.2574313
0.12109582 20.229045 2.4933293 19.494269 2.2554339
0.12173046 20.339622 2.4853263 19.588927 2.2530988
0.12236843 20.451498 2.4768753 19.684801 2.2503417
0.12300974 20.564909 2.4678861 19.782103 2.2470835
0.12365441 20.679552 2.4585179 19.880569 2.2434667
0.12430246 20.795637 2.4486049 19.980371 2.2393409
0.12495391 20.913103 2.4381524 20.08147 2.2347076
0.12560877 21.031922 2.4273068 20.183833 2.2297064
0.12626706 21.152341 2.4158643 20.287679 2.2241489
0.1269288 21.273927 2.4040245 20.392632 2.2182112
0.12759401 21.397168 2.3916321 20.49912 2.2117651
0.12826271 21.521624 2.3787927 20.606753 2.2048922
0.12893491 21.647619 2.3654009 20.715816 2.1975027
0.12961063 21.774893 2.3510662 20.826115 2.1893168
0.1302899 21.914715 2.3628234 20.946109 2.2006602
0.13097272 22.070442 2.4086135 21.078397 2.2376506
0.13165913 22.228151 2.4551529 21.212536 2.2753456
0.13234913 22.387876 2.5024127 21.348568 2.3137152
0.13304275 22.549501 2.5504414 21.486384 2.3528126
0.13374 22.713303 2.5992202 21.626217 2.392606
0.1344409 22.879164 2.6488042 21.767981 2.4331514
0.13514548 23.046911 2.6990587 21.911519 2.4743321
0.13585376 23.216896 2.7501038 22.057141 2.5162511
0.13656574 23.388785 2.8019517 22.204554 2.5589267
0.13728146 23.562792 2.8545472 22.353946 2.6023044
0.13800092 23.738948 2.9078514 22.505343 2.6463372
0.13872416 23.917254 2.9620582 22.658754 2.6912225
0.13945119 24.097698 3.0170014 22.814151 2.7367934
0.14018203 24.282107 3.0708475 22.972914 2.7816867
0.14091669 24.486248 3.1091666 23.146931 2.8150265
0.14165521 24.695399 3.1457464 23.325206 2.8471337
0.1423976 24.907176 3.1827028 23.505931 2.8795935
0.14314388 25.121479 3.2200558 23.689029 2.9124292
0.14389407 25.338491 3.257782 23.874658 2.9456084
0.14464819 25.558089 3.2958795 24.06272 2.9791445
0.14540627 25.780469 3.3343538 24.253375 3.0130265
0.14616832 26.005483 3.3732032 24.446497 3.0472624
0.14693436 26.233243 3.4124525 24.642183 3.0818724
0.14770441 26.463683 3.4521004 24.840387 3.116857
0.1484785 26.696829 3.4921127 25.041126 3.1521833
0.14925665 26.932852 3.5325789 25.244544 3.1879343
0.15003888 27.171459 3.5719747 25.450391 3.2229374
0.1508252 27.413477 3.5567959 25.659336 3.2169344
0.15161565 27.658216 3.5387641 25.870838 3.2086236
0.15241024 27.905633 3.5199629 26.084849 3.1995916
0.153209 28.15612 3.500371 26.301724 3.189821
0.15401194 28.409243 3.4798512 26.521074 3.1791736
0.15481908 28.665306 3.4586163 26.743174 3.1678602
0.15563046 28.92439 3.4364625 26.968097 3.1556863
0.15644609 29.186168 3.4135153 27.195544 3.1427649
0.157266 29.451136 3.3897145 27.425969 3.1290543
0.1580902 29.718665 3.3650518 27.658815 3.1145184
0.15891872 29.989394 3.3395684 27.894634 3.0992192
0.15975158 30.263013 3.3132775 28.13315 3.0831559
0.16058881 30.533104 3.2785201 28.369577 3.0605628
0.16143043 30.795367 3.2305976 28.600608 3.0278561
0.16227646 31.060981 3.1817773 28.834684 2.9942379
0.16312692 31.329101 3.1317627 29.071117 2.9594899
0.16398183 31.599938 3.0804227 29.310087 2.9235056
0.16484123 31.873811 3.0292412 29.551797 2.8874021
0.16570513 32.175819 3.0319697 29.81525 2.891648
0.16657356 32.487611 3.0490447 30.086654 2.9066743
0.16744655 32.802539 3.0663588 30.361013 2.9219313
0.1683241 33.121269 3.0837649 30.638913 2.9372671
0.16920626 33.443203 3.1014033 30.919824 2.9528281
0.17009304 33.767366 3.1175253 31.20308 2.967271
0.17098446 34.082872 3.1199117 31.480431 2.9714076
0.17188056 34.400077 3.120391 31.75964 2.9740746
0.17278135 34.720918 3.1206956 32.042233 2.9765775
0.17368687 35.044355 3.120763 32.327287 2.9788571
0.17459713 35.371584 3.1206629 32.615871 2.9809824
0.17551216 35.664284 3.1191066 32.879053 2.9819752
0.17643199 35.887871 3.1149632 33.090627 2.9809871
0.17735664 36.112554 3.1105415 33.303188 2.979736
0.17828613 36.338487 3.1058566 33.516921 2.9782373
0.17922049 36.565117 3.100833 33.731341 2.9764394
0.18015976 36.803805 3.1000123 33.955034 2.9777504
0.18110394 37.088143 3.1172542 34.213314 2.992625
0.18205307 37.373525 3.1341565 34.472818 3.0072872
0.18300718 37.660934 3.1512751 34.734226 3.0221529
0.18396628 37.950759 3.1685005 34.997882 3.0371184
0.18493042 38.244337 3.1861748 35.264756 3.0524649
0.1858996 38.445484 3.1917118 35.462456 3.0587086
0.18687387 38.635864 3.1957599 35.652092 3.0638249
0.18785324 38.826364 3.199713 35.841836 3.0688504
0.18883774 39.016899 3.203542 36.031599 3.073757
0.18982741 39.207737 3.2073303 36.221645 3.078633
0.19082226 39.413351 3.2107745 36.422775 3.083219
0.19182232 39.626623 3.213994 36.62977 3.0876176
0.19282763 39.840508 3.2171493 36.837331 3.0919588
0.1938382 40.054904 3.2201803 37.04537 3.0961822
0.19485407 40.270905 3.2226373 37.254693 3.0999605
0.19587527 40.452794 3.240451 37.438477 3.1152668
0.19690181 40.613716 3.2677364 37.606402 3.1377576
0.19793374 40.774761 3.2951217 37.774321 3.160392
0.19897107 40.935321 3.3229003 37.94178 3.1833988
0.20001384 41.095117 3.3509273 38.108558 3.2066706
0.20106208 41.249005 3.3744075 38.270763 3.2265898
0.20211581 41.402173 3.3980338 38.432323 3.2466694
0.20317506 41.55455 3.421987 38.593116 3.2670539
0.20423986 41.706348 3.4462549 38.753369 3.2877381
0.20531024 41.85743 3.4683216 38.912945 3.3068077
0.20638624 42.007892 3.4815576 39.071939 3.3192859
0.20746787 42.157618 3.4946638 39.230228 3.3316625
0.20855517 42.306743 3.507884 39.387957 3.3441478
0.20964817 42.455005 3.5212702 39.544886 3.3567651
0.2107469 42.60764 3.5283654 39.704936 3.3646709
0.21185138 42.76472 3.5293698 39.86826 3.3679684
0.21296166 42.921361 3.5301817 40.031172 3.3710839
0.21407775 43.077346 3.5308056 40.193452 3.3740233
0.21519969 43.234742 3.5313624 40.35673 3.376875
0.21632751 43.397608 3.5321908 40.524004 3.3798875
0.21746124 43.560244 3.5328754 40.691051 3.3827689
0.21860092 43.72255 3.53339 40.85778 3.3854909
0.21974657 43.884491 3.5336733 41.024153 3.387992
0.22089822 44.048155 3.5346576 41.191776 3.3909929
0.2220559 44.212276 3.5357946 41.359685 3.3940776
0.22321966 44.376068 3.5367548 41.527271 3.3969994
0.22438951 44.539668 3.5375529 41.694679 3.399768
0.22556549 44.701565 3.539279 41.860719 3.4032118
0.22674764 44.860388 3.5430426 42.024393 3.408151
0.22793598 45.018828 3.5466624 42.187671 3.4129743
0.22913055 45.177027 3.5501925 42.350726 3.4177105
0.23033138 45.33458 3.5534573 42.513245 3.4222175
0.23153851 45.486511 3.5551436 42.671414 3.4255394
0.23275196 45.63802 3.5565914 42.82918 3.4286295
0.23397177 45.788985 3.5579764 42.986429 3.4316641
0.23519797 45.939633 3.5589951 43.143359 3.4343826
0.2364306 46.090046 3.5593279 43.299975 3.436578
0.23766969 46.240211 3.5594189 43.456365 3.4385471
0.23891527 46.389727 3.559366 43.61213 3.4403846
0.24016738 46.538825 3.5590425 43.767474 3.4419794
0.24142606 46.688333 3.557875 43.923083 3.4429218
0.24269132 46.837214 3.5564957 44.078068 3.4436739
0.24396323 46.985812 3.5548642 44.232799 3.4441855
0.24524179 47.133997 3.5530428 44.387099 3.4445351
0.24652706 47.283721 3.55004 44.542438 3.4439573
0.24781906 47.433132 3.546781 44.697467 3.4431469
0.24911783 47.582038 3.5433989 44.852036 3.4422103
0.25042342 47.734707 3.5376619 45.00936 3.4394584
0.25173584 47.895107 3.5275879 45.172425 3.433402
0.25305514 48.05503 3.5173428 45.335086 3.4271556
0.25438135 48.214205 3.5063339 45.497134 3.4202611
0.25571452 48.400919 3.5155782 45.679871 3.4285328
0.25705467 48.614624 3.5448288 45.883013 3.4519137
0.25840185 48.82915 3.5745659 46.086919 3.47575
0.25975608 49.046855 3.6054802 46.293401 3.5005527
0.26111742 49.199076 3.614251 46.450759 3.5087932
0.26248589 49.326279 3.6146478 46.589172 3.5107348
0.26386153 49.453244 3.6150804 46.727254 3.5126659
0.26524437 49.579292 3.6154234 46.86446 3.5145166
0.26663447 49.704432 3.6156119 47.000806 3.516218
0.26803185 49.828685 3.6156778 47.136323 3.5178079
0.26943656 49.952014 3.6156145 47.270972 3.5192811
0.27084863 50.078013 3.6191534 47.407429 3.523444
0.27226809 50.205782 3.6252244 47.545063 3.5294987
0.273695 50.33275 3.6312283 47.681956 3.5355028
0.27512938 50.458931 3.6372478 47.818112 3.5415202
0.27657129 50.584234 3.6432437 47.953428 3.5475139
0.27802075 50.708763 3.6492821 48.088018 3.5535526
0.2794778 50.832583 3.6552893 48.221937 3.5595664
0.28094249 50.954019 3.6623459 48.35385 3.5663575
0.28241486 51.073611 3.6704293 48.484271 3.5739299
0.28389494 51.192153 3.6786309 48.613685 3.581611
0.28538278 51.309886 3.6868212 48.742343 3.5892846
0.28687842 51.426791 3.6950613 48.870229 3.5970035
0.2883819 51.542753 3.7033089 48.997217 3.6047283
0.28989326 51.657921 3.7117405 49.123428 3.6126124
0.29141253 51.774479 3.7216113 49.250511 3.621588
0.29293977 51.890598 3.7317521 49.377097 3.630768
0.29447501 52.005989 3.7420671 49.503003 3.640112
0.2960183 52.120394 3.7523581 49.627971 3.6494257
0.29756968 52.234038 3.7628252 49.752233 3.6589156
0.29912919 52.346759 3.7733006 49.875614 3.6684065
0.30069687 52.459708 3.7836796 49.999004 3.6778595
0.30227277 52.574681 3.7933732 50.123755 3.6867999
0.30385692 52.688748 3.8030968 50.247655 3.6957658
0.30544938 52.802149 3.8129459 50.370936 3.7048537
0.30705018 52.914672 3.8228388 50.493387 3.7139811
0.30865938 53.026345 3.8328118 50.615035 3.7231764
0.310277 53.138027 3.8408834 50.736547 3.730955
0.31190311 53.255004 3.8331578 50.8619 3.7268452
0.31353773 53.371274 3.8251571 50.986578 3.7224763
0.31518093 53.486842 3.8168653 51.110595 3.7178288
0.31683273 53.601747 3.808222 51.233992 3.7128578
0.31849319 53.715976 3.7992337 51.356751 3.7075581
0.32016236 53.827928 3.793246 51.477641 3.7044664
0.32184027 53.92946 3.8086873 51.590556 3.7174783
0.32352697 54.02998 3.8244773 51.702542 3.73078
0.32522252 54.129549 3.8404643 51.813626 3.7442699
0.32692695 54.228098 3.856678 51.923759 3.7579715
0.32864031 54.325791 3.8731069 52.033088 3.771875
0.33036266 54.423645 3.8881059 52.142343 3.7847403
0.33209403 54.526096 3.8956414 52.254876 3.7920149
0.33383447 54.628128 3.9028054 52.366955 3.799028
0.33558403 54.729238 3.9098938 52.478175 3.8059656
0.33734277 54.829522 3.9170822 52.588613 3.8129989
0.33911072 54.92892 3.9242249 52.69822 3.8199864
0.34088794 55.029023 3.9306228 52.808208 3.8264221
0.34267447 55.129803 3.9362715 52.918549 3.8322976
0.34447036 55.229802 3.9418327 53.028155 3.8380847
0.34627566 55.329007 3.9474865 53.137025 3.8439676
0.34809043 55.427398 3.9530396 53.245128 3.8497475
0.34991471 55.524898 3.9586177 53.352397 3.8555555
0.35174855 55.620426 3.964097 53.458038 3.8612759
0.353592 55.714797 3.9695536 53.562648 3.8669729
0.35544511 55.808367 3.975053 53.666509 3.8727135
0.35730793 55.901004 3.9805057 53.76949 3.8784099
0.35918051 55.992718 3.9859103 53.871604 3.8840585
0.36106291 56.085801 3.9903228 53.974606 3.8889632
0.36295517 56.180007 3.9937776 54.078297 3.8931419
0.36485736 56.273443 3.9971691 54.181277 3.8972519
0.36676951 56.365997 4.0004926 54.283426 3.9013021
0.36869168 56.457708 4.0037902 54.38479 3.9053305
0.37062392 56.550509 4.007697 54.486838 3.9097935
0.37256629 56.652166 4.0153436 54.595401 3.9170691
0.37451884 56.752912 4.0229333 54.703178 3.924314
0.37648163 56.853034 4.0304939 54.810373 3.9315369
0.3784547 56.952526 4.0380842 54.916981 3.9387822
0.38043811 57.048824 4.045099 55.021072 3.9456072
0.38243191 57.134508 4.0497212 55.117063 3.9506382
0.38443617 57.218873 4.054149 55.211895 3.955505
0.38645093 57.302298 4.058597 55.305838 3.9603883
0.38847625 57.384768 4.0630601 55.398915 3.9652723
0.39051218 57.469175 4.0640388 55.493283 3.9675338
0.39255878 57.560852 4.054793 55.592984 3.9620608
0.39461611 57.651591 4.0455682 55.691842 3.9565628
0.39668422 57.741598 4.0359841 55.790019 3.9507224
0.39876317 57.830932 4.0260751 55.887571 3.9445787
0.40085301 57.919873 4.0204295 55.984702 3.9415973
0.40295381 58.00868 4.0244993 56.081588 3.9458811
0.40506561 58.096808 4.0283091 56.17785 3.9499676
0.40718849 58.184196 4.0321203 56.273424 3.9540551
0.40932249 58.270884 4.0359169 56.368343 3.9581289
0.41146767 58.358709 4.0376666 56.463994 3.9606465
0.4136241 58.446711 4.0384614 56.559653 3.9624406
0.41579182 58.534044 4.039197 56.654695 3.9641787
0.41797091 58.620718 4.0398161 56.749116 3.965807
0.42016142 58.706826 4.0404587 56.842999 3.9674376
0.42236341 58.793846 4.0421659 56.937443 3.9698499
0.42457694 58.880394 4.0440146 57.031421 3.9723699
0.42680206 58.966207 4.0457713 57.12471 3.9748083
0.42903885 59.051318 4.047466 57.21738 3.9771854
0.43128737 59.139178 4.0493482 57.311982 3.9796952
0.43354767 59.229141 4.0512878 57.408084 3.9822274
0.43581981 59.318457 4.0532588 57.503589 3.9847951
0.43810386 59.407231 4.0551161 57.598588 3.9872452
0.44039988 59.495807 4.0570749 57.693356 3.9897801
0.44270793 59.58482 4.0593055 57.78835 3.9925007
0.44502808 59.673315 4.0615066 57.882857 3.9951903
0.44736039 59.761253 4.0637135 57.976849 3.9978859
0.44970493 59.848701 4.0659098 58.070377 4.0005625
0.45206175 59.937425 4.0692808 58.164779 4.0041144
0.45443092 60.026129 4.0729557 58.259081 4.0078933
0.45681251 60.114303 4.0765921 58.352893 4.0116338
0.45920658 60.201974 4.0802464 58.446236 4.0153996
0.46161319 60.288025 4.0850094 58.53827 4.0199844
0.46403242 60.373036 4.0903812 58.629434 4.0250468
0.46646433 60.457488 4.0957012 58.720079 4.0300589
0.46890898 60.541447 4.1010631 58.810265 4.0351162
0.47136645 60.623799 4.1069145 58.899126 4.0405426
0.47383679 60.704617 4.1133003 58.986737 4.0463891
0.47632009 60.784901 4.119684 59.073853 4.0522333
0.47881639 60.86452 4.1261263 59.160356 4.0581332
0.48132578 60.94293 4.1336741 59.245834 4.064872
0.48384832 61.020181 4.1422919 59.330336 4.0724221
0.48638408 61.096746 4.1510014 59.414202 4.0800613
0.48893313 61.172638 4.1598239 59.49746 4.0878058
0.49149553 61.250302 4.1681078 59.581933 4.0951613
0.49407137 61.329782 4.1758731 59.667668 4.1021448
0.49666071 61.408575 4.1836627 59.752783 4.1091438
0.49926361 61.486773 4.1915272 59.837356 4.1162256
0.50188016 61.561447 4.1972238 59.919164 4.1216846
0.50451042 61.634571 4.2022243 59.999713 4.1266214
0.50715447 61.707309 4.2075411 60.079864 4.1318062
0.50981237 61.779842 4.2127592 60.159712 4.1369049
0.5124842 61.856807 4.2135828 60.242811 4.1387102
0.51517004 61.933975 4.2139601 60.325965 4.140143
0.51786995 62.010821 4.2146024 60.408779 4.1417811
0.52058401 62.087212 4.2154513 60.491159 4.1435445
0.52331229 62.163698 4.2185044 60.573503 4.1469554
0.52605488 62.240731 4.2225215 60.656184 4.1510894
0.52881183 62.317141 4.2264433 60.738279 4.15513
0.53158324 62.391597 4.2306185 60.818816 4.1593594
0.53436917 62.464433 4.2349793 60.898049 4.1637189
0.5371697 62.536744 4.2394555 60.976793 4.1681951
0.5399849 62.608424 4.2439433 61.054983 4.1726828
0.54281487 62.677821 4.2483947 61.131338 4.1771342
0.54565966 62.746347 4.2528979 61.206937 4.1816375
0.54851936 62.814151 4.2573182 61.281868 4.1860652
0.55139405 62.88256 4.262981 61.357158 4.1914456
0.5542838 62.95148 4.2697685 61.432709 4.197657
0.5571887 63.020012 4.2767374 61.507864 4.2039927
0.56010882 63.088043 4.28407 61.582523 4.210626
0.56304425 63.155229 4.292093 61.656449 4.2177774
0.56599506 63.222029 4.3005458 61.729996 4.2252877
0.56896134 63.288428 4.3093323 61.803143 4.2330683
0.57194316 63.35477 4.3180654 61.876143 4.2408291
0.5749406 63.420887 4.3269168 61.948871 4.2486969
0.57795376 63.486602 4.336056 62.021195 4.2567934
0.58098271 63.552503 4.3448694 62.09356 4.264654
0.58402753 63.618995 4.3529904 62.166265 4.2720183
0.58708831 63.685098 4.3613881 62.238575 4.2796051
0.59016513 63.750791 4.3700375 62.310487 4.2873752
0.59325808 63.815615 4.3794332 62.381636 4.2957341
0.59636724 63.880113 4.3891855 62.452463 4.3043807
0.59949269 63.944173 4.3991224 62.522846 4.3131729
0.60263452 64.008692 4.4085837 62.593484 4.3216399
0.60579281 64.073005 4.4180414 62.663866 4.3301039
0.60896766 64.136956 4.4278429 62.733879 4.3388579
0.61215915 64.200962 4.4374779 62.803862 4.3474846
0.61536736 64.264732 4.4472093 62.873545 4.3562157
0.61859239 64.328165 4.457158 62.942898 4.3651091
0.62183431 64.391502 4.467107 63.012086 4.3740275
0.62509323 64.454659 4.477138 63.081031 4.3830294
0.62836923 64.517491 4.4874227 63.14966 4.3922341
0.6316624 64.580488 4.4974438 63.218318 4.4012594
0.63497282 64.643889 4.5069855 63.287199 4.4099369
0.6383006 64.706852 4.5167772 63.355652 4.4188136
0.64164581 64.769795 4.5265722 63.424013 4.4277123
0.64500856 64.832715 4.5362388 63.492272 4.4365135
0.64838893 64.895277 4.5462513 63.560178 4.4456074
0.65178702 64.958703 4.5552732 63.628651 4.4539669
0.65520291 65.022898 4.5634257 63.697633 4.461663
0.65863671 65.086699 4.5719048 63.766242 4.469631
0.6620885 65.15106 4.5797043 63.835188 4.4770904
0.66555839 65.215755 4.5871113 63.904315 4.484265
0.66904645 65.28019 4.5946712 63.973184 4.4915503
0.6725528 65.344622 4.6022035 64.041982 4.4988278
0.67607753 65.408845 4.6097669 64.11055 4.5061169
0.67962072 65.472853 4.6175872 64.178896 4.5136195
0.68318249 65.536781 4.6253044 64.247099 4.521046
0.68676292 65.600578 4.633156 64.315155 4.5285793
0.69036212 65.664102 4.6411327 64.382931 4.5362052
0.69398018 65.727682 4.6490352 64.450689 4.5437832
0.6976172 65.790924 4.657102 64.518112 4.5514877
0.70127328 65.85427 4.6650379 64.585562 4.5590971
0.70494853 65.918104 4.6724968 64.653325 4.566363
0.70864303 65.981585 4.6801436 64.720742 4.5737686
0.7123569 66.0477 4.6850776 64.790084 4.5791306
0.71609023 66.115503 4.6883246 64.860653 4.5832278
0.71984313 66.183267 4.6914733 64.931146 4.5872251
0.72361569 66.252582 4.6930508 65.002772 4.590031
0.72740803 66.322053 4.6944139 65.074475 4.5926612
0.73122024 66.389648 4.6975326 65.144729 4.5965801
0.73505243 66.452557 4.7052459 65.211409 4.6039534
0.7389047 66.515384 4.713052 65.277978 4.6114024
0.74277716 66.57578 4.7231775 65.34265 4.620602
0.74666992 66.635071 4.7343813 65.406432 4.6306301
0.75058308 66.694348 4.7455143 65.470133 4.6406224
0.75451675 66.754646 4.7556012 65.534529 4.6498533
0.75847103 66.814736 4.765756 65.598708 4.6591337
0.76244604 66.875696 4.7750546 65.66348 4.6677895
0.76644187 66.937047 4.7839062 65.728489 4.6761246
0.77045865 66.998125 4.7928892 65.79322 4.6845635
0.77449648 67.059469 4.8016178 65.858116 4.6928151
0.77855548 67.120529 4.8105304 65.922723 4.7012134
0.78263574 67.181843 4.8191028 65.987481 4.7093556
0.78673739 67.243217 4.8276239 66.052225 4.71748
0.79086054 67.304477 4.8361996 66.11684 4.725646
0.79500529 67.365666 4.8447804 66.181336 4.7338287
0.79917177 67.426655 4.8534732 66.245635 4.7420949
0.80336008 67.487293 4.8624575 66.309623 4.7505817
0.80757034 67.547661 4.8716925 66.373352 4.7592766
0.81180266 67.607236 4.8815985 66.436423 4.7684748
0.81605717 67.665976 4.8923655 66.498824 4.7783394
0.82033398 67.724156 4.9035714 66.560738 4.7885445
0.8246332 67.779234 4.9178728 66.620269 4.8010993
0.82895494 67.833705 4.9327001 66.679268 4.8140782
0.83329934 67.891184 4.9444232 66.740453 4.8247461
0.83766651 67.949449 4.9553393 66.802179 4.8348207
0.84205657 68.004688 4.9692283 66.861578 4.8471457
0.84646963 68.055699 4.9872498 66.91772 4.8626057
0.85090582 68.10752 5.0044872 66.974404 4.8775305
0.85536526 68.16349 5.0174528 67.034124 4.8892602
0.85984807 68.219238 5.0305688 67.093631 4.9011132
0.86435438 68.275687 5.0429785 67.153598 4.912478
0.8688843 68.331993 5.0555003 67.213409 4.923937
0.87343796 68.388405 5.0677193 67.273239 4.9351637
0.87801548 68.444767 5.080038 67.332984 4.9464998
0.882617 68.500552 5.0928264 67.392235 4.958204
0.88724263 68.555916 5.1060089 67.45112 4.9702208
0.89189251 68.611245 5.1191156 67.509927 4.9821845
0.89656675 68.666667 5.1321385 67.568751 4.9941186
0.90126549 68.721673 5.1454733 67.627202 5.0063086
0.90598886 68.776116 5.1593232 67.685183 5.0188937
0.91073698 68.83035 5.1732838 67.742942 5.031582
0.91550998 68.884761 5.1870255 67.800781 5.044134
0.920308 68.938908 5.2009844 67.858378 5.0568599
0.92513116 68.992089 5.215799 67.915188 5.0702489
0.9299796 69.045031 5.2307776 67.971759 5.083781
0.93485345 69.098728 5.2449839 68.028846 5.0967652
0.93975285 69.15226 5.2592411 68.085758 5.1097986
0.94467792 69.204459 5.2747434 68.141607 5.1237853
0.9496288 69.256361 5.2905544 68.197184 5.1380357
0.95460563 69.308247 5.3062381 68.252686 5.1522107
0.95960854 69.359934 5.3220723 68.307986 5.166526
0.96463767 69.4118 5.3376236 68.363355 5.1806465
0.96969316 69.46353 5.3532793 68.418577 5.1948795
0.97477514 69.515253 5.3687986 68.473736 5.2090094
0.97988376 69.56669 5.3845815 68.528621 5.2233836
0.98501915 69.616891 5.4015313 68.582536 5.238652
0.99018145 69.666667 5.4187316 68.636059 5.2541169
0.99537081 69.716185 5.4362231 68.68934 5.2698531
1.0005874 69.767232 5.45202 68.743712 5.2843238
1.0058313 69.826986 5.4591313 68.804595 5.2922917
1.0111026 69.887101 5.4656018 68.865705 5.2997459
1.0164016 69.947321 5.4720456 68.926918 5.3071682
1.0217284 70.00734 5.4784726 68.987928 5.3145618
1.0270831 70.06734 5.4848844 69.048924 5.3219327
1.0324658 70.127312 5.4912801 69.109887 5.329283
1.0378768 70.187206 5.4976337 69.170777 5.336582
1.0433161 70.247022 5.5039521 69.231592 5.343835
1.048784 70.306681 5.510288 69.292249 5.3510985
1.0542804 70.366383 5.516536 69.352958 5.3582684
1.0598057 70.426009 5.5227743 69.413588 5.3654209
1.06536 70.485486 5.529013 69.474074 5.3725651
1.0709433 70.544833 5.5351691 69.534434 5.3796189
1.0765559 70.604258 5.5413359 69.594874 5.3866749
1.082198 70.663527 5.5474924 69.655167 5.3937192
1.0878696 70.722635 5.5535967 69.715303 5.4006998
1.0935709 70.781722 5.5597075 69.77542 5.4076765
1.0993021 70.84073 5.5657499 69.835471 5.4145827
1.1050633 70.899635 5.5717985 69.895421 5.4214833
1.1108548 70.95843 5.5778157 69.955271 5.4283455
1.1166766 71.017241 5.5837901 70.015143 5.4351621
1.1225288 71.075829 5.5897579 70.074797 5.4419638
1.1284118 71.134346 5.5956831 70.134394 5.4487135
1.1343256 71.192756 5.6015753 70.193885 5.4554277
1.1402704 71.251118 5.6074842 70.253345 5.4621455
1.1462463 71.309313 5.6133924 70.312642 5.4688625
1.1522536 71.367383 5.6192069 70.371825 5.4754744
1.1582924 71.425358 5.6250204 70.430919 5.4820794
1.1643628 71.483253 5.6308299 70.48995 5.4886738
1.170465 71.541017 5.6366236 70.548859 5.4952454
1.1765992 71.598631 5.642375 70.607629 5.5017687
1.1827655 71.656169 5.6480992 70.666334 5.50826
1.1889641 71.713579 5.6538114 70.724923 5.5147339
1.1951953 71.770845 5.6594687 70.783379 5.5211413
1.2014591 71.828027 5.6651652 70.841765 5.5275822
1.2077557 71.885047 5.6707765 70.900002 5.5339371
1.2140853 71.941879 5.676442 70.958065 5.5403324
1.2204481 71.998707 5.6820163 71.016134 5.5466363
1.2268443 72.055257 5.6876168 71.07394 5.5529585
1.2332739 72.111791 5.6931739 71.131747 5.5592304
1.2397373 72.168178 5.6986869 71.18942 5.5654572
1.2462345 72.224331 5.7042441 71.246871 5.5717134
1.2527658 72.280465 5.7097825 71.304322 5.5779494
1.2593313 72.336381 5.7152005 71.361571 5.5840613
1.2659312 72.392203 5.7207117 71.418737 5.5902554
1.2725658 72.447798 5.7260988 71.475697 5.5963226
1.279235 72.503241 5.7315644 71.532513 5.6024611
1.2859393 72.558553 5.7369437 71.589224 5.6085085
1.2926786 72.613765 5.7423371 71.645846 5.6145653
1.2994533 72.668742 5.74772 71.702251 5.6206044
1.3062635 72.72366 5.753097 71.758614 5.6266318
1.3131094 72.778362 5.7583872 71.814779 5.6325715
1.3199912 72.832817 5.763718 71.870714 5.6385415
1.326909 72.887217 5.7689965 71.92661 5.6444532
1.3338631 72.941417 5.774242 71.982325 5.650328
1.3408536 72.99546 5.7795456 72.037902 5.6562546
1.3478808 73.049353 5.784774 72.093348 5.6621035
1.3549448 73.103078 5.7899691 72.148643 5.6679129
1.3620458 73.15654 5.7952279 72.203695 5.6737782
1.369184 73.209883 5.8003827 72.258646 5.6795391
1.3763597 73.263055 5.8055435 72.313443 5.6852955
1.3835729 73.316072 5.8107231 72.368104 5.6910686
1.390824 73.36886 5.8158224 72.422559 5.6967572
1.398113 73.421462 5.8209114 72.476846 5.702429
1.4054403 73.473907 5.8260813 72.530994 5.7081748
1.4128059 73.526169 5.8311146 72.584977 5.7137828
1.4202102 73.578225 5.8362018 72.638779 5.7194398
1.4276532 73.630134 5.8412587 72.692449 5.7250594
1.4351353 73.681791 5.8462848 72.74589 5.7306458
1.4426566 73.733219 5.8513081 72.799119 5.7362244
1.4502173 73.78453 5.8563207 72.852258 5.7417838
1.4578176 73.835634 5.8612907 72.9052 5.7473003
1.4654577 73.886547 5.8662446 72.957977 5.7527965
1.4731379 73.937249 5.8712297 73.010559 5.7583144
1.4808584 73.987724 5.8761744 73.062942 5.7637912
1.4886193 74.038085 5.8810974 73.115224 5.7692406
1.4964209 74.088129 5.8860103 73.167212 5.7746767
1.5042633 74.138096 5.8909262 73.219147 5.7801094
1.5121469 74.187763 5.8957723 73.270796 5.7854697
1.5200718 74.237202 5.9006705 73.322241 5.7908777
1.5280382 74.286498 5.9055023 73.373567 5.7962163
1.5360463 74.33556 5.9103622 73.424673 5.8015766
1.5440965 74.384383 5.915191 73.475562 5.806901
1.5521888 74.433004 5.9199686 73.526271 5.8121747
1.5603235 74.481447 5.9247697 73.576818 5.8174618
1.5685009 74.529653 5.9295616 73.627157 5.8227387
1.5767211 74.577712 5.9342978 73.677364 5.8279582
1.5849844 74.625407 5.9390737 73.727227 5.8332112
1.593291 74.672916 5.9437812 73.776926 5.8383898
1.6016412 74.720326 5.9485161 73.826545 5.8435922
1.6100351 74.76746 5.9531979 73.875905 5.8487414
1.618473 74.814345 5.9578947 73.92504 5.8539021
1.6269551 74.860961 5.9625987 73.973926 5.8590619
1.6354817 74.907471 5.9672506 74.022724 5.8641682
1.6440529 74.953707 5.9718938 74.071269 5.8692628
1.6526691 74.999718 5.9765449 74.119607 5.8743594
1.6613304 75.045446 5.98114 74.167684 5.8793991
1.6700372 75.091016 5.9857558 74.215618 5.8844569
1.6787895 75.136368 5.9903551 74.263361 5.8894911
1.6875877 75.18141 5.9949155 74.310805 5.8944861
1.6964321 75.226344 5.9994974 74.358164 5.8994959
1.7053228 75.270972 6.0040458 74.405236 5.9044733
1.71426 75.315361 6.0086185 74.452091 5.9094678
1.7232442 75.359562 6.0131506 74.498772 5.9144191
1.7322754 75.403449 6.0176491 74.545159 5.9193327
1.7413539 75.447222 6.0221456 74.591451 5.9242436
1.75048 75.490705 6.0266852 74.637469 5.929191
1.759654 75.533996 6.031139 74.683314 5.9340514
1.768876 75.576961 6.0355909 74.728855 5.9389099
1.7781463 75.61973 6.0400461 74.774212 5.943764
1.7874653 75.662307 6.0444892 74.819397 5.9486039
1.796833 75.704613 6.0488967 74.864328 5.9534061
1.8062499 75.746728 6.0532944 74.909087 5.9581967
1.8157161 75.788553 6.0577294 74.953572 5.96302
1.825232 75.83019 6.0621103 74.997882 5.9677846
1.8347977 75.871562 6.0664815 75.04195 5.9725398
1.8444135 75.912659 6.0708612 75.085755 5.9773001
1.8540797 75.953594 6.0752162 75.129417 5.9820329
1.8637966 75.994261 6.079547 75.172823 5.9867354
1.8735644 76.034702 6.0838734 75.216024 5.9914354
1.8833834 76.074903 6.0882003 75.258996 5.9961287
1.8932539 76.114859 6.0924805 75.301743 6.0007779
1.9031761 76.154604 6.0967875 75.34429 6.0054472
1.9131503 76.19405 6.1010622 75.386553 6.0100822
1.9231768 76.233337 6.105314 75.428675 6.0146932
1.9332558 76.272317 6.1095374 75.470502 6.0192733
1.9433876 76.311123 6.1137799 75.51217 6.0238677
1.9535725 76.349658 6.1179901 75.55358 6.0284286
1.9638108 76.387931 6.1222422 75.594744 6.0330297
1.9741028 76.426038 6.1264673 75.635754 6.0376004
1.9844487 76.463857 6.1306487 75.676489 6.0421254
1.9948489 76.50144 6.1348186 75.717003 6.046638
2.0053035 76.538821 6.1389899 75.757326 6.0511473
2.0158129 76.575929 6.1431142 75.797389 6.0556083
2.0263774 76.612857 6.1472981 75.837283 6.0601257
2.0369973 76.649483 6.1513971 75.876889 6.0645578
2.0476728 76.685917 6.1555142 75.916314 6.0690042
2.0584043 76.722106 6.1596089 75.955504 6.0734249
2.069192 76.758037 6.1637279 75.994448 6.0778697
2.0800362 76.793768 6.1678184 76.033206 6.0822843
2.0909373 76.829279 6.1718964 76.071748 6.0866811
2.1018955 76.864542 6.175938 76.11006 6.0910425
2.1129112 76.899564 6.1800234 76.148135 6.0954435
2.1239846 76.934331 6.1840495 76.185972 6.0997871
2.135116 76.968897 6.1881099 76.223612 6.1041589
2.1463057 77.003198 6.192114 76.260997 6.1084755
2.1575541 77.037319 6.1961105 76.298212 6.1127788
2.1688615 77.071196 6.2000911 76.335192 6.1170676
2.1802281 77.104822 6.2040675 76.371928 6.1213472
2.1916542 77.138224 6.2080269 76.40845 6.1256106
2.2031403 77.171406 6.2120033 76.444761 6.1298875
2.2146865 77.20432 6.2159291 76.480809 6.1341129
2.2262933 77.237042 6.2198626 76.516675 6.1383453
2.2379609 77.269555 6.2237689 76.552338 6.142546
2.2496896 77.301831 6.2277275 76.587771 6.146798
2.2614798 77.333906 6.231614 76.623011 6.1509772
2.2733318 77.365703 6.2354811 76.657979 6.1551355
2.2852459 77.397299 6.2393421 76.692751 6.1592846
2.2972225 77.428616 6.2432407 76.727251 6.1634715
2.3092618 77.459828 6.2470953 76.761652 6.1676126
2.3213642 77.490738 6.2509651 76.79575 6.1717623
2.3335301 77.521433 6.2547876 76.829648 6.1758702
2.3457597 77.55191 6.2585893 76.863325 6.1799498
2.3580534 77.582205 6.2623906 76.896827 6.1840297
2.3704115 77.612226 6.266192 76.930063 6.1881099
2.3828344 77.642081 6.2700078 76.963134 6.1922017
2.3953224 77.671661 6.2737473 76.995933 6.1962153
2.4078758 77.701076 6.277538 77.028572 6.2002788
2.420495 77.730259 6.2812803 77.06098 6.2042922
2.4331804 77.759198 6.2850162 77.093149 6.208298
2.4459322 77.78799 6.2887844 77.125174 6.2123345
2.4587509 77.816529 6.2924585 77.156947 6.2162755
2.4716368 77.844837 6.2961831 77.18849 6.2202652
2.4845902 77.872948 6.2998692 77.219839 6.2242156
2.4976114 77.900902 6.3035626 77.251034 6.2281718
2.510701 77.928566 6.3072613 77.281939 6.2321313
2.5238591 77.956069 6.3109428 77.312686 6.2360729
2.5370862 77.983345 6.3145912 77.343204 6.2399799
2.5503826 78.010444 6.3182414 77.373548 6.2438875
2.5637486 78.037304 6.3218639 77.403653 6.2477658
2.5771848 78.063961 6.3255113 77.433552 6.2516677
2.5906913 78.090455 6.3291114 77.463293 6.2555213
2.6042687 78.116682 6.3327145 77.492764 6.2593763
2.6179171 78.14275 6.3363225 77.522075 6.2632357
2.6316372 78.168606 6.3398882 77.551173 6.2670508
2.6454291 78.194286 6.3434307 77.580094 6.270842
2.6592933 78.219721 6.3469975 77.608769 6.2746556
2.6732302 78.244982 6.3505431 77.63727 6.2784474
2.6872401 78.270074 6.3540941 77.665599 6.2822435
2.7013234 78.294954 6.3576472 77.693714 6.2860402
2.7154805 78.319658 6.3611172 77.72165 6.289753
2.7297119 78.344086 6.3646372 77.749309 6.2935142
2.7440178 78.368408 6.3681265 77.776859 6.297244
2.7583987 78.392491 6.3715973 77.804165 6.3009538
2.7728549 78.416423 6.375087 77.831319 6.3046816
2.7873869 78.440164 6.3785267 77.858279 6.3083586
2.8019951 78.463677 6.3820079 77.885005 6.3120756
2.8166798 78.487027 6.3854567 77.911567 6.3157596
2.8314415 78.510188 6.3888789 77.937935 6.3194156
2.8462806 78.5332 6.3923046 77.964149 6.3230741
2.8611974 78.555943 6.3956889 77.990092 6.3266903
2.8761924 78.578588 6.3991263 78.015929 6.3303584
2.891266 78.601001 6.4024846 78.041531 6.3339465
2.9064186 78.623268 6.4058379 78.066982 6.3375286
2.9216506 78.645353 6.4092508 78.092246 6.3411694
2.9369625 78.66724 6.4126148 78.117306 6.3447601
2.9523545 78.688931 6.4159468 78.142165 6.3483183
2.9678273 78.710497 6.4192566 78.166892 6.3518529
2.9833811 78.731887 6.4226334 78.191438 6.355454
2.9990165 78.753052 6.4259238 78.215754 6.3589672
3.0147337 78.774082 6.4292238 78.239926 6.3624893
3.0305334 78.794974 6.4325088 78.263956 6.3659958
3.0464159 78.815653 6.43583 78.287766 6.3695372
3.0623816 78.836136 6.4390885 78.311372 6.3730153
3.0784309 78.856482 6.4423528 78.334834 6.3764982
3.0945644 78.876679 6.4456219 78.358141 6.3799853
3.1107825 78.896694 6.4488898 78.381259 6.3834698
3.1270855 78.916544 6.4520791 78.404202 6.3868749
3.143474 78.936242 6.4553158 78.426989 6.3903269
3.1599483 78.955748 6.4585097 78.449573 6.3937353
3.1765091 78.975106 6.4617456 78.472003 6.3971848
3.1931565 78.994313 6.4649297 78.494273 6.4005814
3.2098913 79.013365 6.4681212 78.516378 6.4039848
3.2267137 79.032231 6.4712828 78.538291 6.4073573
3.2436243 79.050971 6.4744506 78.560069 6.4107357
3.2606236 79.069533 6.4775722 78.58166 6.4140665
3.2777119 79.087914 6.4807438 78.603062 6.4174468
3.2948898 79.106228 6.4838805 78.624387 6.4207912
3.3121577 79.12433 6.4870196 78.645491 6.4241377
3.3295161 79.142247 6.490112 78.6664 6.4274363
3.3469655 79.160105 6.4932615 78.687242 6.4307916
3.3645063 79.177749 6.4963359 78.70786 6.4340705
3.3821391 79.195264 6.4994001 78.72834 6.4373392
3.3998642 79.21265 6.5024652 78.748679 6.4406075
3.4176823 79.22986 6.5055774 78.768835 6.4439223
3.4355937 79.24696 6.5086072 78.78887 6.447154
3.453599 79.263839 6.5116435 78.808672 6.4503911
3.4716987 79.280698 6.5146832 78.828447 6.4536314
3.4898932 79.297338 6.5177143 78.847991 6.4568624
3.5081831 79.313829 6.5207212 78.867376 6.4600684
3.5265689 79.330185 6.5237232 78.886614 6.4632685
3.5450509 79.346422 6.5267284 78.905724 6.466471
3.5636299 79.362545 6.5297382 78.92471 6.4696779
3.5823062 79.378492 6.5326978 78.943508 6.472834
3.6010804 79.394325 6.5356654 78.962181 6.475997
3.619953 79.410035 6.538633 78.98072 6.4791597
3.6389245 79.425585 6.5415653 78.999089 6.482286
3.6579955 79.441019 6.5445003 79.017329 6.4854146
3.6771663 79.456294 6.5474729 79.0354 6.4885801
3.6964377 79.471466 6.5503757 79.053356 6.4916753
3.71581 79.48651 6.5532685 79.071173 6.4947598
3.7352839 79.501411 6.5562034 79.088835 6.4978853
3.7548598 79.516161 6.5590591 79.106335 6.5009314
3.7745384 79.530847 6.5619716 79.123758 6.5040335
3.79432 79.545369 6.5648373 79.141007 6.5070879
3.8142053 79.559781 6.5677056 79.158135 6.5101449
3.8341949 79.574081 6.5705779 79.175137 6.5132052
3.8542892 79.588249 6.5733663 79.191995 6.5161804
3.8744888 79.60231 6.5762583 79.208735 6.5192586
3.8947943 79.616233 6.5790695 79.225326 6.5222558
3.9152062 79.630045 6.5818868 79.241793 6.5252585
3.9357251 79.643731 6.5846834 79.258121 6.5282396
3.9563515 79.657272 6.5874841 79.274293 6.5312244
3.977086 79.670762 6.5902829 79.290401 6.5342067
3.9979291 79.684092 6.5930446 79.306336 6.5371513
4.0188815 79.697318 6.5958114 79.322155 6.5401003
4.0399438 79.710431 6.5985812 79.33785 6.5430515
4.0611164 79.72343 6.6013529 79.353417 6.5460043
4.0823999 79.736342 6.6041042 79.368887 6.5489362
4.103795 79.7491 6.6068344 79.384189 6.551846
4.1253022 79.761805 6.6095579 79.399425 6.554749
4.1469222 79.774381 6.6122784 79.414519 6.5576481
4.1686554 79.786825 6.6149693 79.429469 6.5605171
4.1905026 79.799177 6.61771 79.444314 6.5634353
4.2124642 79.811425 6.6203638 79.459042 6.5662664
4.234541 79.823567 6.6231093 79.473653 6.5691882
4.2567334 79.835627 6.625727 79.488168 6.5719818
4.2790422 79.847528 6.6283902 79.502511 6.5748198
4.3014678 79.859373 6.6311085 79.516786 6.577713
4.324011 79.871102 6.6337247 79.530932 6.5805031
4.3466724 79.882718 6.6363465 79.544951 6.5832984
4.3694525 79.894279 6.6390161 79.558905 6.5861412
4.392352 79.905711 6.6416013 79.572715 6.5888988
4.4153715 79.917082 6.6442328 79.586451 6.5917024
4.4385116 79.9283 6.6468288 79.600021 6.5944694
4.461773 79.939471 6.6494241 79.613532 6.5972353
4.4851564 79.950486 6.6520196 79.626873 6.6000013
4.5086622 79.961493 6.6545967 79.640195 6.602748
4.5322913 79.972315 6.6571771 79.653317 6.6054974
4.5560442 79.983102 6.6597301 79.666392 6.6082191
4.5799216 79.993783 6.6622838 79.679348 6.6109406
4.6039241 80.004387 6.6648073 79.692213 6.6136316
4.6280524 80.014926 6.6673733 79.705002 6.6163647
4.6523072 80.025309 6.6699076 79.717621 6.6190654
4.6766891 80.035659 6.6724287 79.730194 6.6217519
4.7011987 80.045872 6.6749262 79.742617 6.6244148
4.7258368 80.056011 6.6774693 79.754954 6.6271228
4.7506041 80.066111 6.6799819 79.767238 6.6297995
4.7755011 80.076075 6.6824571 79.779374 6.6324381
4.8005286 80.085958 6.6849081 79.791415 6.6350522
4.8256873 80.095781 6.6874112 79.803383 6.6377177
4.8509778 80.105534 6.6898666 79.815268 6.6403352
4.8764009 80.115173 6.6923282 79.827028 6.6429583
4.9019572 80.124743 6.6947396 79.838704 6.6455306
4.9276475 80.134248 6.6972045 79.850303 6.6481559
4.9534724 80.14367 6.699646 79.861807 6.6507573
4.9794326 80.152991 6.7020732 79.873195 6.6533436
5.0055289 80.162229 6.7045064 79.884489 6.6559353
5.0317619 80.171438 6.7068872 79.89574 6.6584744
5.0581325 80.180529 6.7093246 79.90686 6.6610692
5.0846412 80.189533 6.7117143 79.917882 6.6636159
5.1112889 80.198509 6.7141059 79.928862 6.6661643
5.1380762 80.207371 6.7165027 79.939715 6.668717
5.1650039 80.216173 6.7188526 79.950495 6.6712222
5.1920727 80.22491 6.7212067 79.961198 6.673731
5.2192834 80.233562 6.7235601 79.971803 6.6762385
5.2466367 80.242151 6.7259382 79.982333 6.6787705
5.2741334 80.250675 6.7282349 79.992784 6.6812202
5.3017741 80.259088 6.7305936 80.003112 6.6837313
5.3295597 80.26752 6.7329182 80.013446 6.6862079
5.357491 80.275832 6.735245 80.023648 6.6886859
5.3855686 80.284027 6.7375731 80.03372 6.6911651
5.4137934 80.29224 6.7398728 80.043797 6.693615
5.442166 80.300346 6.7421666 80.053755 6.6960584
5.4706874 80.308381 6.7444629 80.063629 6.6985036
5.4993583 80.316338 6.7467629 80.073413 6.7009522
5.5281794 80.324242 6.7490286 80.083132 6.7033655
5.5571516 80.332109 6.7512782 80.0928 6.705762
5.5862756 80.33991 6.7535764 80.102391 6.7082072
5.6155522 80.347637 6.7558372 80.111894 6.7106139
5.6449823 80.355294 6.7580671 80.121316 6.7129891
5.6745666 80.362867 6.7603265 80.130641 6.7153933
5.7043059 80.370465 6.7625713 80.139979 6.7177823
5.7342012 80.377927 6.7647752 80.149167 6.7201295
5.764253 80.38536 6.7670371 80.158316 6.7225343
5.7944624 80.392738 6.7692396 80.167396 6.724879
5.8248301 80.400033 6.7714248 80.176381 6.7272056
5.855357 80.407327 6.7736606 80.185353 6.7295826
5.8860438 80.41446 6.7758595 80.194152 6.7319217
5.9168915 80.421652 6.7780618 80.202997 6.7342635
5.9479008 80.428725 6.7802689 80.211711 6.7366093
5.9790727 80.435763 6.7823965 80.220378 6.738875
6.0104079 80.442769 6.7845927 80.229001 6.7412086
6.0419073 80.449694 6.7867906 80.23753 6.7435431
6.0735718 80.456573 6.7889144 80.246001 6.745803
6.1054023 80.463393 6.7911062 80.254401 6.7481298
6.1373996 80.470181 6.7932758 80.262757 6.7504341
6.1695646 80.476892 6.7954151 80.271024 6.7527072
6.2018981 80.483566 6.7975561 80.279242 6.7549812
6.2344011 80.490227 6.7997011 80.287433 6.7572585
6.2670744 80.496793 6.8018191 80.29552 6.7595078
6.299919 80.503386 6.8039579 80.303619 6.7617772
6.3329357 80.509859 6.8060589 80.311587 6.7640084
6.3661255 80.516296 6.8082058 80.319507 6.7662842
6.3994892 80.522707 6.8103259 80.327389 6.7685325
6.4330277 80.529068 6.8124452 80.335209 6.7707793
6.466742 80.535393 6.8144853 80.34298 6.7729455
6.500633 80.541689 6.8166161 80.35071 6.7752022
6.5347016 80.547908 6.8187034 80.358352 6.7774142
6.5689488 80.554112 6.8207944 80.365966 6.7796293
6.6033754 80.560245 6.8228895 80.373497 6.7818474
6.6379825 80.566391 6.8249926 80.381029 6.7840723
6.6727709 80.572505 6.8270452 80.388516 6.7862458
6.7077417 80.578504 6.8291423 80.395877 6.7884635
6.7428957 80.584528 6.8312188 80.40325 6.7906592
6.778234 80.590516 6.8332857 80.410576 6.7928443
6.8137574 80.596432 6.8353172 80.417816 6.794993
6.8494671 80.602356 6.8373992 80.425053 6.7971911
6.8853639 80.608234 6.8394873 80.432231 6.7993946
6.9214488 80.61406 6.8415294 80.439345 6.8015509
6.9577228 80.619867 6.8435785 80.446427 6.8037131
6.994187 80.625693 6.8456344 80.453517 6.8058809
7.0308422 80.631404 6.8476554 80.460479 6.8080126
7.0676895 80.637139 6.8497044 80.467452 6.8101714
7.10473 80.64284 6.8517687 80.474379 6.8123449
7.1419646 80.648463 6.8537968 80.481216 6.8144804
7.1793943 80.654142 6.8558249 80.488095 6.816615
7.2170202 80.659758 6.8579112 80.494901 6.818806
7.2548432 80.665336 6.8599151 80.501654 6.8209144
7.2928645 80.670906 6.8619704 80.508387 6.8230724
7.3310851 80.676483 6.8639771 80.515115 6.8251804
7.3695059 80.681999 6.866003 80.521768 6.8273068
7.4081281 80.687532 6.8680454 80.528426 6.8294483
7.4469528 80.693001 6.8700766 80.535007 6.8315771
7.4859809 80.698477 6.8720626 80.541583 6.8336594
7.5252135 80.703927 6.8741395 80.548119 6.8358312
7.5646518 80.709382 6.876173 80.554646 6.8379586
7.6042967 80.714834 6.878148 80.561158 6.840026
7.6441494 80.720219 6.8802125 80.567589 6.8421813
7.684211 80.725611 6.8822256 80.574014 6.8442841
7.7244825 80.73103 6.8842477 80.580454 6.8463943
7.7649651 80.736443 6.8862857 80.586873 6.8485189
7.8056598 80.741825 6.8883078 80.593248 6.8506261
7.8465678 80.747182 6.890348 80.599584 6.8527501
7.8876902 80.752505 6.8923883 80.605873 6.8548727
7.9290282 80.757851 6.8943989 80.61217 6.8569639
7.9705827 80.763254 6.8964093 80.618512 6.8590532
8.0123551 80.768558 6.898478 80.62474 6.8611996
8.0543464 80.773942 6.9005007 80.631034 6.8632982
8.0965577 80.779269 6.9025319 80.637257 6.8654037
8.1389903 80.784588 6.9045689 80.643457 6.8675137
8.1816452 80.789998 6.9066162 80.649734 6.8696315
8.2245237 80.795341 6.9086193 80.65593 6.8717042
8.2676269 80.800699 6.9106777 80.662126 6.8738302
8.310956 80.806083 6.9127819 80.668333 6.8760004
8.3545122 80.811474 6.9147794 80.674533 6.8780623
8.3982966 80.816849 6.9168473 80.680702 6.8801925
8.4423105 80.822252 6.9189107 80.686883 6.8823169
8.4865551 80.827683 6.9209811 80.693077 6.8844464
8.5310316 80.833101 6.9230321 80.699244 6.8865542
8.5757411 80.838534 6.9251288 80.705409 6.8887065
8.620685 80.844029 6.9271648 80.711621 6.8907959
8.6658644 80.849458 6.9292442 80.717751 6.8929271
8.7112806 80.854959 6.9313255 80.723938 6.8950582
8.7569348 80.860488 6.9333816 80.730136 6.8971619
8.8028283 80.866027 6.9354904 80.736329 6.8993168
8.8489623 80.871612 6.9375772 80.742551 6.9014475
8.8953381 80.877159 6.9396699 80.748719 6.9035828
8.9419569 80.882808 6.9418038 80.754972 6.9057565
8.98882 80.888456 6.9438877 80.761207 6.907879
9.0359288 80.894156 6.9460333 80.767478 6.9100608
9.0832844 80.899875 6.9481382 80.77375 6.9121998
9.1308882 80.905626 6.9502919 80.780038 6.9143859
9.1787415 80.911397 6.9524081 80.786329 6.9165322
9.2268456 80.91724 6.9545268 80.792673 6.9186797
9.2752018 80.923079 6.9566842 80.798996 6.9208631
9.3238114 80.928977 6.9588309 80.80536 6.9230337
9.3726758 80.934947 6.960984 80.811779 6.9252086
9.4217962 80.940928 6.9631869 80.818191 6.9274318
9.4711741 80.947001 6.9653179 80.824676 6.9295805
9.5208108 80.953059 6.9675428 80.831127 6.9318212
9.5707076 80.959195 6.9696829 80.837638 6.9339751
9.6208659 80.965408 6.9719281 80.844208 6.936232
9.6712871 80.971644 6.9741306 80.850782 6.9384441
9.7219725 80.977935 6.9763175 80.857391 6.9406385
9.7729235 80.984313 6.9785154 80.864067 6.9428417
9.8241416 80.990719 6.9807811 80.870753 6.9451108
9.8756281 80.997222 6.9829856 80.877515 6.9473162
9.9273845 81.003768 6.9852344 80.884302 6.9495634
9.9794121 81.010393 6.9874901 80.891148 6.9518157
10.031712 81.00992 6.9775776 80.890854 6.9419713
10.084287 81.004932 6.9597906 80.886013 6.9242995
10.137137 81.000057 6.9420618 80.881264 6.9066854
10.190263 80.9953 6.9243909 80.876611 6.8891289
10.243669 80.990662 6.906778 80.872055 6.8716298
10.297354 80.986144 6.8892227 80.867599 6.8541879
10.35132 80.981746 6.8717248 80.86324 6.8368031
10.40557 80.97747 6.8542843 80.858982 6.8194752
10.460103 80.973321 6.8369009 80.854829 6.8022039
10.514923 80.9693 6.8195745 80.850782 6.7849892
10.57003 80.965408 6.8023049 80.846842 6.7678309
10.625425 80.961645 6.7850919 80.843008 6.7507287
10.681111 80.958016 6.7679355 80.839286 6.7336826
10.737089 80.954523 6.7508353 80.835678 6.7166924
10.79336 80.951169 6.7337914 80.832185 6.699758
10.849926 80.947953 6.7168034 80.828806 6.6828791
10.906788 80.944877 6.6998713 80.825545 6.6660556
10.963949 80.941943 6.682995 80.822403 6.6492874
11.021409 80.939154 6.6661743 80.819382 6.6325744
11.07917 80.936513 6.649409 80.816485 6.6159163
11.137234 80.934019 6.632699 80.813713 6.5993132
11.195602 80.931676 6.6160442 80.811067 6.5827647
11.254276 80.929489 6.5994445 80.808552 6.5662709
11.313258 80.927457 6.5828997 80.806168 6.5498315
11.372548 80.925582 6.5664098 80.803917 6.5334465
11.43215 80.923862 6.5499745 80.801797 6.5171157
11.492064 80.922303 6.5335939 80.799814 6.500839
11.552291 80.920909 6.5172677 80.79797 6.4846163
11.612835 80.919681 6.5009959 80.796267 6.4684476
11.673695 80.918616 6.4847785 80.794704 6.4523327
11.734875 80.91772 6.4686152 80.793284 6.4362714
11.796375 80.916998 6.4525061 80.792012 6.4202638
11.858198 80.916448 6.436451 80.790887 6.4043098
11.920345 80.916069 6.4204499 80.789909 6.3884092
11.982817 80.915867 6.4045026 80.789081 6.3725619
12.045617 80.915848 6.3886093 80.788411 6.356768
12.108746 80.916011 6.3727697 80.787896 6.3410274
12.172205 80.916352 6.3569838 80.787536 6.3253399
12.235998 80.916876 6.3412517 80.787332 6.3097056
12.300124 80.917587 6.3255732 80.78729 6.2941244
12.364587 80.918488 6.3099483 80.78741 6.2785963
12.429387 80.919579 6.294377 80.787696 6.2631212
12.494527 80.920862 6.2788593 80.788147 6.2476991
12.560009 80.922339 6.2633953 80.788766 6.23233
12.625834 80.92401 6.2479848 80.789553 6.2170139
12.692003 80.925879 6.2326279 80.790512 6.2017508
12.75852 80.927953 6.2173246 80.791648 6.1865407
12.825385 80.930231 6.202075 80.792962 6.1713836
12.8926 80.932708 6.186879 80.79445 6.1562795
12.960168 80.935382 6.1717368 80.796109 6.1412285
13.02809 80.938276 6.1566483 80.797959 6.1262306
13.096368 80.941378 6.1416137 80.799992 6.1112859
13.165003 80.944687 6.1266331 80.802206 6.0963944
13.233999 80.948209 6.1117064 80.804606 6.0815562
13.303356 80.951948 6.0968338 80.807197 6.0667713
13.373076 80.955907 6.0820154 80.809979 6.0520399
13.443162 80.960081 6.0672514 80.812952 6.0373621
13.513615 80.964471 6.0525417 80.816115 6.0227379
13.584437 80.969093 6.0378867 80.819481 6.0081676
13.655631 80.973935 6.0232864 80.823042 5.9936511
13.727197 80.978998 6.008741 80.826798 5.9791887
13.799139 80.984288 5.9942507 80.830755 5.9647805
13.871458 80.989815 5.9798156 80.83492 5.9504267
13.944156 80.995579 5.965436 80.839295 5.9361275
14.017234 81.001574 5.9511121 80.843875 5.9218831
14.090696 81.007795 5.9368441 80.848656 5.9076936
14.164543 81.014255 5.9226322 80.853651 5.8935592
14.238777 81.020953 5.9084767 80.858857 5.8794803
14.313399 81.027893 5.8943779 80.864277 5.8654571
14.388413 81.035077 5.8803361 80.869916 5.8514897
14.46382 81.04251 5.8663515 80.875776 5.8375786
14.539622 81.05019 5.8524244 80.881857 5.8237239
14.615822 81.058111 5.8385553 80.888154 5.809926
14.692421 81.066275 5.8247444 80.89467 5.7961851
14.769421 81.074695 5.810992 80.901414 5.7825017
14.846825 81.083381 5.7972987 80.908396 5.7688761
14.924634 81.09231 5.7836648 80.915598 5.7553086
15.002851 81.101492 5.7700906 80.923028 5.7417995
15.081479 81.110945 5.7565766 80.9307 5.7283494
15.160518 81.12065 5.7431233 80.938601 5.7149586
15.239971 81.130615 5.7297311 80.946737 5.7016275
15.319841 81.140851 5.7164005 80.955116 5.6883566
15.40013 81.151343 5.703132 80.963729 5.6751463
15.480839 81.162108 5.6899261 80.972588 5.6619971
15.561971 81.173152 5.6767833 80.981698 5.6489096
15.643528 81.184448 5.6637043 80.99104 5.6358841
15.725513 81.196025 5.6506895 81.000637 5.6229213
15.807928 81.207887 5.6377396 81.01049 5.6100218
15.890774 81.220006 5.6248551 81.020582 5.5971859
15.974055 81.232403 5.6120368 81.030926 5.5844144
16.057772 81.245099 5.5992852 81.041539 5.5717079
16.141928 81.258078 5.5866011 81.052413 5.559067
16.226525 81.271325 5.573985 81.063533 5.5464922
16.311565 81.284856 5.5614378 81.074913 5.5339844
16.397051 81.298681 5.5489601 81.086562 5.5215441
16.482985 81.312792 5.5365528 81.098474 5.5091721
16.569369 81.327197 5.5242165 81.110656 5.496869
16.656206 81.341893 5.5119521 81.123105 5.4846357
16.743498 81.356885 5.4997604 81.135826 5.4724728
16.831247 81.372167 5.4876423 81.148817 5.4603812
16.919457 81.387748 5.4755985 81.162083 5.4483616
17.008129 81.40364 5.4636299 81.175633 5.4364149
17.097265 81.41984 5.4517375 81.189468 5.424542
17.186869 81.436331 5.4399222 81.203574 5.4127436
17.276942 81.453111 5.428185 81.217951 5.4010206
17.367487 81.470223 5.4165267 81.232631 5.389374
17.458507 81.487653 5.4049483 81.247606 5.3778047
17.550004 81.505361 5.393451 81.262844 5.3663135
17.64198 81.523412 5.3820356 81.278396 5.3549016
17.734438 81.541766 5.3707033 81.294233 5.3435698
17.827381 81.560439 5.3594551 81.310366 5.3323191
17.920811 81.579432 5.3482921 81.326798 5.3211506
18.014731 81.598749 5.3372155 81.343533 5.3100653
18.109143 81.618387 5.3262263 81.360567 5.2990643
18.20405 81.638355 5.3153257 81.377909 5.2881487
18.299454 81.658643 5.3045149 81.395553 5.2773195
18.395358 81.67927 5.2937951 81.413513 5.2665779
18.491764 81.700208 5.2831675 81.431768 5.255925
18.588676 81.721516 5.2726333 81.450364 5.245362
18.686096 81.743131 5.2621938 81.469254 5.23489
18.784026 81.76509 5.2518503 81.488467 5.2245103
18.88247 81.787406 5.2416041 81.508013 5.2142241
18.98143 81.810035 5.2314565 81.527858 5.2040326
19.080908 81.833017 5.2214088 81.548036 5.193937
19.180907 81.856367 5.2114624 81.568557 5.1839387
19.281431 81.88006 5.2016186 81.589404 5.1740389
19.382481 81.904082 5.1918789 81.610565 5.164239
19.484061 81.928467 5.1822447 81.632069 5.1545402
19.586174 81.953212 5.1727174 81.653914 5.1449438
19.688821 81.978312 5.1632984 81.676094 5.1354514
19.792006 82.003779 5.1539892 81.698622 5.1260642
19.895733 82.029598 5.1447913 81.721486 5.1167836
20.000003 82.055786 5.1357061 81.744701 5.1076111
20.104819 82.082346 5.1267353 81.768268 5.098548
20.210185 82.109267 5.1178803 81.792181 5.0895958
20.316102 82.136558 5.1091427 81.816446 5.0807559
20.422575 82.164219 5.100524 81.841067 5.0720298
20.529606 82.192264 5.0920258 81.86605 5.0634191
20.637198 82.220705 5.0836497 81.89141 5.0549251
20.745354 82.249494 5.0753973 81.917107 5.0465494
20.854076 82.278667 5.0672702 81.943173 5.0382934
20.963369 82.308249 5.05927 81.969626 5.0301589
21.073234 82.338199 5.0513983 81.996435 5.0221471
21.183675 82.368536 5.0436569 82.023616 5.0142598
21.294694 82.399295 5.0360473 82.051196 5.0064985
21.406296 82.430405 5.0285712 82.079122 4.9988647
21.518482 82.461951 5.0212304 82.107459 4.99136
21.631257 82.493862 5.0140264 82.136155 4.983986
21.744622 82.526189 5.006961 82.165247 4.9767442
21.858582 82.55892 5.0000358 82.194729 4.9696364
21.973139 82.592052 4.9932526 82.224599 4.9626641
22.088296 82.625601 4.9866131 82.25487 4.9558289
22.204056 82.659556 4.980119 82.285533 4.9491324
22.320424 82.693919 4.973772 82.316591 4.9425762
22.437401 82.728701 4.9675738 82.348055 4.936162
22.554991 82.763903 4.9615262 82.379924 4.9298913
22.673198 82.799514 4.9556309 82.412193 4.9237659
22.792024 82.835562 4.9498896 82.44488 4.9177873
22.911473 82.872013 4.944304 82.477964 4.9119572
23.031547 82.908921 4.9388758 82.511484 4.9062772
23.152251 82.946219 4.9336069 82.545393 4.9007489
23.273588 82.983975 4.9284988 82.57974 4.8953739
23.395561 83.022154 4.9235534 82.6145 4.8901539
23.518172 83.060763 4.9187723 82.64968 4.8850905
23.641427 83.099829 4.9141572 82.685302 4.8801853
23.765327 83.139307 4.90971 82.721331 4.87544
23.889877 83.17924 4.9054321 82.757801 4.870856
24.015079 83.219613 4.9013255 82.794701 4.8664351
24.140938 83.260448 4.8973916 82.832049 4.8621787
24.267456 83.301701 4.8936323 82.869813 4.8580886
24.394637 83.343425 4.8900491 82.908032 4.8541662
24.522485 83.385593 4.8866438 82.946688 4.8504132
24.651003 83.42821 4.8834179 82.985784 4.846831
24.780194 83.471287 4.8803732 83.025331 4.8434213
24.910063 83.514821 4.8775111 83.065325 4.8401855
25.040612 83.558812 4.8748334 83.10577 4.8371252
25.171845 83.603261 4.8723416 83.146665 4.8342418
25.303766 83.648178 4.8700373 83.188018 4.831537
25.436378 83.693556 4.867922 83.229826 4.829012
25.569685 83.739393 4.8659973 83.272088 4.8266685
25.703691 83.785722 4.8642647 83.314828 4.8245077
25.8384 83.832483 4.8627256 83.358003 4.8225313
25.973814 83.87974 4.8613817 83.401662 4.8207404
26.109938 83.927463 4.8602343 83.445782 4.8191366
26.246775 83.975654 4.8592848 83.490367 4.8177212
26.38433 84.024326 4.8585348 83.535425 4.8164956
26.522605 84.073476 4.8579855 83.580956 4.815461
26.661605 84.123106 4.8576384 83.626963 4.8146187
26.801334 84.173201 4.8574947 83.673433 4.81397
26.941795 84.22378 4.8575558 83.720382 4.8135162
27.082992 84.274836 4.857823 83.767803 4.8132585
27.224929 84.326388 4.8582976 83.815717 4.8131981
27.367609 84.378366 4.8589807 83.864067 4.8133361
27.511038 84.43332 4.8598735 83.914768 4.8136737
27.655218 84.490536 4.8609773 83.967304 4.8142121
27.800154 84.544031 4.8622932 84.017176 4.8149521
27.945849 84.598007 4.8638223 84.067528 4.8158951
28.092309 84.652462 4.8655656 84.118359 4.8170419
28.239535 84.70742 4.8675242 84.169688 4.8183935
28.387533 84.76285 4.8696991 84.221492 4.819951
28.536307 84.818772 4.8720913 84.273786 4.8217151
28.685861 84.8752 4.8747017 84.326586 4.823687
28.836198 84.932092 4.8775312 84.379853 4.8258673
28.987323 84.989491 4.8805807 84.433625 4.8282569
29.13924 85.047359 4.883851 84.487875 4.8308566
29.291954 85.105765 4.8873429 84.54265 4.8336672
29.445467 85.1646 4.8910571 84.597872 4.8366894
29.599786 85.223961 4.8949944 84.653616 4.8399238
29.754913 85.283818 4.8991553 84.709856 4.8433712
29.910853 85.344139 4.9035407 84.766569 4.847032
30.06761 85.404961 4.908151 84.823786 4.8509069
30.225189 85.466279 4.9129867 84.8815 4.8549964
30.383593 85.528056 4.9180485 84.939685 4.8593011
30.542828 85.590372 4.9233367 84.998403 4.8638212
30.702897 85.653117 4.9288518 85.05757 4.8685573
30.863805 85.716402 4.9345941 85.117272 4.8735097
31.025557 85.780131 4.940564 85.177431 4.8786787
31.188156 85.844354 4.9467618 85.238092 4.8840647
31.351607 85.909122 4.9531877 85.299291 4.8896678
31.515915 85.97427 4.9598419 85.360902 4.8954883
31.681085 86.039962 4.9667245 85.423052 4.9015263
31.847119 86.106136 4.9738357 85.48569 4.9077819
32.014024 86.172774 4.9811755 85.548808 4.9142552
32.181804 86.239881 4.988744 85.612407 4.9209463
32.350463 86.30747 4.996541 85.676496 4.927855
32.520005 86.37554 5.0045666 85.741077 4.9349813
32.690437 86.446476 5.0128206 85.807935 4.9423252
32.861761 86.521098 5.0213027 85.877715 4.9498865
33.033984 86.59043 5.0300129 85.943661 4.9576649
33.207109 86.660372 5.0389508 86.010195 4.9656603
33.381141 86.730788 5.048116 86.077215 4.9738723
33.556085 86.801661 5.0575083 86.144705 4.9823006
33.731946 86.87299 5.0671272 86.212667 4.9909449
33.908729 86.944774 5.0769723 86.281099 4.9998046
34.086439 87.016996 5.0870429 86.349989 5.0088794
34.265079 87.089754 5.0973387 86.419412 5.0181687
34.444656 87.162885 5.1078589 86.489242 5.0276719
34.625174 87.236486 5.1186029 86.559553 5.0373885
34.806639 87.31052 5.12957 86.630318 5.0473177
34.989054 87.385037 5.1407595 86.701574 5.057459
35.172425 87.459939 5.1521705 86.773247 5.0678115
35.356757 87.535343 5.1638021 86.845425 5.0783744
35.542055 87.611124 5.1756536 86.918013 5.089147
35.728325 87.687261 5.1877239 86.990996 5.1001283
35.91557 87.769854 5.200012 87.068953 5.1113174
36.103797 87.8495 5.212517 87.144853 5.1227133
36.29301 87.926993 5.2252376 87.219265 5.134315
36.483215 88.00484 5.2381728 87.294068 5.1461215
36.674417 88.083238 5.2513214 87.36941 5.1581317
36.866621 88.161965 5.2646821 87.445123 5.1703443
37.059832 88.241057 5.2782537 87.521235 5.1827583
37.254056 88.3206 5.2920349 87.597808 5.1953723
37.449297 88.400578 5.3060243 87.674837 5.2081851
37.645562 88.480896 5.3202204 87.752235 5.2211954
37.842855 88.561628 5.3346218 87.830063 5.2344017
38.041183 88.642734 5.349227 87.908302 5.2478028
38.24055 88.726915 5.3640345 87.988973 5.2613971
38.440961 88.81487 5.3790427 88.072614 5.2751831
38.642423 88.896942 5.3942498 88.15197 5.2891593
38.844941 88.979561 5.4096543 88.231855 5.3033242
39.04852 89.062504 5.4252545 88.312101 5.3176761
39.253166 89.145801 5.4410484 88.392728 5.3322134
39.458885 89.22946 5.4570345 88.473745 5.3469343
39.665682 89.313484 5.4732107 88.555158 5.3618372
39.873562 89.397841 5.4895753 88.63693 5.3769203
40.082532 89.482505 5.5061263 88.719046 5.3921817
40.292597 89.575433 5.5228617 88.80749 5.4076196
40.503763 89.661776 5.5397795 88.89113 5.4232322
40.716036 89.74741 5.5568777 88.974347 5.4390175
40.929421 89.833396 5.5741543 89.057939 5.4549735
41.143925 89.919729 5.591607 89.141908 5.4710983
41.359552 90.006249 5.6092337 89.226116 5.4873899
41.57631 90.093181 5.6270323 89.310749 5.5038462
41.794204 90.180518 5.6450005 89.395791 5.520465
42.013239 90.277035 5.6631361 89.487842 5.5372444
42.233423 90.364631 5.6814367 89.573321 5.554182
42.454761 90.452672 5.6999002 89.659244 5.5712758
42.677258 90.540963 5.718524 89.745452 5.5885236
42.900922 90.629524 5.7373058 89.831967 5.605923
43.125758 90.718341 5.7562432 89.918773 5.6234717
43.351772 90.81033 5.7753337 90.008061 5.6411676
43.57897 90.905845 5.7945749 90.100118 5.6590083
43.80736 90.995419 5.8139643 90.187827 5.6769913
44.036946 91.08512 5.8334993 90.275722 5.6951144
44.267735 91.175119 5.8531774 90.363936 5.713375
44.499734 91.265495 5.872996 90.45253 5.7317709
44.732949 91.361775 5.8929524 90.545642 5.7502994
44.967386 91.455715 5.9130441 90.637127 5.7689582
45.203052 91.546519 5.9332683 90.726348 5.7877446
45.439953 91.637621 5.9536225 90.81588 5.8066563
45.678095 91.728899 5.9741038 90.90563 5.8256906
45.917486 91.824494 5.9947096 90.998708 5.844845
46.158131 91.921038 6.0154371 91.092615 5.8641169
46.400037 92.012962 6.0362836 91.183142 5.8835036
46.643211 92.104803 6.0572463 91.273685 5.9030026
46.887659 92.196849 6.0783223 91.364461 5.9226112
47.133389 92.298264 6.0995089 91.46236 5.9423267
47.380406 92.390745 6.1208032 91.553655 5.9621465
47.628718 92.483268 6.1422024 91.645058 5.9820679
47.878331 92.575919 6.1637035 91.736634 6.0020881
48.129253 92.675867 6.1853038 91.833757 6.0222045
48.381489 92.770776 6.2070004 91.927204 6.0424143
48.635048 92.863834 6.2287902 92.019333 6.0627149
48.889935 92.956879 6.2506705 92.111519 6.0831033
49.146158 93.058434 6.2726382 92.210167 6.1035769
49.403724 93.152565 6.2946905 92.303337 6.1241329
49.66264 93.245951 6.3168244 92.396011 6.1447686
49.922913 93.340107 6.339037 92.489327 6.165481
50.184549 93.421232 6.3321733 92.567181 6.1586316
50.447557 93.48709 6.3135006 92.631321 6.1406085
50.711944 93.552596 6.2948441 92.695236 6.1225976
50.977715 93.624963 6.2760863 92.764325 6.1044826
51.24488 93.692198 6.2572217 92.829596 6.0862581
51.513445 93.757035 6.2382772 92.89308 6.0679489
51.783418 93.829084 6.2195693 92.962082 6.0498767
52.054805 93.897287 6.2010722 93.028307 6.03201
52.327614 93.962065 6.1819996 93.091853 6.0135673
52.601854 94.033587 6.1633665 93.160607 5.9955573
52.87753 94.101771 6.1446035 93.22688 5.9774171
53.154652 94.167828 6.1257724 93.291569 5.9592081
53.433225 94.239329 6.1071434 93.360439 5.9411944
53.713259 94.306223 6.0883574 93.425855 5.9230245
53.99476 94.373163 6.069797 93.491388 5.9050757
54.277737 94.445555 6.050846 93.560971 5.8867338
54.562196 94.509662 6.0323038 93.624463 5.8687977
54.848147 94.582946 6.0136542 93.694851 5.8507506
55.135596 94.648319 5.9949384 93.759325 5.8326339
55.424551 94.718556 5.9761732 93.827463 5.8144664
55.715021 94.786514 5.9573374 93.89392 5.7962262
56.007013 94.85395 5.9388957 93.9601 5.778377
56.300535 94.924769 5.920234 94.028811 5.7603048
56.595596 94.988512 5.901378 94.092181 5.7420353
56.892203 95.062273 5.8829129 94.163198 5.724154
57.190365 95.126498 5.8644355 94.227086 5.7062568
57.490089 95.198345 5.8453821 94.296592 5.687782
57.791384 95.264122 5.8268562 94.361681 5.6698327
58.094258 95.334809 5.8085946 94.430549 5.6521414
58.398719 95.399546 5.7898627 94.494861 5.6339816
58.704776 95.471527 5.7711751 94.564655 5.6158603
59.012437 95.538164 5.7527844 94.63052 5.5980363
59.32171 95.606715 5.7343294 94.697836 5.5801418
59.632604 95.674021 5.7156024 94.764168 5.5619743
59.945127 95.74151 5.6971356 94.830717 5.5440637
60.259289 95.810635 5.6784882 94.898487 5.525971
60.575097 95.875976 5.6601588 94.963496 5.5081945
60.892559 95.946856 5.6417701 95.03267 5.4903527
61.211686 96.014846 5.6233673 95.099683 5.4724958
61.532485 96.079696 5.6049094 95.164354 5.4545826
61.854965 96.150311 5.5864646 95.233351 5.4366761
62.179136 96.216968 5.5679572 95.299384 5.4187072
62.505005 96.282474 5.5498569 95.364686 5.4011453
62.832582 96.352594 5.5313501 95.433344 5.3831715
63.161876 96.418278 5.5130867 95.49874 5.3654362
63.492896 96.485994 5.4947561 95.565647 5.3476342
63.825651 96.553213 5.4766468 95.632263 5.3300495
64.160149 96.620082 5.4582577 95.698555 5.3121854
64.4964 96.687794 5.4399094 95.765484 5.2943584
64.834414 96.752666 5.4218323 95.830359 5.2767965
65.174199 96.82158 5.4038574 95.898299 5.259339
65.515765 96.885754 5.3855039 95.962591 5.2414958
65.859121 96.954226 5.3673672 96.030167 5.2238713
66.204277 97.019966 5.3493591 96.09573 5.2063721
66.551241 97.08597 5.3313736 96.16149 5.1888896
66.900024 97.15374 5.3133474 96.22858 5.1713694
67.250634 97.217029 5.2953645 96.292309 5.1538823
67.603082 97.285742 5.2773824 96.360103 5.1363995
67.957378 97.349543 5.259395 96.424218 5.1189089
68.31353 97.415066 5.2414263 96.489622 5.1014332
68.671548 97.482693 5.2234494 96.556595 5.0839471
69.031443 97.546496 5.2059354 96.62081 5.0669202
69.393224 97.610711 5.1880829 96.685249 5.0495511
69.756901 97.677864 5.1701512 96.751861 5.0321032
70.122484 97.743564 5.152653 96.817488 5.0150854
70.489983 97.806747 5.1348831 96.881149 4.997794
70.859408 97.870248 5.1170153 96.945013 4.9804051
71.230769 97.935933 5.0995649 97.010608 4.9634275
71.604076 98.001576 5.0819058 97.076106 4.9462406
71.97934 98.067259 5.0632805 97.141894 4.9280843
72.35657 98.133019 5.044295 97.207928 4.9095621
72.735778 98.197846 5.0248511 97.273191 4.8905842
73.116973 98.262402 5.0066419 97.338207 4.872835
73.500165 98.326472 4.987905 97.40272 4.8545571
73.885366 98.391244 4.9697372 97.467866 4.8368499
74.272585 98.45578 4.9506384 97.532864 4.8182046
74.661834 98.521187 4.9315934 97.598618 4.7996122
75.053123 98.585489 4.913342 97.663323 4.7818135
75.446463 98.650322 4.89517 97.728538 4.7640984
75.841863 98.714119 4.8766121 97.793056 4.7457502
76.239337 98.775102 4.8613703 97.855314 4.7302524
76.638893 98.836354 4.8443763 97.917956 4.7131135
77.040543 98.896307 4.8287058 97.979373 4.6972631
77.444298 98.957076 4.8134934 98.041431 4.6817861
77.85017 99.018863 4.7973389 98.104401 4.6652967
78.258168 99.079432 4.7817638 98.166379 4.6495653
78.668304 99.139383 4.7648875 98.227907 4.6325925
79.08059 99.199802 4.7501873 98.289701 4.6173476
79.495037 99.259125 4.7351547 98.350766 4.6020069
79.911656 99.319232 4.7190245 98.41242 4.5855855
80.330458 99.37914 4.7031577 98.473714 4.5695864
80.751455 99.438658 4.6872159 98.534889 4.5533992
81.174659 99.498581 4.6722022 98.596504 4.5379283
81.60008 99.558236 4.6557026 98.657756 4.5212929
82.027731 99.617202 4.6403519 98.718318 4.5057042
82.457623 99.675519 4.6255777 98.778449 4.4904925
82.889768 99.735212 4.6089333 98.839714 4.473778
83.324178 99.79396 4.5939203 98.900263 4.4582935
83.760865 99.852676 4.5776813 98.960735 4.4419429
84.19984 99.911357 4.5624192 99.021192 4.4263122
84.641116 99.969837 4.5461797 99.081449 4.4099994
85.084704 100.0281 4.5312922 99.141524 4.3946518
85.530617 100.08568 4.5152409 99.200994 4.3784206
85.978867 100.14362 4.4995486 99.260809 4.3625618
86.429467 100.20148 4.4845888 99.320507 4.3472499
86.882427 100.25877 4.4690241 99.37971 4.3314333
87.337762 100.31572 4.453213 99.438594 4.3154613
87.795483 100.37351 4.4380916 99.498331 4.2999672
88.255603 100.43139 4.4220686 99.558089 4.2837443
88.718134 100.48809 4.4071697 99.616788 4.2685528
89.18309 100.54539 4.3907048 99.676051 4.2519099
89.650482 100.60202 4.3754291 99.734667 4.236382
90.120323 100.6585 4.3600553 99.793247 4.2207321
90.592627 100.71501 4.3443331 99.851745 4.2047793
91.067406 100.77106 4.3289664 99.909871 4.1892127
91.544674 100.82782 4.3133049 99.968714 4.173312
92.024443 100.88379 4.2977321 100.02679 4.1574815
92.506726 100.93929 4.2826378 100.0844 4.1421501
92.991536 100.99532 4.2668204 100.14258 4.1260973
93.478888 101.05086 4.2514412 100.20022 4.1105276
93.968793 101.10646 4.2358166 100.25798 4.0946643
94.461266 101.16168 4.2199678 100.31534 4.0786041
94.95632 101.21713 4.2046537 100.37295 4.0630746
95.453969 101.27234 4.1891185 100.43036 4.0473569
95.954225 101.32706 4.1736567 100.48727 4.0316575
96.457104 101.3817 4.1582938 100.54409 4.0160677
96.962617 101.43633 4.1431736 100.60096 4.000739
97.470781 101.49069 4.1273708 100.65754 3.9847254
97.981607 101.54514 4.111896 100.71426 3.9690824
98.49511 101.5995 4.0963855 100.77085 3.9533509
99.011305 101.65357 4.0808308 100.82717 3.9375832
99.530205 101.70742 4.065487 100.88327 3.9220126
100.05182 101.76043 4.0517215 100.93855 3.9080603
100.57618 101.8049 4.0453598 100.98531 3.9014943
101.10328 101.84916 4.0392352 101.03179 3.8951
101.63314 101.89342 4.0331504 101.07835 3.8888533
102.16578 101.9372 4.0272892 101.1245 3.8828181
102.70121 101.98127 4.0213143 101.1708 3.8766227
103.23945 102.0251 4.0155538 101.21694 3.8706051
103.78051 102.06806 4.0095148 101.26223 3.8644354
104.32441 102.11198 4.0036787 101.30844 3.8583481
104.87115 102.15526 3.9979859 101.35405 3.8524767
105.42076 102.19869 3.9918665 101.39977 3.8461414
105.97325 102.24159 3.9861512 101.445 3.8402639
106.52864 102.28475 3.9808641 101.49045 3.83473
107.08693 102.32768 3.9743826 101.53577 3.828098
107.64816 102.37061 3.9688291 101.58098 3.8222834
108.21232 102.4129 3.9632834 101.62563 3.8165632
108.77944 102.45542 3.9574798 101.67049 3.8106026
109.34954 102.49767 3.9514353 101.71504 3.8043339
109.92262 102.54015 3.9460993 101.75984 3.7987822
110.4987 102.58208 3.9402993 101.80406 3.7927825
111.0778 102.62465 3.9343338 101.84895 3.7866585
111.65994 102.66657 3.9288121 101.89315 3.780939
112.24513 102.70845 3.9235072 101.93733 3.7753643
112.83339 102.75051 3.9181723 101.98172 3.7698377
113.42473 102.79226 3.9123486 102.02572 3.7638223
114.01916 102.83384 3.9067288 102.06963 3.7579551
114.61672 102.87525 3.9013892 102.11328 3.7524272
115.2174 102.91674 3.8958932 102.15707 3.7467042
115.82123 102.95828 3.890414 102.20087 3.7410151
116.42823 102.99968 3.8851463 102.24451 3.7355407
117.03841 103.04104 3.8800019 102.28812 3.7301485
117.65179 103.08267 3.8746282 102.33199 3.7245488
118.26838 103.12378 3.8690235 102.37527 3.7187355
118.8882 103.16499 3.8637772 102.41871 3.7132671
119.51127 103.20586 3.8587825 102.46177 3.7080183
120.13761 103.24679 3.8535555 102.50488 3.702542
120.76723 103.28823 3.8484674 102.54847 3.6972251
121.40015 103.32892 3.8432606 102.5913 3.6917516
122.03638 103.37004 3.8386165 102.63455 3.6868279
122.67595 103.41129 3.8331807 102.67789 3.6811501
123.31887 103.45201 3.8283999 102.72068 3.6760746
123.96517 103.49291 3.8235827 102.76364 3.6709649
124.61484 103.53362 3.818466 102.80638 3.6655926
125.26793 103.57194 3.8109232 102.84667 3.6577224
125.92443 103.61038 3.8034676 102.88709 3.6499688
126.58438 103.64833 3.7953377 102.92694 3.6415012
127.24779 103.68651 3.7876992 102.96703 3.6335289
127.91467 103.72453 3.7801305 103.0069 3.6256102
128.58504 103.76253 3.7726154 103.04669 3.6177314
129.25893 103.80067 3.7646018 103.0866 3.60933
129.93636 103.83868 3.7565595 103.12631 3.6009059
130.61733 103.87679 3.7486979 103.16605 3.5926146
131.30187 103.91528 3.7413167 103.20612 3.584787
131.99 103.95393 3.7333305 103.24628 3.5763058
132.68173 103.99221 3.7252198 103.28594 3.5677332
133.37709 104.02786 3.7209398 103.32372 3.5621011
134.0761 104.06193 3.7178308 103.36017 3.5572213
134.77877 104.11243 3.7297158 103.40921 3.5635535
135.48512 103.82892 3.4168158 103.20638 3.3272517
136.19517 103.85812 3.4178498 103.238 3.3266914
136.90894 103.87975 3.4110955 103.26386 3.3201974
137.62646 103.90123 3.4040597 103.28955 3.3134215
138.34773 103.92319 3.3976661 103.31568 3.3072864
139.07279 103.94396 3.3909398 103.34058 3.300816
139.80164 103.96515 3.3843813 103.36585 3.2945132
140.53432 103.98618 3.3775078 103.39094 3.287895
141.27083 104.00765 3.3708475 103.41641 3.2814882
142.01121 104.0284 3.364262 103.44112 3.275155
142.75546 104.0492 3.3578934 103.46586 3.2690378
143.50362 104.06989 3.3512539 103.49043 3.2626487
144.25569 104.09084 3.3446448 103.51522 3.2562887
145.01171 104.08035 3.338284 103.51615 3.2501601
145.77169 103.88008 3.331958 103.37395 3.243964
146.53565 103.91828 3.3255826 103.41052 3.2378436
147.30362 103.94135 3.3192107 103.43575 3.2317177
148.07561 103.96464 3.3128746 103.46115 3.225626
148.85164 103.98765 3.3061372 103.48625 3.2191326
149.63175 104.01062 3.3001346 103.51125 3.2133724
150.41594 104.0339 3.2934669 103.53649 3.2069469
151.20424 104.05755 3.2871374 103.562 3.2008586
151.99668 104.08176 3.2810654 103.58794 3.1950275
152.79326 104.1057 3.2746348 103.61356 3.1888363
153.59402 104.13043 3.2679244 103.63982 3.1823653
154.39898 104.15479 3.2616043 103.6657 3.1762831
155.20816 104.18048 3.2557567 103.69272 3.1706735
156.02158 104.20656 3.2493735 103.71992 3.1645277
156.83926 104.23398 3.2434508 103.748 3.1588429
157.66122 104.26394 3.2371827 103.77808 3.1528134
158.48749 104.29843 3.2308386 103.81157 3.1467105
159.3181 104.3421 3.2244382 103.85195 3.1405574
160.15305 104.3905 3.2185178 103.896 3.1348872
160.99239 104.41527 3.2117167 103.92233 3.1283175
161.83612 104.42167 3.2058417 103.93466 3.1226596
162.68427 104.4215 3.1997523 103.94212 3.1167807
163.53687 104.41803 3.1940164 103.94698 3.1112523
164.39394 104.41213 3.1877581 103.94972 3.1051989
165.25549 104.40567 3.182031 103.95201 3.0996732
166.12157 104.3986 3.1759893 103.95373 3.0938287
166.99218 104.39085 3.1701655 103.95473 3.0882013
167.86736 104.38254 3.1644045 103.95511 3.0826364
168.74712 104.37484 3.1582766 103.95602 3.076704
169.63149 104.36039 3.1523559 103.95153 3.0709783
170.5205 104.43742 3.146413 104.01588 3.0652295
171.41416 104.44789 3.140721 104.03033 3.0597315
172.31251 104.44225 3.1347321 104.03248 3.0539354
173.21557 104.43666 3.1292288 104.03457 3.0486248
174.12336 104.43109 3.1231942 104.03655 3.0427823
175.03591 104.426 3.1174809 104.0389 3.0372601
175.95324 104.42031 3.1116474 104.04053 3.0316175
176.87538 104.41498 3.1056373 104.0424 3.025798
177.80235 104.4094 3.100093 104.0439 3.0204432
178.73418 104.40436 3.0945522 104.04581 3.0150916
179.67089 104.39883 3.0890172 104.04712 3.0097454
180.61251 104.39401 3.0829934 104.04901 3.0039095
181.55907 104.38859 3.0775098 104.0502 2.9986134
182.51059 104.38337 3.0715421 104.05147 2.9928327
183.46709 104.37831 3.0659727 104.05277 2.9874498
184.42861 104.37342 3.060177 104.05414 2.98184
185.39517 104.3686 3.0548129 104.05545 2.9766608
186.36679 104.3637 3.0493879 104.05659 2.9714208
187.3435 104.35903 3.0436654 104.05783 2.9658825
188.32533 104.35392 3.0378635 104.05852 2.9602643
189.31231 104.35001 3.0323396 104.06031 2.9549233
190.30446 104.34493 3.026524 104.06083 2.9492907
191.30181 104.3407 3.0213574 104.06208 2.9443062
192.30439 104.33616 3.0158203 104.06293 2.9389507
193.31222 104.33179 3.010334 104.06385 2.9336452
194.32534 104.32753 3.0044939 104.06477 2.9279855
195.34376 104.32331 2.9992773 104.06564 2.922949
196.36752 104.31944 2.9933023 104.06675 2.917153
197.39664 104.31512 2.9880941 104.06733 2.9121238
198.43116 104.31126 2.9828039 104.06827 2.9070124
199.47111 104.30787 2.9773004 104.06959 2.9016863
200.5165 104.30371 2.971807 104.07005 2.8963702
201.56737 104.29997 2.9662916 104.07084 2.8910317
202.62374 104.29608 2.9612907 104.07139 2.8862074
203.68566 104.29266 2.9558151 104.07233 2.8809074
204.75314 104.28902 2.9499311 104.07295 2.8751989
205.82621 104.28601 2.9448432 104.07413 2.8702858
206.90491 104.28231 2.9398179 104.07454 2.8654348
207.98926 104.27871 2.9343091 104.07498 2.8600997
209.07929 104.27579 2.9288285 104.076 2.8547924
210.17504 104.2724 2.9234821 104.07649 2.8496185
211.27652 104.26953 2.9183614 104.07741 2.8446703
212.38378 104.26659 2.912851 104.07819 2.8393316
213.49685 104.26327 2.9078704 104.07852 2.8345223
214.61575 104.26023 2.9023812 104.07906 2.8292036
215.74051 104.25738 2.8968964 104.07972 2.823889
216.87116 104.25487 2.8919125 104.08065 2.819075
218.00775 104.2519 2.8866601 104.08105 2.8139918
219.15028 104.24921 2.8814305 104.08167 2.8089312
220.29881 104.24645 2.8764458 104.08215 2.8041147
221.45335 104.24369 2.8709758 104.08257 2.7988126
222.61395 104.24138 2.8654693 104.08337 2.7934736
223.78063 104.2387 2.8609935 104.08375 2.7891644
224.95342 104.23632 2.8555065 104.08436 2.783844
226.13236 104.23382 2.8503877 104.0848 2.7788912
227.31748 104.23174 2.8450871 104.08559 2.7737559
228.50881 104.22947 2.8402525 104.08614 2.7690861
229.70638 104.22709 2.8351101 104.08652 2.7641083
230.91023 104.22505 2.8300915 104.08719 2.7592536
232.12039 104.22273 2.8247642 104.08753 2.75409
233.33689 104.22059 2.8199482 104.08799 2.7494369
234.55976 104.21859 2.8151301 104.08854 2.7447814
235.78905 104.21683 2.8098021 104.08928 2.7396154
237.02477 104.21481 2.8050126 104.08972 2.7349878
238.26698 104.21258 2.7997882 104.08989 2.7299248
239.51569 104.21086 2.7948741 104.09052 2.7251713
240.77095 104.20923 2.7898814 104.09121 2.7203389
242.03278 104.20733 2.7843754 104.09157 2.7149926
243.30123 104.20564 2.7799218 104.09209 2.7106987
244.57633 104.20399 2.7746218 104.09262 2.7055575
245.85811 104.20202 2.7698295 104.09278 2.7009236
247.1466 104.20024 2.7650153 104.09309 2.6962674
248.44185 104.19912 2.7597111 104.09402 2.6911207
249.74389 104.19768 2.7548914 104.09458 2.6864582
251.05275 104.19596 2.7505389 104.09483 2.6822621
252.36847 104.19433 2.7452711 104.09513 2.6771508
253.69109 104.19287 2.7404842 104.09555 2.6725195
255.02064 104.19163 2.7356754 104.09616 2.6678661
256.35715 104.18994 2.7307955 104.09628 2.6631413
257.70067 104.18885 2.7257878 104.09697 2.658288
259.05124 104.18747 2.7212982 104.09734 2.6539523
260.40888 104.1865 2.7159929 104.09807 2.6488005
261.77363 104.18517 2.7112029 104.09842 2.6441637
263.14554 104.18402 2.7063794 104.09891 2.6394928
264.52463 104.18248 2.7020684 104.09898 2.6353343
265.91096 104.18141 2.6971209 104.09949 2.6305386
267.30455 104.18031 2.6919687 104.09993 2.6255378
268.70544 104.1792 2.6876742 104.10034 2.6213943
270.11368 104.17804 2.6825477 104.10066 2.6164185
271.52929 104.17701 2.6778361 104.10109 2.6118568
272.95233 104.1761 2.673269 104.10161 2.6074398
274.38282 104.17481 2.668637 104.10171 2.6029569
275.82081 104.17417 2.664001 104.10244 2.5984697
277.26634 104.17319 2.6589597 104.1028 2.5935769
278.71944 104.17209 2.6541832 104.10302 2.5889484
280.18016 104.17136 2.6495937 104.10358 2.5845066
281.64853 104.17038 2.6454686 104.10386 2.5805286
283.1246 104.16949 2.6407737 104.10421 2.5759808
284.6084 104.16885 2.6359769 104.10478 2.5713304
286.09998 104.16795 2.6315865 104.10508 2.5670857
287.59938 104.16686 2.6264657 104.10515 2.5621104
289.10663 104.16602 2.6221563 104.10545 2.5579461
290.62179 104.16546 2.6177077 104.10601 2.5536425
292.14488 104.16464 2.6126351 104.10629 2.5487141
293.67596 104.16392 2.6084674 104.10665 2.5446905
295.21506 104.16329 2.6037375 104.10707 2.540104
296.76223 104.16276 2.5991922 104.10757 2.5357019
298.3175 104.16182 2.5945712 104.10765 2.5312236
299.88093 104.16121 2.590188 104.10803 2.5269826
301.45255 104.16069 2.5858138 104.10848 2.5227505
303.03241 104.15999 2.5811884 104.10874 2.5182666
304.62054 104.15967 2.576866 104.10936 2.5140854
306.217 104.15897 2.5720865 104.10957 2.5094468
307.82183 104.1584 2.5673625 104.1099 2.5048629
309.43507 104.15815 2.563247 104.11053 2.5008875
311.05676 104.15736 2.5587794 104.1106 2.4965594
312.68695 104.15698 2.5540153 104.11107 2.4919347
314.32568 104.15618 2.5497115 104.11109 2.4877695
315.97301 104.15595 2.5455713 104.11167 2.4837677
317.62896 104.15576 2.5411584 104.11228 2.479493
319.2936 104.15516 2.5368828 104.11246 2.475355
320.96696 104.15486 2.5323715 104.11293 2.470981
322.64908 104.15423 2.5282926 104.11305 2.4670389
324.34003 104.15368 2.5231717 104.11324 2.4620543
326.03983 104.15317 2.5191096 104.11344 2.4581285
327.74855 104.15314 2.5145691 104.11412 2.4537239
329.46622 104.15284 2.5103615 104.11452 2.4496515
331.19289 104.15255 2.50626 104.1149 2.445685
332.92861 104.15191 2.501756 104.11492 2.4413157
334.67343 104.15159 2.4975261 104.11526 2.4372203
336.42739 104.15126 2.4932313 104.11556 2.4330592
338.19054 104.15083 2.4887968 104.11577 2.4287582
339.96294 104.15079 2.4846966 104.11634 2.4247911
341.74462 104.1503 2.4800923 104.11645 2.4203197
343.53564 104.15039 2.4760307 104.11713 2.4163905
345.33605 104.15002 2.4714445 104.11733 2.4119363
347.14589 104.14952 2.4676876 104.11741 2.4083111
348.96522 104.14934 2.4631714 104.11778 2.4039262
350.79408 104.14962 2.4590847 104.1186 2.3999705
352.63252 104.1489 2.4549853 104.11842 2.3960019
354.48061 104.14906 2.4506365 104.1191 2.3917833
356.33837 104.14835 2.4462835 104.11891 2.3875601
358.20588 104.14849 2.442191 104.11955 2.3835972
360.08317 104.14809 2.4380843 104.11964 2.3796197
361.9703 104.14787 2.4339811 104.1199 2.3756451
363.86732 104.14811 2.4298812 104.12061 2.3716737
365.77428 104.14757 2.4255899 104.12054 2.3675107
367.69123 104.14761 2.4215137 104.12103 2.3635622
369.61823 104.14714 2.4175776 104.12101 2.3597536
371.55533 104.14718 2.4131478 104.12149 2.3554509
373.50259 104.14729 2.4091236 104.12202 2.3515534
375.46005 104.14695 2.4048164 104.1221 2.3473727
377.42776 104.14696 2.4012356 104.12253 2.3439179
379.40579 104.14679 2.3968508 104.12276 2.3396585
381.39419 104.1466 2.3925292 104.12297 2.3354624
383.393 104.14673 2.3889434 104.12348 2.3320018
385.40229 104.14636 2.3848632 104.12349 2.3280462
387.42212 104.14646 2.3803766 104.12397 2.3236838
389.45252 104.14632 2.3762517 104.1242 2.319683
391.49357 104.14653 2.3726081 104.12476 2.3161631
393.54532 104.14629 2.3684964 104.12487 2.3121748
395.60782 104.14611 2.3644163 104.12504 2.3082177
397.68112 104.14593 2.3603136 104.1252 2.3042373
399.7653 104.14614 2.3565695 104.12573 2.3006157
401.86039 104.14618 2.352639 104.1261 2.2968071
403.96647 104.14611 2.3485612 104.12634 2.292851
406.08358 104.14606 2.344487 104.12661 2.2888981
408.21179 104.14603 2.3404125 104.12688 2.2849446
410.35115 104.14593 2.3364399 104.12708 2.2810927
412.50173 104.14557 2.3327538 104.12701 2.2775269
414.66357 104.14562 2.3286399 104.12736 2.2735331
416.83675 104.14618 2.3250643 104.1282 2.2700772
419.02131 104.14628 2.3209508 104.12857 2.266083
421.21732 104.14599 2.3172812 104.12856 2.2625325
423.42485 104.14603 2.3133052 104.12887 2.2586752
425.64394 104.14621 2.3092169 104.12931 2.2547053
427.87466 104.14602 2.3055187 104.12937 2.2511252
430.11707 104.1461 2.3015734 104.1297 2.2472976
432.37123 104.14615 2.2976727 104.13 2.2435144
434.63721 104.14606 2.2939388 104.13015 2.2398976
436.91507 104.14634 2.2898565 104.13066 2.2359322
439.20486 104.14614 2.286267 104.1307 2.2324592
441.50665 104.14616 2.2824829 104.13094 2.2287913
443.8205 104.14628 2.2786163 104.13128 2.2250406
446.14648 104.14651 2.274652 104.13174 2.2211918
448.48465 104.14649 2.2709628 104.13193 2.2176178
450.83508 104.14645 2.2673075 104.1321 2.2140776
453.19782 104.1467 2.2633887 104.13255 2.2102733
455.57295 104.14669 2.2597337 104.13275 2.2067328
457.96052 104.14676 2.2560744 104.13301 2.2031874
460.36061 104.14656 2.2516676 104.13301 2.1988944
462.77327 104.14658 2.2480593 104.13322 2.1953995
465.19858 104.14673 2.2443227 104.13355 2.1917761
467.6366 104.14658 2.2408879 104.13359 2.188454
470.0874 104.14691 2.2369968 104.1341 2.1846755
472.55104 104.14711 2.2332596 104.13447 2.1810505
475.02759 104.14717 2.229666 104.13471 2.1775687
477.51712 104.14721 2.2261113 104.13491 2.1741257
480.0197 104.1475 2.2223132 104.13538 2.1704389
482.5354 104.14741 2.2189163 104.13545 2.1671531
485.06427 104.14777 2.2149002 104.13597 2.1632477
487.60641 104.1473 2.2111258 104.13565 2.1595837
490.16186 104.14773 2.2073035 104.13623 2.1558716
492.73071 104.14779 2.2038068 104.13645 2.1524847
495.31302 104.14777 2.2004054 104.13658 2.1491929
497.90886 104.14818 2.1965889 104.13713 2.1454857
500.51831 104.1483 2.1930672 104.13739 2.1420729
503.14144 104.14834 2.189692 104.13757 2.1388064
505.77831 104.1484 2.1855558 104.13776 2.1347786
508.429 104.14846 2.1818822 104.13796 2.1312131
511.09358 104.14853 2.1784596 104.13816 2.1278983
513.77213 104.14859 2.1750665 104.13835 2.1246127
516.46471 104.14915 2.1711778 104.13903 2.1208313
519.17141 104.14927 2.1677433 104.13928 2.1175038
521.89229 104.14938 2.1643257 104.13951 2.1141929
524.62743 104.14951 2.1609222 104.13976 2.1108958
527.3769 104.14915 2.1570147 104.13952 2.1070944
530.14079 104.14928 2.153652 104.13977 2.1038376
532.91916 104.14985 2.1498237 104.14044 2.1001149
535.71209 104.15007 2.1463415 104.14078 2.096738
538.51966 104.15024 2.1429302 104.14105 2.0934316
541.34194 104.15041 2.1395209 104.14133 2.0901271
544.17901 104.15056 2.1360807 104.14159 2.0867913
547.03095 104.1503 2.1322192 104.14143 2.083034
549.89784 104.15053 2.1288417 104.14175 2.0797604
552.77975 104.15073 2.1254363 104.14206 2.0764586
555.67677 104.15094 2.1220314 104.14237 2.0731571
558.58897 104.15117 2.1186284 104.14268 2.0698572
561.51643 104.15139 2.1152258 104.143 2.0665574
564.45923 104.15151 2.1117117 104.14321 2.0631459
567.41746 104.15139 2.1079419 104.14318 2.0594784
570.39119 104.15166 2.1045695 104.14354 2.056208
573.3805 104.15192 2.1011713 104.14388 2.0529115
576.38549 104.15218 2.0977747 104.14422 2.0496164
579.40621 104.15247 2.0943588 104.14459 2.0463018
582.44278 104.15225 2.091457 104.14446 2.0435009
585.49525 104.15257 2.0880736 104.14486 2.0402181
588.56372 104.15248 2.0843003 104.14485 2.0365453
591.64828 104.15267 2.0808058 104.14511 2.033151
594.74899 104.15297 2.0774151 104.14548 2.0298602
597.86596 104.15327 2.0740259 104.14586 2.0265705
600.99927 104.15358 2.0706404 104.14624 2.0232844
604.14899 104.15341 2.067734 104.14615 2.0204772
607.31523 104.15376 2.0643196 104.14656 2.0171617
610.49805 104.15408 2.0609341 104.14696 2.0138747
613.69756 104.15432 2.0574231 104.14726 2.0104621
616.91384 104.15401 2.0539437 104.14701 2.0070809
620.14697 104.15417 2.0507927 104.14724 2.0040277
623.39704 104.15453 2.0474025 104.14766 2.000735
626.66415 104.1549 2.0439943 104.1481 1.9974242
629.94838 104.15485 2.0410215 104.14811 1.9945484
633.24983 104.15514 2.0377207 104.14845 1.9913445
636.56857 104.15553 2.0343168 104.1489 1.9880371
639.90471 104.15552 2.0313161 104.14895 1.9851328
643.25833 104.15579 2.0280522 104.14928 1.9819649
646.62953 104.15602 2.0244833 104.14956 1.9784919
650.01839 104.15575 2.0211415 104.14934 1.9752457
653.42502 104.15602 2.0179277 104.14967 1.9721272
656.8495 104.15643 2.0145357 104.15013 1.9688303
660.29193 104.15651 2.0114742 104.15027 1.9658637
663.75239 104.15674 2.0082777 104.15054 1.9627618
667.231 104.15704 2.0050092 104.15089 1.9595876
670.72783 104.15707 2.00202 104.15097 1.9566925
674.24299 104.15752 1.9986103 104.15147 1.9533767
677.77657 104.15744 1.9957375 104.15143 1.9505975
681.32868 104.1579 1.9923239 104.15194 1.9472773
684.89939 104.15792 1.9893638 104.152 1.9444103
688.48882 104.15827 1.9860731 104.1524 1.9412125
692.09707 104.15849 1.9829136 104.15266 1.9381457
695.72422 104.15866 1.9798594 104.15288 1.9351839
699.37038 104.1586 1.976014 104.15286 1.9314306
703.03565 104.15858 1.9731263 104.15288 1.9286349
706.72013 104.15908 1.9697117 104.15342 1.925312
710.42392 104.15904 1.9668347 104.15342 1.9225266
714.14712 104.15935 1.9636138 104.15376 1.9193969
717.88983 104.15945 1.9606082 104.1539 1.9164823
721.65216 104.15993 1.9572194 104.15442 1.9131843
725.43421 104.15991 1.9543392 104.15444 1.9103946
729.23607 104.16012 1.9512322 104.15468 1.9073779
733.05786 104.16038 1.948078 104.15498 1.9043139
736.89968 104.16036 1.9452102 104.15499 1.9015359
740.76164 104.16087 1.9418126 104.15554 1.8982279
744.64383 104.16094 1.9388629 104.15564 1.8953676
748.54637 104.16128 1.9356446 104.15601 1.8922385
752.46937 104.16133 1.9327125 104.1561 1.8893953
756.41292 104.16147 1.9297052 104.15626 1.8864767
760.37714 104.16181 1.926493 104.15664 1.883353
764.36214 104.16185 1.9235912 104.1567 1.8805395
768.36802 104.16202 1.9205545 104.1569 1.8775908
772.39489 104.16236 1.9173557 104.15727 1.8744798
776.44287 104.16238 1.9144787 104.15732 1.8716903
780.51206 104.16256 1.9113824 104.15753 1.8686814
784.60258 104.16333 1.9086666 104.15833 1.8660528
788.71454 104.16339 1.9058284 104.15841 1.8633015
792.84804 104.16364 1.9027317 104.15869 1.8602915
797.00321 104.16393 1.8995956 104.15901 1.8572419
801.18016 104.16396 1.8967289 104.15906 1.8544614
805.379 104.16425 1.8936034 104.15937 1.851422
809.59984 104.16452 1.890501 104.15967 1.8484054
813.8428 104.16455 1.8876365 104.15973 1.8456266
818.108 104.1649 1.8844577 104.1601 1.8425331
822.39555 104.16476 1.8817801 104.15998 1.8399407
826.70558 104.16515 1.8785626 104.16039 1.8368081
831.03819 104.16521 1.8756793 104.16048 1.8340096
835.39351 104.16542 1.8726518 104.16071 1.8310667
839.77165 104.16578 1.8694664 104.16109 1.8279656
844.17274 104.16618 1.867234 104.1615 1.8258172
848.59689 104.16636 1.8641829 104.16171 1.82285
853.04423 104.16645 1.8612806 104.16182 1.8200314
857.51487 104.16686 1.8580697 104.16225 1.816904
862.00895 104.16673 1.8553962 104.16214 1.8143138
866.52658 104.16707 1.8522495 104.1625 1.8112501
871.06789 104.16705 1.8494735 104.1625 1.808557
875.63299 104.16717 1.8464984 104.16264 1.8056644
880.22202 104.16773 1.8439314 104.16321 1.8031799
884.8351 104.16822 1.8408264 104.16373 1.8001571
889.47236 104.16811 1.8381437 104.16364 1.7975565
894.13392 104.16841 1.8350639 104.16394 1.7945585
898.81991 104.16846 1.8322248 104.16401 1.791801
903.53046 104.16854 1.8293539 104.16412 1.7890114
908.26569 104.16878 1.8262791 104.16437 1.7860179
913.02575 104.16916 1.8240617 104.16476 1.7838814
917.81074 104.1696 1.8208717 104.16522 1.7807723
922.62082 104.16948 1.8182119 104.16512 1.778193
927.45611 104.16987 1.8150519 104.16552 1.7751134
932.31673 104.16982 1.8122992 104.16548 1.7724409
937.20283 104.17027 1.8095866 104.16595 1.7698082
942.11454 104.17067 1.8068749 104.16636 1.7671763
947.05199 104.17058 1.8041746 104.16628 1.7645556
952.01531 104.17074 1.801244 104.16646 1.7617044
957.00464 104.17095 1.7982716 104.16669 1.7588111
962.02013 104.17095 1.7955788 104.1667 1.7561974
967.0619 104.1718 1.7928708 104.16756 1.7535682
972.13009 104.17169 1.790164 104.16747 1.75094
977.22484 104.17165 1.7874488 104.16744 1.7483031
982.3463 104.17206 1.7842453 104.16785 1.7451778
987.49459 104.1723 1.7818906 104.16811 1.7429012
992.66987 104.17241 1.7793521 104.16823 1.7404405
997.87227 104.17285 1.7761582 104.16868 1.7373242
1003.1019 104.17275 1.7734532 104.16859 1.7346966
1008.359 104.17313 1.7712056 104.16899 1.7325262
1013.6436 104.17362 1.7680564 104.16949 1.7294541
1018.9559 104.17356 1.7653772 104.16943 1.7268518
1024.2961 104.17348 1.7626802 104.16936 1.7242314
1029.6643 104.17442 1.759981 104.17032 1.7216087
1035.0605 104.17435 1.757283 104.17025 1.7189869
1040.4851 104.17431 1.7545839 104.17022 1.716364
1045.9381 104.17433 1.7518887 104.17026 1.7137446
1051.4196 104.1752 1.7491907 104.17114 1.7111225
1056.9299 104.1751 1.7464965 104.17105 1.7085038
1062.4691 104.17507 1.743812 104.17103 1.7058945
1068.0373 104.17566 1.7414536 104.17162 1.7036113
1073.6347 104.17593 1.7383943 104.1719 1.700627
1079.2614 104.17587 1.7357176 104.17185 1.6980251
1084.9176 104.1763 1.7335342 104.17229 1.6959163
1090.6035 104.17653 1.7305352 104.17252 1.6929917
1096.3191 104.17668 1.72763 104.17269 1.6901607
1102.0647 104.17713 1.7254427 104.17315 1.6880475
1107.8405 104.17708 1.7227332 104.1731 1.6854118
1113.6465 104.17701 1.7200442 104.17304 1.6827965
1119.4829 104.17796 1.7173581 104.174 1.6801839
1125.3499 104.1779 1.7146724 104.17394 1.6775715
1131.2476 104.17785 1.7119641 104.1739 1.6749364
1137.1763 104.17831 1.7097697 104.17437 1.6728149
1143.136 104.17827 1.7070729 104.17434 1.6701911
1149.127 104.17819 1.7043929 104.17426 1.6675836
1155.1493 104.17913 1.7017096 104.17521 1.6649727
1161.2033 104.17908 1.6990057 104.17517 1.6623411
1167.2889 104.17937 1.6966386 104.17546 1.660046
1173.4065 104.17951 1.6941241 104.17561 1.6576035
1179.5561 104.17959 1.6915503 104.1757 1.6551014
1185.7379 104.17991 1.6892749 104.17602 1.6528976
1191.9521 104.1803 1.6861349 104.17641 1.6498288
1198.1989 104.1804 1.6834868 104.17652 1.6472519
1204.4785 104.18078 1.6812156 104.17691 1.6450517
1210.7909 104.18071 1.678491 104.17685 1.642398
1217.1364 104.18118 1.6763053 104.17732 1.6402831
1223.5152 104.18112 1.6735882 104.17726 1.6376365
1229.9274 104.18147 1.67129 104.17762 1.6354086
1236.3733 104.18155 1.6687173 104.17771 1.6329061
1242.8529 104.18168 1.6662408 104.17784 1.6304996
1249.3664 104.18232 1.6635384 104.17848 1.627867
1255.9141 104.18241 1.6607068 104.17858 1.6251051
1262.4961 104.18288 1.6585194 104.17905 1.6229871
1269.1127 104.1828 1.6557937 104.17898 1.6203307
1275.7638 104.18324 1.6535847 104.17943 1.6181908
1282.4499 104.18323 1.6509236 104.17942 1.6155987
1289.171 104.18349 1.6485297 104.17968 1.6132736
1295.9273 104.18368 1.6460727 104.17988 1.6108852
1302.719 104.18373 1.6434697 104.17993 1.6083508
1309.5463 104.18409 1.6411864 104.1803 1.6061357
1316.4094 104.18445 1.6388931 104.18066 1.6039106
1323.3084 104.18451 1.6363 104.18072 1.6013856
1330.2437 104.1847 1.6338396 104.18091 1.5989929
1337.2152 104.18496 1.6314586 104.18118 1.5966796
1344.2233 104.18495 1.628797 104.18118 1.5940855
1351.2681 104.18538 1.6265757 104.1816 1.5919314
1358.3499 104.18567 1.6242229 104.1819 1.5896458
1365.4687 104.1858 1.6217043 104.18203 1.5871942
1372.6249 104.18592 1.6191739 104.18216 1.5847307
1379.8186 104.18622 1.6168358 104.18247 1.5824592
1387.05 104.18664 1.6146089 104.18289 1.5802988
1394.3192 104.18664 1.6119638 104.18289 1.5777201
1401.6266 104.1869 1.6095744 104.18315 1.5753969
1408.9723 104.18708 1.6071125 104.18334 1.5730011
1416.3564 104.18755 1.6049392 104.18381 1.5708937
1423.7793 104.18749 1.6022367 104.18375 1.5682568
1431.2411 104.18788 1.5999803 104.18414 1.566066
1438.7419 104.188 1.5974555 104.18427 1.5636066
1446.2821 104.1884 1.5952158 104.18467 1.5614322
1453.8618 104.18873 1.5929008 104.185 1.5591823
1461.4812 104.18883 1.5903594 104.18511 1.5567057
1469.1406 104.18898 1.5878686 104.18526 1.5542797
1476.8401 104.18927 1.5855106 104.18555 1.5519864
1484.5799 104.18971 1.5833135 104.18599 1.5498537
1492.3603 104.18986 1.5807782 104.18614 1.5473827
1500.1815 104.18987 1.5787549 104.18616 1.5454236
1508.0437 104.19011 1.5767134 104.1864 1.5434462
1515.9471 104.19012 1.5740772 104.18641 1.5408738
1523.8919 104.19038 1.5716925 104.18667 1.5385528
1531.8783 104.19057 1.5692482 104.18687 1.536172
1539.9066 104.19103 1.567072 104.18733 1.5340592
1547.9769 104.19123 1.564635 104.18753 1.5316854
1556.0896 104.19146 1.5622219 104.18776 1.5293354
1564.2448 104.19192 1.5600466 104.18822 1.5272231
1572.4427 104.19212 1.5575562 104.18842 1.5247954
1580.6836 104.19201 1.5555407 104.18832 1.5228426
1588.9677 104.19235 1.553479 104.18866 1.5208434
1597.2951 104.1925 1.5509898 104.18881 1.5184166
1605.6663 104.19279 1.548645 104.1891 1.5161339
1614.0813 104.19323 1.546456 104.18954 1.514007
1622.5404 104.19336 1.5439478 104.18967 1.5115607
1631.0438 104.19371 1.5416093 104.19003 1.5092839
1639.5918 104.19368 1.5398419 104.19 1.5075781
1648.1846 104.19377 1.5373694 104.19009 1.5051671
1656.8224 104.19412 1.535092 104.19044 1.5029511
1665.5055 104.19451 1.5328487 104.19083 1.5007688
1674.2341 104.19463 1.5303397 104.19096 1.4983209
1683.0085 104.19505 1.5280677 104.19137 1.4961098
1691.8288 104.19501 1.5261857 104.19134 1.4942885
1700.6954 104.19505 1.523773 104.19137 1.4919364
1709.6084 104.19547 1.5215598 104.19179 1.4897837
1718.5681 104.19579 1.5192566 104.19212 1.4875408
1727.5748 104.19592 1.5167527 104.19225 1.485097
1736.6287 104.19639 1.5148968 104.19272 1.4833011
1745.7301 104.19633 1.5128671 104.19266 1.4813313
1754.8791 104.1968 1.5106597 104.19313 1.4791836
1764.0761 104.19692 1.5081602 104.19326 1.4767437
1773.3213 104.19728 1.5058348 104.19362 1.4744778
1782.615 104.19725 1.5040691 104.19359 1.4727714
1791.9573 104.19734 1.5016088 104.19368 1.4703702
1801.3487 104.1977 1.4993449 104.19404 1.4681655
1810.7892 104.19809 1.4970686 104.19443 1.465948
1820.2792 104.19814 1.4954818 104.19448 1.46442
1829.8189 104.19836 1.4930377 104.1947 1.4620346
1839.4087 104.1986 1.4906508 104.19494 1.4597061
1849.0487 104.19907 1.4884863 104.19541 1.4575999
1858.7392 104.19903 1.4861922 104.19537 1.4553641
1868.4805 104.19938 1.4845207 104.19572 1.4537505
1878.2729 104.19951 1.4819904 104.19586 1.4512782
1888.1166 104.19999 1.4797959 104.19633 1.4491416
1898.0118 104.19993 1.47776 104.19627 1.4471632
1907.959 104.20039 1.4759255 104.19674 1.4453863
1917.9582 104.20054 1.4734084 104.19689 1.4429266
1928.0099 104.20059 1.4714114 104.19694 1.4409869
1938.1142 104.2008 1.4693885 104.19714 1.4390211
1948.2715 104.20132 1.4672793 104.19767 1.4369689
1958.4821 104.20158 1.4648601 104.19793 1.4346065
1968.7461 104.20138 1.4628672 104.19772 1.4326703
1979.0639 104.20184 1.4608557 104.19819 1.4307155
1989.4358 104.20225 1.4585939 104.1986 1.4285101
1999.8621 104.2022 1.4566893 104.19855 1.4266618
2010.343 104.20268 1.4547558 104.19903 1.4247846
2020.8788 104.20287 1.4522824 104.19922 1.4223672
2031.4699 104.2028 1.4502931 104.19915 1.4204338
2042.1165 104.20314 1.448276 104.19949 1.4184725
2052.8188 104.20361 1.4460932 104.19996 1.4163454
2063.5772 104.20356 1.4440563 104.19991 1.414364
2074.3921 104.20402 1.4422347 104.20037 1.4125979
2085.2636 104.20415 1.4397096 104.2005 1.410128
2096.1921 104.20452 1.4380306 104.20087 1.4085042
2107.1778 104.20448 1.4357772 104.20083 1.4063058
2118.2211 104.20497 1.4336122 104.20132 1.4041957
2129.3223 104.20492 1.4314433 104.20127 1.4020816
2140.4817 104.20533 1.4297156 104.20168 1.4004085
2151.6996 104.2054 1.4272516 104.20175 1.397999
2162.9763 104.20561 1.4257147 104.20196 1.3965165
2174.312 104.20586 1.4232939 104.20221 1.3941499
2185.7072 104.20633 1.4212117 104.20268 1.392122
2197.1621 104.2063 1.4194838 104.20264 1.3904481
2208.677 104.20664 1.4171094 104.20299 1.3881276
2220.2523 104.20678 1.415603 104.20313 1.3866749
2231.8882 104.2069 1.4131109 104.20324 1.3842364
2243.5851 104.20755 1.4111013 104.2039 1.3822804
2255.3433 104.2077 1.4095627 104.20404 1.3807952
2267.1632 104.2078 1.4070714 104.20415 1.3783572
2279.0449 104.20818 1.4053965 104.20452 1.3767354
2290.989 104.20813 1.4031591 104.20448 1.374551
2302.9956 104.20863 1.4011871 104.20497 1.372632
2315.0652 104.20858 1.3993447 104.20493 1.3708423
2327.198 104.20899 1.3970485 104.20533 1.3685988
2339.3944 104.20912 1.3955598 104.20546 1.3671626
2351.6548 104.20955 1.3933067 104.2059 1.3649619
2363.9794 104.2095 1.3914022 104.20584 1.3631096
2376.3685 104.20999 1.3894941 104.20633 1.3612538
2388.8227 104.20996 1.3872016 104.2063 1.3590133
2401.342 104.21027 1.3855403 104.20662 1.3574039
2413.927 104.2109 1.383517 104.20724 1.3554325
2426.578 104.21053 1.3815147 104.20687 1.3534819
2439.2952 104.21124 1.3795141 104.20758 1.3515329
2452.0791 104.21092 1.3775129 104.20727 1.3495832
2464.93 104.21149 1.3754971 104.20783 1.3476186
2477.8482 104.21184 1.3737996 104.20819 1.3459724
2490.8342 104.2118 1.3715792 104.20814 1.3438031
2503.8882 104.21228 1.3695917 104.20863 1.3418666
2517.0106 104.21253 1.3680032 104.20887 1.3403289
2530.2018 104.21235 1.365977 104.20869 1.3383535
2543.4621 104.2128 1.3639714 104.20914 1.3363986
2556.7919 104.21323 1.3622027 104.20956 1.3346804
2570.1916 104.21317 1.3601171 104.20951 1.3326452
2583.6615 104.21366 1.3580125 104.21 1.3305909
2597.202 104.21382 1.3565046 104.21016 1.3291331
2610.8134 104.21414 1.3541151 104.21048 1.3267937
2624.4962 104.21412 1.3524576 104.21045 1.3251862
2638.2507 104.2146 1.3506202 104.21094 1.3233986
2652.0773 104.21455 1.3486727 104.21089 1.3215008
2665.9764 104.21501 1.346466 104.21134 1.3193437
2679.9482 104.21514 1.3449531 104.21147 1.3178803
2693.9934 104.21552 1.3432344 104.21186 1.316211
2708.1121 104.21548 1.3410282 104.21182 1.3140541
2722.3048 104.21597 1.3390423 104.2123 1.3121173
2736.5719 104.21621 1.3374643 104.21254 1.3105884
2750.9137 104.21604 1.335445 104.21237 1.308618
2765.3308 104.21648 1.3334471 104.21281 1.3066689
2779.8234 104.21688 1.3316548 104.21321 1.3049254
2794.3919 104.21725 1.329952 104.21358 1.3032711
2809.0368 104.21689 1.3279436 104.21322 1.3013113
2823.7584 104.21753 1.3259329 104.21386 1.2993489
2838.5572 104.2178 1.3242785 104.21412 1.2977429
2853.4336 104.21826 1.3224384 104.21458 1.2959509
2868.3879 104.21791 1.3204298 104.21423 1.2939904
2883.4206 104.21826 1.3187432 104.21459 1.2923517
2898.5321 104.21868 1.3169398 104.21501 1.2905961
2913.7227 104.21921 1.3150621 104.21553 1.2887662
2928.993 104.21919 1.3131706 104.21551 1.2869223
2944.3433 104.21917 1.3113634 104.21549 1.2851627
2959.7741 104.21966 1.3095186 104.21598 1.2833652
2975.2857 104.2199 1.3079515 104.21622 1.2818454
2990.8786 104.21974 1.3059384 104.21606 1.2798795
3006.5533 104.22017 1.3039479 104.21649 1.2779362
3022.3101 104.22058 1.3021586 104.21689 1.2761938
3038.1494 104.22091 1.300441 104.21723 1.274523
3054.0718 104.22105 1.298927 104.21737 1.2730558
3070.0776 104.22134 1.2969401 104.21766 1.2711156
3086.1673 104.22132 1.2949316 104.21764 1.2691536
3102.3414 104.2215 1.2934254 104.21781 1.2676939
3118.6002 104.22196 1.2915782 104.21828 1.2658931
3134.9442 104.22224 1.2899862 104.21855 1.2643473
3151.3738 104.22243 1.2875211 104.21874 1.2619283
3167.8896 104.22252 1.285981 104.21883 1.2604343
3184.4919 104.22288 1.2842393 104.21919 1.2587385
3201.1813 104.22328 1.2824667 104.21959 1.2570117
3217.9581 104.22342 1.2809708 104.21973 1.2555616
3234.8228 104.22359 1.2789746 104.2199 1.253611
3251.7759 104.2237 1.2769751 104.22001 1.2516571
3268.8178 104.22385 1.2754831 104.22016 1.2502105
3285.9491 104.22427 1.2736826 104.22058 1.2484553
3303.1702 104.22461 1.2719761 104.22091 1.246794
3320.4815 104.22475 1.2704674 104.22105 1.2453304
3337.8835 104.22505 1.2684881 104.22135 1.2433962
3355.3767 104.22502 1.266486 104.22132 1.2414389
3372.9616 104.2252 1.2649825 104.2215 1.2399803
3390.6387 104.22567 1.2631421 104.22197 1.2381846
3408.4084 104.22593 1.2615029 104.22223 1.2365901
3426.2712 104.22612 1.2599489 104.22242 1.2350806
3444.2277 104.2266 1.2581219 104.2229 1.233298
3462.2783 104.22658 1.2562606 104.22288 1.2314809
3480.4234 104.22657 1.25445 104.22287 1.2297146
3498.6637 104.22705 1.2526193 104.22335 1.227928
3516.9995 104.22726 1.2510453 104.22355 1.2263981
3535.4315 104.2275 1.2494324 104.2238 1.2248291
3553.96 104.22797 1.2475931 104.22427 1.2230336
3572.5856 104.22815 1.2460496 104.22444 1.2215339
3591.3089 104.22843 1.2444062 104.22472 1.2199341
3610.1303 104.22889 1.242562 104.22518 1.2181334
3629.0503 104.22839 1.2407413 104.22468 1.2163561
3648.0695 104.22874 1.2390783 104.22503 1.2147365
3667.1884 104.2289 1.237555 104.22519 1.2132564
3686.4074 104.22937 1.2357198 104.22566 1.2114644
3705.7272 104.22963 1.2340908 104.22592 1.2098785
3725.1482 104.22982 1.23254 104.22611 1.2083706
3744.671 104.23029 1.2307032 104.22658 1.2065767
3764.2962 104.23053 1.229107 104.22681 1.2050232
3784.0241 104.23074 1.2275273 104.22702 1.2034862
3803.8555 104.23123 1.2256799 104.22751 1.2016815
3823.7908 104.23121 1.2243855 104.22749 1.2004295
3843.8306 104.23122 1.222253 104.2275 1.1983394
3863.9754 104.23125 1.2206567 104.22753 1.1967854
3884.2258 104.23168 1.2188616 104.22796 1.1950325
3904.5823 104.23201 1.2171756 104.22829 1.1933887
3925.0455 104.23215 1.2156756 104.22842 1.1919307
3945.6159 104.23263 1.2138327 104.22891 1.1901297
3966.2941 104.23258 1.2125259 104.22885 1.1888647
3987.0808 104.23305 1.2106975 104.22932 1.1870781
4007.9763 104.23318 1.209203 104.22945 1.1856252
4028.9814 104.23353 1.2074985 104.2298 1.1839623
4050.0965 104.23394 1.205725 104.23021 1.1822302
4071.3223 104.23398 1.2043305 104.23025 1.1808771
4092.6594 104.23423 1.2027227 104.2305 1.1793107
4114.1082 104.23445 1.2011448 104.23072 1.1777739
4135.6695 104.23493 1.1993041 104.2312 1.1759744
4157.3438 104.23489 1.1979872 104.23116 1.1746984
4179.1317 104.23528 1.1962478 104.23154 1.173
4201.0337 104.23541 1.1947572 104.23168 1.1715502
4223.0506 104.23587 1.1929401 104.23214 1.1697738
4245.1828 104.23582 1.1916372 104.23208 1.1685116
4267.431 104.23631 1.1897952 104.23257 1.1667102
4289.7958 104.23645 1.1882988 104.23271 1.1652543
4312.2778 104.2368 1.1865989 104.23305 1.1635947
4334.8777 104.23677 1.1852738 104.23303 1.16231
4357.596 104.23724 1.1834451 104.2335 1.1605215
4380.4333 104.2375 1.1818357 104.23376 1.1589522
4403.3904 104.23771 1.1802736 104.23396 1.1574302
4426.4677 104.23778 1.1788484 104.23404 1.1560448
4449.666 104.23816 1.1771146 104.23442 1.154351
4472.9859 104.23854 1.1753816 104.2348 1.1526577
4496.428 104.23862 1.1739577 104.23487 1.1512735
4519.9929 104.23883 1.1723971 104.23508 1.1497525
4543.6814 104.23908 1.17079 104.23533 1.148185
4567.494 104.23956 1.1689648 104.23581 1.1463992
4591.4314 104.23953 1.1676438 104.23578 1.1451175
4615.4942 104.23988 1.1659476 104.23612 1.1434606
4639.6832 104.24002 1.1644567 104.23626 1.1420088
4663.9989 104.24016 1.1629695 104.2364 1.1405607
4688.442 104.24051 1.1612709 104.23675 1.1389011
4713.0133 104.24048 1.1599531 104.23672 1.1376223
4737.7133 104.24095 1.1581287 104.23719 1.1358367
4762.5428 104.24121 1.1565289 104.23745 1.1342757
4787.5024 104.24142 1.154968 104.23766 1.1327534
4812.5928 104.24149 1.1535519 104.23773 1.1313759
4837.8147 104.2419 1.1517918 104.23814 1.1296543
4863.1688 104.24186 1.1504917 104.23809 1.1283926
4888.6558 104.24235 1.1486498 104.23859 1.1265891
4914.2763 104.24232 1.1473417 104.23855 1.1253192
4940.0311 104.24269 1.1456218 104.23892 1.1236375
4965.9209 104.2428 1.1441659 104.23903 1.1222196
4991.9464 104.24297 1.1426521 104.2392 1.1207439
5018.1083 104.24326 1.1409595 104.23949 1.1190891
5044.4072 104.24372 1.1401147 104.23995 1.1182823
5070.844 104.24422 1.1382866 104.24045 1.1164919
5097.4194 104.24416 1.1369958 104.24039 1.1152388
5124.134 104.24462 1.135194 104.24085 1.1134746
5150.9887 104.24464 1.1338346 104.24087 1.1121527
5177.984 104.24491 1.1322201 104.24114 1.1105756
5205.1209 104.24513 1.1306594 104.24135 1.1090523
5232.4 104.2452 1.1292527 104.24142 1.1076828
5259.822 104.24561 1.1274942 104.24184 1.1059615
5287.3878 104.24557 1.1262003 104.24179 1.1047048
5315.098 104.24606 1.124356 104.24227 1.1028975
5342.9534 104.24622 1.1232484 104.24243 1.1018268
5370.9549 104.24687 1.1218242 104.24309 1.1004395
5399.103 104.24697 1.1203497 104.24319 1.0990018
5427.3987 104.24713 1.1188457 104.24335 1.0975345
5455.8427 104.24746 1.1171817 104.24367 1.0959071
5484.4358 104.24744 1.1158646 104.24365 1.0946266
5513.1787 104.24793 1.1140362 104.24414 1.0928347
5542.0723 104.24791 1.1127215 104.24412 1.0915563
5571.1172 104.24789 1.1113797 104.2441 1.0902509
5600.3144 104.24887 1.1100382 104.24508 1.0889456
5629.6646 104.2488 1.1087261 104.24501 1.0876698
5659.1687 104.24923 1.1069611 104.24544 1.0859408
5688.8273 104.24928 1.1055722 104.24549 1.0845879
5718.6414 104.24951 1.1040039 104.24572 1.0830556
5748.6117 104.24977 1.1024086 104.24598 1.0814961
5778.7392 104.24975 1.1010846 104.24595 1.0802079
5809.0245 104.25013 1.0997453 104.24634 1.0789043
5839.4685 104.25072 1.0984066 104.24692 1.0776012
5870.0721 104.2507 1.0970532 104.2469 1.0762834
5900.836 104.25117 1.0952447 104.24737 1.0745104
5931.7612 104.25115 1.0939358 104.24735 1.0732368
5962.8485 104.25115 1.092602 104.24735 1.0719384
5994.0986 104.25162 1.0907581 104.24782 1.0701297
6025.5126 104.25186 1.0897717 104.24806 1.0691785
6057.0912 104.2525 1.0881743 104.2487 1.0676162
6088.8353 104.25254 1.0867941 104.24873 1.066271
6120.7458 104.25251 1.0854867 104.2487 1.0649986
6152.8235 104.25294 1.0837301 104.24913 1.0632768
6185.0693 104.25299 1.0823191 104.24918 1.0619007
6217.4841 104.25319 1.0812351 104.24938 1.0608514
6250.0687 104.25385 1.079769 104.25003 1.0594199
6282.8242 104.25393 1.0783257 104.25011 1.0580112
6315.7513 104.25391 1.0770166 104.25009 1.0567367
6348.851 104.25427 1.0753236 104.25045 1.0550781
6382.1242 104.25441 1.0738784 104.25059 1.0536673
6415.5717 104.25486 1.0730408 104.25104 1.0528639
6449.1945 104.25516 1.0713539 104.25134 1.0512113
6482.9935 104.25532 1.0698647 104.2515 1.0497562
6516.9697 104.25544 1.0684154 104.25162 1.048341
6551.1239 104.25578 1.0666912 104.25196 1.0466508
6585.4572 104.2562 1.0658304 104.25238 1.0458238
6619.9703 104.25623 1.0645538 104.25241 1.0445811
6654.6644 104.25649 1.062967 104.25267 1.0430281
6689.5402 104.25672 1.0614075 104.2529 1.0415024
6724.5989 104.25676 1.0601605 104.25294 1.040289
6759.8412 104.25741 1.059035 104.25358 1.039197
6795.2683 104.25765 1.0574111 104.25382 1.0376066
6830.8811 104.25763 1.0561038 104.2538 1.0363327
6866.6804 104.25779 1.0545657 104.25396 1.0348281
6902.6674 104.25845 1.0532911 104.25462 1.0335867
6938.8431 104.25856 1.0521102 104.25473 1.0324391
6975.2082 104.25871 1.050634 104.25488 1.030996
7011.764 104.25905 1.0489714 104.25521 1.0293664
7048.5114 104.25902 1.0476605 104.25519 1.0280886
7085.4513 104.2595 1.0468393 104.25566 1.0273003
7122.5849 104.25976 1.0451994 104.25592 1.0256933
7159.913 104.25996 1.0436749 104.25612 1.0242016
7197.4368 104.26003 1.0424561 104.25619 1.0230156
7235.1572 104.26068 1.0412772 104.25684 1.0218693
7273.0753 104.26089 1.039689 104.25705 1.0203137
7311.1922 104.26088 1.0383754 104.25704 1.0190326
7349.5088 104.26083 1.0370493 104.25699 1.0177389
7388.0262 104.2616 1.0357232 104.25775 1.0164453
7426.7455 104.2618 1.0343975 104.25796 1.0151519
7465.6677 104.26181 1.0330722 104.25796 1.0138588
7504.7938 104.26176 1.0317469 104.25791 1.0125657
7544.1251 104.26273 1.030422 104.25888 1.011273
7583.6624 104.26273 1.0290973 104.25888 1.0099803
7623.407 104.26273 1.027773 104.25888 1.008688
7663.3599 104.26272 1.0264489 104.25887 1.0073959
7703.5221 104.2637 1.0251251 104.25985 1.0061039
7743.8949 104.26366 1.0238015 104.2598 1.0048121
7784.4792 104.26365 1.0224638 104.25979 1.0035061
7825.2762 104.26422 1.0215509 104.26037 1.0026249
7866.287 104.26461 1.0198041 104.26075 1.0009097
7907.5128 104.26458 1.0185101 104.26073 0.99964714
7948.9546 104.26463 1.0172515 104.26077 0.99842006
7990.6136 104.26528 1.0161511 104.26142 0.99735106
8032.4909 104.26552 1.0145266 104.26167 0.99575789
8074.5877 104.2655 1.0132174 104.26165 0.99447991
8116.9051 104.26568 1.0120704 104.26182 0.99336407
8159.4443 104.26597 1.0110851 104.26211 0.99240995
8202.2065 104.26643 1.0092589 104.26257 0.99061476
8245.1927 104.26657 1.0080775 104.26271 0.98946441
8288.4042 104.26692 1.0070999 104.26306 0.98851776
8331.8422 104.2669 1.0057555 104.26304 0.98720425
8375.5079 104.26712 1.0044359 104.26325 0.98591545
8419.4023 104.26787 1.0031163 104.26401 0.98462661
8463.5269 104.26782 1.0017972 104.26396 0.98333816
8507.8827 104.26781 1.0004649 104.26394 0.98203646
8552.4709 104.26803 0.99941591 104.26416 0.98101804
8597.2928 104.26868 0.99793385 104.26481 0.97956646
8642.3496 104.26874 0.99651434 104.26487 0.97817736
8687.6426 104.26895 0.99540178 104.26508 0.97709519
8733.1729 104.26923 0.99436192 104.26536 0.97608563
8778.9418 104.26923 0.99299832 104.26536 0.97475225
8824.9507 104.26987 0.99138931 104.26599 0.97317343
8871.2006 104.27016 0.99041434 104.26628 0.97222857
8917.6929 104.27014 0.98907593 104.26626 0.97092022
8964.4289 104.27025 0.98791474 104.26638 0.96978901
9011.4098 104.27091 0.98663739 104.26704 0.96854163
9058.6369 104.27107 0.98512258 104.26719 0.96705665
9106.1116 104.27117 0.98391608 104.26729 0.96587996
9153.835 104.27155 0.98298006 104.26767 0.96497367
9201.8086 104.27151 0.98162122 104.26763 0.96364454
9250.0335 104.27208 0.98072428 104.2682 0.96277721
9298.5112 104.27247 0.97897905 104.26859 0.96106153
9347.243 104.27243 0.9776721 104.26854 0.95978409
9396.2302 104.27292 0.97685 104.26904 0.95899145
9445.4741 104.27291 0.97552137 104.26903 0.9576922
9494.9761 104.27289 0.97418254 104.269 0.95638265
9544.7375 104.2734 0.97333719 104.26952 0.9555666
9594.7597 104.27386 0.97155206 104.26998 0.95381065
9645.044 104.27381 0.97024045 104.26992 0.9525282
9695.5919 104.27429 0.96940694 104.2704 0.95172376
9746.4047 104.27428 0.96807833 104.27039 0.95042417
9797.4838 104.27456 0.96709838 104.27067 0.94947318
9848.8306 104.2752 0.96551037 104.2713 0.94791408
9900.4465 104.27521 0.96414615 104.27131 0.94657868
9952.3329 104.27548 0.96310305 104.27158 0.94556433
10004.491 104.2757 0.96200528 104.2718 0.94449535
10056.923 104.27576 0.96075609 104.27187 0.94327481
10109.629 104.27618 0.95985851 104.27228 0.94240584
10162.612 104.27611 0.95852035 104.27221 0.94109621
10215.872 104.2771 0.95721009 104.2732 0.93981443
10269.412 104.27707 0.95589812 104.27317 0.93853093
10323.232 104.27705 0.95456257 104.27315 0.93722375
10377.334 104.27754 0.9537419 104.27364 0.93643138
10431.72 104.27751 0.95240238 104.27361 0.93512011
10486.391 104.27785 0.95142621 104.27395 0.93417217
10541.348 104.278 0.95026923 104.27409 0.93304326
10596.593 104.27861 0.94859757 104.27471 0.93139977
10652.128 104.27894 0.94767167 104.27504 0.93050187
10707.954 104.27892 0.94633792 104.27502 0.92919606
10764.072 104.27902 0.945127 104.27511 0.92801308
10820.485 104.27941 0.94420582 104.2755 0.92711976
10877.193 104.27937 0.94285341 104.27546 0.92579511
10934.198 104.27985 0.94205024 104.27595 0.92501973
10991.502 104.28004 0.94047018 104.27613 0.92346731
11049.107 104.28069 0.93930004 104.27678 0.92232485
11107.013 104.28076 0.93809193 104.27685 0.92114426
11165.223 104.28096 0.93697638 104.27704 0.92005627
11223.738 104.28125 0.93596201 104.27734 0.91906936
11282.559 104.28125 0.93464948 104.27733 0.91778426
11341.689 104.28172 0.93381539 104.27781 0.9169775
11401.129 104.28167 0.93245291 104.27775 0.91564231
11460.88 104.28215 0.93161968 104.27823 0.91483634
11520.944 104.28226 0.93018323 104.27834 0.91342708
11581.323 104.28292 0.92881387 104.279 0.91208484
11642.019 104.28308 0.92772383 104.27917 0.91102186
11703.033 104.28317 0.92650477 104.27925 0.90982982
11764.366 104.28357 0.92559086 104.27965 0.9089429
11826.021 104.28352 0.92424175 104.2796 0.90762067
11887.999 104.28402 0.92342987 104.2801 0.90683571
11950.302 104.28398 0.92207951 104.28005 0.90551215
12012.931 104.28437 0.9211667 104.28045 0.90462606
12075.889 104.28445 0.91995621 104.28053 0.90344229
12139.176 104.28483 0.91865351 104.28091 0.90216624
12202.795 104.28543 0.91735146 104.2815 0.90089073
12266.748 104.2854 0.9160602 104.28147 0.89962602
12331.036 104.28588 0.91523075 104.28195 0.89882309
12395.66 104.28582 0.91387182 104.28189 0.89749056
12460.624 104.2863 0.91304052 104.28237 0.89668565
12525.927 104.28629 0.91173277 104.28236 0.89540423
12591.573 104.28659 0.91072208 104.28266 0.89441978
12657.564 104.28678 0.90961354 104.28285 0.89333749
12723.9 104.28687 0.90839372 104.28294 0.89214381
12790.583 104.28727 0.9074877 104.28333 0.89126391
12857.616 104.28722 0.90614013 104.28329 0.8899424
12925.001 104.2877 0.90533329 104.28376 0.88916152
12992.738 104.28812 0.9040142 104.28418 0.88786842
13060.831 104.28865 0.90271486 104.28471 0.88659498
13129.28 104.28865 0.90144868 104.28472 0.88535462
13198.088 104.28911 0.90060124 104.28517 0.884533
13267.257 104.28906 0.8992456 104.28512 0.8832031
13336.788 104.28954 0.89843152 104.28561 0.88241471
13406.684 104.28952 0.89710678 104.28558 0.88111563
13476.946 104.28985 0.8961297 104.2859 0.88016413
13547.576 104.29 0.89498487 104.28606 0.87904487
13618.576 104.29049 0.89417136 104.28655 0.87825683
13689.949 104.29044 0.89281877 104.2865 0.87692968
13761.695 104.29088 0.89196213 104.28694 0.87609843
13833.818 104.29092 0.89069359 104.28697 0.87485525
13906.318 104.29117 0.88964519 104.28722 0.87383214
13979.199 104.29139 0.88856246 104.28744 0.87277463
14052.461 104.29187 0.88774483 104.28792 0.87198219
14126.107 104.29183 0.88640415 104.28788 0.87066666
14200.14 104.29221 0.88548967 104.28826 0.86977724
14274.56 104.29235 0.88432322 104.2884 0.86863587
14349.37 104.2928 0.88348263 104.28885 0.86782022
14424.573 104.29272 0.8821569 104.28877 0.86651943
14500.169 104.29369 0.88086083 104.28974 0.86524822
14576.162 104.29384 0.87970647 104.28988 0.86411876
14652.553 104.29418 0.87875004 104.29023 0.86318709
14729.344 104.29415 0.87742336 104.2902 0.86188513
14806.538 104.29464 0.87661652 104.29069 0.86110302
14884.136 104.29459 0.87526641 104.29063 0.85977757
14962.141 104.29503 0.8744099 104.29107 0.85894562
15040.555 104.29516 0.87324464 104.29121 0.85780491
15119.38 104.29557 0.87235256 104.29161 0.85693732
15198.618 104.29552 0.87100955 104.29156 0.85561878
15278.271 104.29601 0.87019821 104.29205 0.85483186
15358.341 104.2962 0.86909837 104.29224 0.85375633
15438.832 104.29648 0.86807772 104.29252 0.85275999
15519.744 104.29649 0.86679364 104.29253 0.85150018
15601.08 104.29693 0.86593525 104.29297 0.85066597
15682.842 104.29725 0.86495831 104.29329 0.84971321
15765.033 104.29739 0.86380182 104.29342 0.8485808
15847.655 104.29787 0.86299119 104.29391 0.84779424
15930.709 104.29782 0.86164206 104.29385 0.84646911
16014.199 104.29828 0.86081065 104.29432 0.84566169
16098.127 104.29841 0.8596503 104.29445 0.84452525
16182.494 104.29879 0.85873366 104.29483 0.84363247
16267.303 104.29875 0.857399 104.29479 0.84232165
16352.557 104.29923 0.8565866 104.29527 0.84153303
16438.258 104.29946 0.85551503 104.29549 0.84048521
16524.408 104.29968 0.85444591 104.29571 0.83943975
16611.009 104.30016 0.8536334 104.29619 0.83865088
16698.064 104.30012 0.85230037 104.29615 0.83734147
16785.576 104.3005 0.85138392 104.29653 0.83644854
16873.546 104.30063 0.85022552 104.29666 0.83531361
16961.977 104.30107 0.84937333 104.2971 0.83448489
17050.872 104.30139 0.8483948 104.29742 0.83352981
17140.232 104.30153 0.84724404 104.29756 0.83240238
17230.061 104.30167 0.84608763 104.29769 0.8312693
17320.361 104.30199 0.84511654 104.29801 0.83032149
17411.133 104.30242 0.84425988 104.29845 0.82948804
17502.382 104.30256 0.8431021 104.29858 0.82835343
17594.109 104.30297 0.84216401 104.29899 0.82743846
17686.316 104.3025 0.84126213 104.29852 0.82655968
17779.007 104.30292 0.8405077 104.29895 0.82582828
17872.183 104.30314 0.83943494 104.29916 0.82477851
17965.848 104.30337 0.83837234 104.29939 0.82373887
18060.004 104.30384 0.83755352 104.29986 0.82294298
18154.653 104.30403 0.83645102 104.30005 0.82186334
18249.798 104.30432 0.835446 104.30033 0.82088113
18345.442 104.30432 0.83415995 104.30034 0.81961784
18441.587 104.30476 0.83331422 104.30078 0.81879485
18538.236 104.30507 0.83233515 104.30109 0.81783847
18635.391 104.30522 0.83118988 104.30123 0.8167158
18733.056 104.30568 0.83036668 104.3017 0.81591522
18831.232 104.30596 0.82935574 104.30198 0.81492684
18929.923 104.30613 0.82823865 104.30215 0.81383224
19029.132 104.30662 0.82743592 104.30264 0.81305201
19128.86 104.30657 0.8260967 104.30258 0.8117352
19229.111 104.307 0.82523837 104.30301 0.81089925
19329.887 104.30713 0.82408121 104.30314 0.80976441
19431.191 104.30752 0.82318234 104.30353 0.80888782
19533.026 104.30789 0.82226521 104.3039 0.80799295
19635.395 104.30803 0.82110188 104.30404 0.8068518
19738.301 104.30825 0.82042847 104.30426 0.80620061
19841.746 104.3083 0.81976731 104.30431 0.80556153
19945.733 104.30846 0.81859622 104.30447 0.80441251
20050.264 104.30893 0.81778021 104.30494 0.80361852
20155.344 104.30887 0.81643851 104.30488 0.80229881
20260.975 104.30935 0.81563048 104.30536 0.80151275
20367.159 104.30949 0.81448053 104.3055 0.80038468
20473.899 104.30982 0.81352283 104.30582 0.79944885
20581.199 104.31025 0.81266511 104.30625 0.79861293
20689.061 104.31038 0.8115115 104.30638 0.79748112
20797.489 104.31074 0.81058652 104.30674 0.79657785
20906.485 104.31114 0.80969936 104.30714 0.7957124
21016.052 104.31127 0.80854476 104.30727 0.79457946
21126.193 104.31166 0.80765247 104.30766 0.79370876
21236.911 104.31205 0.80671182 104.30805 0.79278969
21348.21 104.31169 0.80605034 104.30769 0.79214971
21460.092 104.31212 0.80517458 104.30813 0.79129544
21572.56 104.31246 0.80422518 104.30846 0.7903675
21685.618 104.3126 0.80307652 104.3086 0.78924023
21799.269 104.31305 0.80224284 104.30904 0.78842791
21913.515 104.31335 0.80126114 104.30935 0.78746749
22028.359 104.3135 0.80012756 104.3095 0.7863552
22143.806 104.31397 0.79931158 104.30996 0.78556049
22259.857 104.31424 0.79829776 104.31023 0.78456786
22376.517 104.31443 0.79720467 104.31042 0.78349592
22493.788 104.31442 0.79610253 104.31042 0.78241486
22611.674 104.31439 0.79557579 104.31039 0.78190921
22730.178 104.31482 0.79465922 104.31081 0.78101366
22849.302 104.31495 0.79350739 104.31094 0.77988282
22969.051 104.31534 0.79262105 104.31134 0.77901745
23089.428 104.31571 0.79170179 104.3117 0.7781191
23210.435 104.31584 0.79055162 104.31183 0.77698978
23332.077 104.31626 0.78969583 104.31226 0.77615484
23454.356 104.31659 0.78874457 104.31259 0.77522434
23577.276 104.31673 0.78759735 104.31272 0.77409789
23700.84 104.31703 0.78692029 104.31303 0.77344154
23825.052 104.317 0.78626744 104.31299 0.77280936
23949.914 104.31718 0.78511692 104.31317 0.77167948
24075.431 104.31778 0.78444119 104.31377 0.77102434
24201.606 104.31809 0.78347103 104.31408 0.77007472
24328.442 104.31852 0.78261093 104.3145 0.76923515
24455.943 104.31865 0.78146173 104.31463 0.7681064
24584.112 104.31902 0.78055045 104.315 0.76721556
24712.953 104.31942 0.77964129 104.31541 0.76632681
24842.469 104.31906 0.77898525 104.31505 0.76569111
24972.664 104.31948 0.77808731 104.31547 0.76481351
25103.541 104.31984 0.77716635 104.31582 0.76391283
25235.104 104.31997 0.77601932 104.31596 0.76278603
25367.357 104.3204 0.77516916 104.31638 0.76195607
25500.302 104.32073 0.77421656 104.31671 0.76102363
25633.945 104.32086 0.77307283 104.31685 0.7599
25768.287 104.32117 0.77239749 104.31716 0.75924477
25903.334 104.32113 0.7717472 104.31712 0.75861453
26039.089 104.32131 0.77060225 104.3173 0.75748957
26175.555 104.32178 0.76979216 104.31776 0.75669946
26312.736 104.32204 0.7687749 104.31802 0.75570216
26450.636 104.32223 0.76768315 104.31821 0.7546303
26589.259 104.32271 0.76686164 104.31869 0.75382863
26728.608 104.32267 0.76603485 104.31865 0.75302167
26868.688 104.32308 0.76563881 104.31906 0.75264542
27009.502 104.32321 0.76446677 104.31919 0.75149312
27151.054 104.32361 0.76359255 104.31959 0.7506386
27293.347 104.32397 0.76267077 104.31995 0.74973646
27436.387 104.3241 0.76152612 104.32008 0.7486115
27580.176 104.32456 0.76065715 104.32054 0.74776211
27724.718 104.32453 0.76005284 104.32051 0.74717737
27870.018 104.32454 0.75904469 104.32051 0.74618873
28016.08 104.325 0.75822851 104.32097 0.74539203
28162.907 104.32526 0.75721341 104.32123 0.74439637
28310.504 104.32589 0.75656907 104.32186 0.74377144
28458.874 104.32602 0.75542291 104.32199 0.74264466
28608.022 104.32639 0.7544627 104.32237 0.74170379
28757.951 104.32637 0.75403778 104.32234 0.74129817
28908.666 104.32645 0.75294032 104.32242 0.74021996
29060.171 104.32683 0.75204176 104.3228 0.73934062
29212.47 104.32721 0.751149 104.32318 0.73846705
29365.567 104.32733 0.74999508 104.3233 0.73733228
29519.467 104.328 0.74933653 104.32397 0.73669286
29674.173 104.32784 0.74866212 104.32381 0.73603754
29829.689 104.32821 0.74796154 104.32418 0.73535597
29986.021 104.32837 0.74685263 104.32434 0.7342661
30143.173 104.32866 0.74586209 104.32463 0.73329452
30301.147 104.32912 0.74505166 104.32509 0.73250307
30459.95 104.3291 0.74403329 104.32507 0.73150358
30619.585 104.32941 0.74375956 104.32538 0.73124869
30780.057 104.32958 0.7426007 104.32555 0.73010868
30941.369 104.33005 0.74179621 104.32601 0.72932298
31103.527 104.3303 0.74077606 104.32627 0.7283216
31266.535 104.33051 0.73967997 104.32647 0.72724427
31430.397 104.33049 0.73937101 104.32645 0.72695396
31595.118 104.3307 0.73827039 104.32667 0.72587202
31760.702 104.33135 0.7376476 104.32732 0.72526784
31927.154 104.33147 0.73649135 104.32743 0.72413018
32094.478 104.33188 0.73562964 104.32784 0.72328701
32262.68 104.33225 0.73467933 104.32821 0.72235522
32431.762 104.33189 0.73402532 104.32785 0.7217197
32601.731 104.33253 0.7333774 104.32849 0.72109023
32772.591 104.33279 0.73236399 104.32875 0.72009524
32944.346 104.33325 0.73155398 104.32921 0.71930358
33117.001 104.33325 0.73055324 104.32921 0.71832118
33290.561 104.33322 0.72994964 104.32919 0.7177359
33465.031 104.33367 0.72907844 104.32964 0.71688296
33640.415 104.33418 0.728309 104.33014 0.71613177
33816.718 104.33442 0.7272871 104.33038 0.71512809
33993.945 104.33464 0.72619663 104.3306 0.71405579
34172.101 104.33462 0.72589002 104.33058 0.71376731
34351.191 104.33483 0.72478837 104.33078 0.71268376
34531.219 104.33548 0.72416842 104.33143 0.71208187
34712.191 104.3356 0.72300559 104.33156 0.71093709
34894.111 104.33581 0.7223502 104.33177 0.71029969
35076.985 104.33587 0.72170543 104.33183 0.70967289
35260.817 104.33602 0.72054691 104.33198 0.70853235
35445.612 104.33665 0.71990804 104.33261 0.70791137
35631.376 104.33691 0.71890139 104.33287 0.70692259
35818.113 104.33737 0.71808831 104.33333 0.70612733
36005.829 104.337 0.71741994 104.33296 0.70547675
36194.529 104.33769 0.7167795 104.33364 0.70485409
36384.218 104.33783 0.71565586 104.33379 0.7037482
36574.901 104.33832 0.71483997 104.33427 0.70295
36766.583 104.33827 0.71405491 104.33422 0.70218262
36959.27 104.3387 0.71364644 104.33465 0.70179179
37152.967 104.33883 0.71248685 104.33478 0.70064981
37347.679 104.33921 0.71160631 104.33517 0.69978685
37543.411 104.33961 0.71068626 104.33556 0.69888435
37740.169 104.33924 0.7100331 104.33519 0.69824869
37937.958 104.33989 0.709391 104.33584 0.69762408
38136.784 104.34012 0.70835707 104.33608 0.69660756
38336.652 104.34057 0.70757338 104.33653 0.69584126
38537.567 104.34024 0.7069059 104.33619 0.69519116
38739.535 104.34092 0.706266 104.33687 0.69456862
38942.562 104.34105 0.70512292 104.337 0.69344285
39146.653 104.34153 0.70430124 104.33748 0.69263846
39351.813 104.34148 0.70357694 104.33743 0.69193142
39558.049 104.34193 0.70313079 104.33788 0.69150249
39765.365 104.34206 0.70198276 104.33801 0.69037163
39973.768 104.34245 0.70104782 104.3384 0.68945385
40183.263 104.34241 0.70058431 104.33835 0.68900745
40393.856 104.34289 0.69992295 104.33884 0.68836321
40605.553 104.34307 0.69883851 104.33902 0.68729581
40818.359 104.34372 0.69822417 104.33967 0.68669849
41032.281 104.3438 0.69711348 104.33974 0.68560479
41247.323 104.34377 0.69671502 104.33972 0.68522332
41463.493 104.34411 0.69572774 104.34006 0.68425296
41680.795 104.34472 0.69506502 104.34066 0.68360716
41899.237 104.34471 0.69410683 104.34066 0.68266583
42118.823 104.34469 0.69346758 104.34063 0.68204343
42339.56 104.34516 0.69262673 104.3411 0.68121937
42561.453 104.34565 0.69182218 104.3416 0.68043162
42784.51 104.3456 0.69109088 104.34155 0.67971706
43008.736 104.34605 0.69065247 104.34199 0.67929535
43234.137 104.34618 0.68950482 104.34212 0.6781644
43460.719 104.34654 0.68860481 104.34249 0.67728104
43688.488 104.34694 0.68769692 104.34288 0.67638978
43917.452 104.34699 0.68747316 104.34293 0.67618263
44147.615 104.34721 0.68639619 104.34316 0.6751222
44378.984 104.34745 0.68537121 104.3434 0.67411377
44611.566 104.34793 0.68465655 104.34387 0.67341561
44845.367 104.34789 0.68425498 104.34384 0.6730305
45080.394 104.34823 0.6832653 104.34417 0.67205728
45316.652 104.34884 0.68260878 104.34478 0.67141719
45554.148 104.34883 0.68164466 104.34478 0.67046943
45792.889 104.34881 0.68101607 104.34475 0.6698572
46032.881 104.34927 0.68017187 104.34521 0.66902933
46274.13 104.34964 0.67951138 104.34558 0.66838513
46516.645 104.34951 0.67884819 104.34545 0.66773819
46760.43 104.35017 0.67819791 104.34611 0.66710416
47005.493 104.3503 0.67702822 104.34624 0.66595067
47251.84 104.35069 0.67667072 104.34663 0.66560932
47499.478 104.35065 0.67582125 104.34659 0.664776
47748.414 104.35113 0.67501752 104.34707 0.66398839
47998.654 104.35133 0.67390257 104.34727 0.66288954
48250.206 104.3516 0.67367896 104.34754 0.66268197
48503.077 104.35161 0.67262323 104.34755 0.6616423
48757.272 104.35224 0.67199745 104.34818 0.6610325
49012.8 104.35252 0.67095503 104.34845 0.66000603
49269.667 104.3525 0.67065248 104.34844 0.65971945
49527.88 104.35296 0.66984172 104.3489 0.65892459
49787.447 104.35328 0.66884491 104.34922 0.65794367
50048.374 104.35297 0.66820712 104.34891 0.65732171
50310.668 104.35355 0.66756435 104.34949 0.65669479
50574.337 104.35387 0.66661775 104.3498 0.65576398
50839.388 104.35428 0.66574506 104.35022 0.65490703
51105.827 104.35431 0.66549926 104.35025 0.65467698
51373.664 104.35453 0.66441651 104.35047 0.65360995
51642.903 104.3552 0.66378402 104.35114 0.65299312
51913.554 104.35482 0.66312318 104.35075 0.65234794
52185.624 104.35548 0.66248949 104.35141 0.65172989
52459.119 104.35569 0.6614473 104.35163 0.65070327
52734.047 104.35617 0.66072071 104.3521 0.64999226
53010.417 104.35613 0.66033836 104.35207 0.64962545
53288.234 104.35646 0.65934389 104.35239 0.64864649
53567.508 104.35707 0.65870485 104.353 0.64802294
53848.246 104.35673 0.65806649 104.35266 0.64740005
54130.454 104.35707 0.65709095 104.353 0.64643993
54414.142 104.3575 0.65626502 104.35343 0.64562938
54699.316 104.35788 0.6556093 104.35382 0.64498906
54985.985 104.35774 0.65494986 104.35367 0.64434495
55274.157 104.35841 0.65430496 104.35434 0.64371537
55563.838 104.35843 0.65323475 104.35436 0.64266044
55855.038 104.35868 0.65302885 104.35461 0.64246979
56147.764 104.3589 0.65193247 104.35483 0.64138865
56442.024 104.35937 0.65126039 104.35531 0.6407318
56737.826 104.35933 0.65082491 104.35526 0.64031148
57035.179 104.35969 0.64986232 104.35562 0.63936403
57334.09 104.36025 0.64922125 104.35618 0.6387381
57634.567 104.35993 0.64856274 104.35586 0.63809467
57936.619 104.36062 0.64793144 104.35655 0.63747845
58240.254 104.36073 0.64679059 104.35666 0.63635264
58545.48 104.36087 0.6466368 104.3568 0.63621387
58852.307 104.36118 0.64563971 104.35712 0.63523176
59160.741 104.36161 0.64481072 104.35754 0.63441773
59470.791 104.362 0.64415755 104.35793 0.6337795
59782.466 104.36185 0.64349964 104.35778 0.63313651
60095.775 104.36252 0.64285736 104.35845 0.63250911
60410.726 104.36255 0.6417851 104.35848 0.63145168
60727.328 104.36279 0.64158388 104.35872 0.63126529
61045.588 104.36301 0.64049279 104.35894 0.63018901
61365.517 104.36349 0.639815 104.35942 0.62952598
61687.122 104.36345 0.63938907 104.35938 0.62911482
62010.413 104.3638 0.63842379 104.35973 0.62816425
62335.398 104.36437 0.63778495 104.3603 0.62754012
62662.086 104.36404 0.63712817 104.35997 0.626898
62990.487 104.3647 0.63647126 104.36063 0.62625575
63320.608 104.3653 0.63581461 104.36123 0.62561371
63652.46 104.36493 0.6351581 104.36086 0.62497178
63986.05 104.36561 0.63453044 104.36154 0.62435868
64321.39 104.36576 0.63340736 104.36169 0.62325014
64658.486 104.36586 0.63323098 104.36179 0.62308827
64997.349 104.36624 0.6322493 104.36217 0.62212109
65337.988 104.3662 0.63181233 104.36213 0.62169856
65680.413 104.36668 0.63114684 104.36261 0.6210475
66024.631 104.3669 0.6300522 104.36282 0.6199673
66370.654 104.36715 0.62984799 104.36307 0.61977744
66718.491 104.36717 0.6287832 104.3631 0.61872702
67068.15 104.36783 0.62814231 104.36376 0.61810046
67419.642 104.36769 0.62748676 104.36362 0.61745923
67772.975 104.36807 0.62683155 104.36399 0.6168183
68128.161 104.36871 0.62617637 104.36464 0.61617735
68485.208 104.36864 0.62552117 104.36457 0.61553639
68844.126 104.36895 0.62486632 104.36488 0.61489573
69204.926 104.36944 0.62406143 104.36537 0.61410502
69567.616 104.36939 0.62335714 104.36531 0.6134149
69932.207 104.36984 0.62291794 104.36577 0.61298982
70298.709 104.36986 0.62186643 104.36578 0.61195241
70667.131 104.37012 0.62164927 104.36605 0.61174932
71037.485 104.37032 0.62054042 104.36625 0.61065453
71409.779 104.37079 0.61989839 104.36672 0.61002655
71784.024 104.371 0.61968661 104.36693 0.60982876
72160.231 104.37124 0.61860635 104.36716 0.60876247
72538.409 104.37171 0.61791633 104.36764 0.60808641
72918.57 104.37167 0.61750963 104.3676 0.60769365
73300.723 104.37204 0.61651295 104.36796 0.60671088
73684.878 104.37215 0.61634952 104.36808 0.60656134
74071.047 104.37229 0.61522161 104.36821 0.60544727
74459.239 104.37294 0.61456913 104.36887 0.60480861
74849.467 104.37307 0.61439447 104.36899 0.60464775
75241.739 104.37317 0.61326335 104.3691 0.60353043
75636.067 104.37386 0.61263704 104.36978 0.60291788
76032.461 104.37356 0.61198397 104.36948 0.60227852
76430.933 104.3741 0.61131467 104.37003 0.60162294
76831.494 104.37447 0.61095331 104.37039 0.60127527
77234.153 104.37442 0.61009777 104.37034 0.6004334
77638.923 104.37499 0.6093723 104.37092 0.59972156
78045.815 104.37514 0.60871973 104.37106 0.5990826
78454.838 104.37522 0.60806722 104.37115 0.59844368
78866.005 104.37577 0.60741473 104.3717 0.59780474
79279.328 104.37548 0.60676237 104.3714 0.59716592
79694.816 104.37614 0.60611005 104.37206 0.59652713
80112.482 104.37671 0.60545779 104.37263 0.59588838
80532.336 104.37637 0.6048058 104.37229 0.59524984
80954.391 104.37708 0.60415387 104.373 0.59461136
81378.658 104.37673 0.60350197 104.37265 0.59397289
81805.149 104.37731 0.60285014 104.37323 0.59333446
82233.874 104.37796 0.60219854 104.37389 0.59269621
82664.847 104.37767 0.60154681 104.37359 0.59205785
83098.078 104.37822 0.6008953 104.37414 0.59141967
83533.58 104.3783 0.60024408 104.37423 0.59078173
83971.364 104.37845 0.59959254 104.37437 0.5901435
84411.442 104.3791 0.59894144 104.37502 0.58950564
84853.827 104.37925 0.5982903 104.37517 0.58886773
85298.53 104.37933 0.59763924 104.37525 0.58822989
85745.564 104.37993 0.597031 104.37585 0.58763484
86194.94 104.37989 0.59664335 104.37581 0.58726035
86646.672 104.38025 0.59564017 104.37617 0.58627032
87100.771 104.38037 0.59548569 104.37629 0.58612895
87557.25 104.3805 0.59435683 104.37642 0.58501319
88016.122 104.38115 0.59370667 104.37708 0.5843761
88477.398 104.38129 0.59353123 104.37721 0.5842137
88941.092 104.3814 0.59238888 104.37733 0.58308438
89407.215 104.38174 0.59205411 104.37766 0.58276262
89875.782 104.38216 0.59161058 104.37808 0.58233207
90346.804 104.38218 0.59054942 104.3781 0.58128388
90820.295 104.38244 0.5903467 104.37836 0.58109408
91296.268 104.38265 0.58925283 104.37857 0.58001311
91774.734 104.38312 0.58859417 104.37904 0.57936735
92255.709 104.38332 0.58839718 104.37924 0.57918324
92739.204 104.38358 0.58730909 104.3795 0.578108
93225.233 104.38359 0.58705263 104.37951 0.57786434
93713.809 104.38425 0.58639198 104.38017 0.57721653
94204.946 104.38414 0.58574282 104.38007 0.57658013
94698.656 104.38449 0.58509217 104.38041 0.57594223
95194.955 104.38496 0.58461099 104.38088 0.57547381
95693.854 104.38491 0.58397783 104.38083 0.57485335
96195.367 104.38537 0.58314288 104.38129 0.57403109
96699.51 104.38574 0.58249747 104.38166 0.57339835
97206.294 104.3856 0.58184872 104.38152 0.57276224
97715.734 104.38627 0.58118607 104.38219 0.57211223
98227.844 104.38629 0.58094498 104.38221 0.57188373
98742.638 104.38654 0.579846 104.38246 0.57079733
99260.13 104.38675 0.57963807 104.38267 0.57060197
99780.334 104.38723 0.5789954 104.38315 0.56997182
100303.26 104.38719 0.57813133 104.38311 0.56912029
100828.93 104.38755 0.57778236 104.38347 0.56878379
101357.36 104.3881 0.57711725 104.38402 0.56813115
101888.56 104.38779 0.57646973 104.38371 0.56749609
102422.53 104.38845 0.57582199 104.38437 0.56686076
102959.31 104.38904 0.57517371 104.38496 0.56622492
103498.9 104.38867 0.57452616 104.3846 0.56558973
104041.32 104.38936 0.57385004 104.38528 0.56492597
104586.58 104.3895 0.57367313 104.38542 0.56476142
105134.7 104.38961 0.57254041 104.38553 0.563641
105685.69 104.38995 0.57219821 104.38587 0.56331111
106239.57 104.39036 0.57176773 104.38628 0.56289291
106796.35 104.39039 0.57070118 104.38631 0.5618386
107356.05 104.39061 0.57047873 104.38653 0.5616284
107918.69 104.39128 0.5698032 104.3872 0.56096511
108484.27 104.39089 0.5691563 104.38681 0.56033038
109052.82 104.39155 0.56848262 104.38747 0.55966886
109624.34 104.39179 0.56823789 104.38771 0.55943628
110198.86 104.3918 0.5672021 104.38772 0.55841263
110776.39 104.39224 0.56673686 104.38816 0.55795952
111356.95 104.39255 0.56642661 104.38847 0.55766137
111940.55 104.39269 0.56527695 104.38861 0.55652374
112527.21 104.3928 0.56511332 104.38872 0.55637218
113116.95 104.39348 0.56443899 104.38941 0.55570988
113709.77 104.39316 0.56379332 104.38908 0.55507623
114305.7 104.39373 0.56312968 104.38965 0.55442455
114904.76 104.39408 0.56278795 104.39 0.55409479
115506.95 104.39404 0.561916 104.38996 0.55323479
116112.3 104.39452 0.56128641 104.39044 0.55261713
116720.83 104.39474 0.56107586 104.39066 0.55241846
117332.54 104.39498 0.55997552 104.3909 0.55133004
117947.46 104.395 0.55974328 104.39093 0.55110964
118565.6 104.39567 0.55908242 104.39159 0.55046061
119186.98 104.39552 0.55843711 104.39144 0.54982713
119811.62 104.39591 0.55778719 104.39183 0.54918902
120439.53 104.39634 0.5573097 104.39226 0.54872333
121070.73 104.39665 0.55700608 104.39257 0.54843145
121705.24 104.39679 0.55585685 104.39271 0.54729398
122343.07 104.3969 0.55569422 104.39282 0.54714305
122984.25 104.39758 0.55502138 104.3935 0.5464819
123628.79 104.39727 0.55437637 104.39319 0.54584859
124276.7 104.39783 0.5537147 104.39375 0.54519857
124928.01 104.39818 0.55336995 104.3941 0.54486548
125582.74 104.39814 0.55250764 104.39406 0.54401478
126240.89 104.39862 0.55187135 104.39454 0.5433901
126902.5 104.3988 0.55163836 104.39473 0.54316868
127567.57 104.39947 0.55096461 104.3954 0.5425065
128236.13 104.39909 0.55032058 104.39501 0.54187399
128908.19 104.39974 0.5496501 104.39566 0.54121503
129583.77 104.4 0.54940029 104.39592 0.54097673
130262.9 104.4 0.54837702 104.39592 0.53996495
130945.58 104.40044 0.54790348 104.39636 0.53950287
131631.84 104.40074 0.54760588 104.39667 0.53921672
132321.7 104.40089 0.54645904 104.39681 0.5380813
133015.18 104.40102 0.54627467 104.39694 0.53790834
133712.28 104.40134 0.54590585 104.39726 0.5375509
134413.05 104.40177 0.54545304 104.39769 0.53710947
135117.48 104.40178 0.54441202 104.3977 0.53607977
135825.61 104.40202 0.54417654 104.39794 0.53585565
136537.44 104.40268 0.54350616 104.3986 0.53519655
137253.01 104.40229 0.54286261 104.39821 0.5345643
137972.33 104.40296 0.54219153 104.39888 0.5339045
138695.41 104.40316 0.54194512 104.39908 0.53366933
139422.29 104.40363 0.54133791 104.39956 0.53307336
140152.98 104.40359 0.54044772 104.39952 0.53219437
140887.49 104.40393 0.54012205 104.39986 0.53187988
141625.86 104.40454 0.53947948 104.40046 0.53124849
142368.09 104.40453 0.53912238 104.40045 0.53090256
143114.22 104.4045 0.5384606 104.40043 0.5302519
143864.25 104.40497 0.53798952 104.4009 0.52979196
144618.22 104.40532 0.53734501 104.40125 0.52915854
145376.14 104.40521 0.53670279 104.40113 0.52852739
146138.03 104.40587 0.53604878 104.40179 0.52788445
146903.91 104.40599 0.53591382 104.40192 0.52776054
147673.81 104.40638 0.53495681 104.4023 0.52681454
148447.74 104.40633 0.53451611 104.40226 0.52638485
149225.72 104.40681 0.53401375 104.40274 0.52589347
150007.79 104.40702 0.53381755 104.40295 0.52570823
150793.95 104.40728 0.53273123 104.4032 0.52463286
151584.23 104.40729 0.53248985 104.40322 0.52440243
152378.66 104.40796 0.53183513 104.40388 0.52375862
153177.25 104.40783 0.53119334 104.40376 0.52312773
153980.02 104.40819 0.53054904 104.40412 0.52249429
154787 104.40863 0.5300622 104.40456 0.5220183
155598.21 104.40896 0.52974745 104.40489 0.52171441
156413.67 104.40864 0.52908261 104.40456 0.52106041
157233.41 104.40923 0.52842217 104.40516 0.52041075
158057.44 104.40953 0.52807395 104.40546 0.52007333
158885.79 104.40996 0.52763395 104.40588 0.51964409
159718.48 104.40998 0.52658639 104.4059 0.51860727
160555.53 104.41021 0.5263604 104.40613 0.51839202
161396.98 104.41085 0.52567316 104.40678 0.51771548
162242.83 104.4109 0.52545023 104.40683 0.51750326
163093.11 104.41088 0.52459126 104.4068 0.51665494
163947.85 104.41124 0.52424117 104.40717 0.5163155
164807.07 104.41183 0.52362655 104.40775 0.51571153
165670.8 104.41179 0.52324975 104.40771 0.51534536
166539.05 104.41214 0.52225611 104.40807 0.51436234
167411.85 104.41228 0.52212028 104.4082 0.51423707
168289.22 104.41275 0.52164835 104.40868 0.51377572
169171.19 104.41269 0.52101548 104.40862 0.51315343
170057.79 104.41316 0.52018865 104.40909 0.51233712
170949.03 104.41328 0.52003895 104.4092 0.51219794
171844.94 104.41396 0.51937245 104.40989 0.51154192
172745.55 104.41367 0.51873248 104.4096 0.51091241
173650.88 104.4141 0.51818026 104.41002 0.51037069
174560.95 104.4143 0.5179365 104.41023 0.51013737
175475.79 104.41496 0.51726835 104.41089 0.50947964
176395.43 104.41458 0.51661776 104.41051 0.50883946
177319.88 104.415 0.51619531 104.41093 0.50842741
178249.18 104.41533 0.51582181 104.41126 0.50806428
179183.36 104.41588 0.51516535 104.41181 0.50741817
180122.42 104.41557 0.5145258 104.4115 0.50678895
181066.41 104.41626 0.51385971 104.41218 0.50613318
182015.35 104.41637 0.51370389 104.4123 0.50598769
182969.25 104.41685 0.5132297 104.41278 0.50552379
183928.16 104.41679 0.5126069 104.41272 0.50491126
184892.1 104.41725 0.51177478 104.41318 0.50408941
185861.08 104.41737 0.51162756 104.4133 0.50395242
186835.14 104.41805 0.51096291 104.41398 0.50329798
187814.31 104.41777 0.51032375 104.4137 0.50266903
188798.61 104.41819 0.50976904 104.41412 0.50212451
189788.07 104.41839 0.50953022 104.41432 0.50189585
190782.72 104.41905 0.50886287 104.41498 0.50123865
191782.57 104.41867 0.50821379 104.41461 0.50059973
192787.67 104.41909 0.50778827 104.41502 0.50018431
193798.03 104.41942 0.50742009 104.41535 0.49982624
194813.69 104.42001 0.50679882 104.41594 0.49921507
195834.68 104.42 0.50641524 104.41593 0.49884155
196861.01 104.41997 0.50579039 104.41591 0.49822675
197892.72 104.42046 0.50530425 104.41639 0.49775065
198929.84 104.42094 0.50482886 104.41687 0.49728526
199972.4 104.42091 0.50418676 104.41684 0.49665316
201020.41 104.4209 0.50382084 104.41683 0.49629723
202073.92 104.4215 0.50319036 104.41743 0.49567673
203132.96 104.42182 0.502832 104.41775 0.49532833
204197.54 104.42223 0.50241216 104.41816 0.49491842
205267.7 104.42226 0.50135348 104.41819 0.49386966
206343.47 104.4225 0.50111279 104.41844 0.49363886
207424.88 104.42272 0.50085464 104.41866 0.4933906
208511.95 104.4232 0.50023066 104.41913 0.4927765
209604.73 104.42316 0.49936877 104.41909 0.49192447
210703.23 104.42353 0.49901103 104.41947 0.49157656
211807.48 104.42366 0.49884546 104.41959 0.4914208
212917.53 104.42431 0.49819873 104.42025 0.49078391
214033.39 104.42422 0.49756147 104.42016 0.49015643
215155.1 104.42455 0.49692495 104.42048 0.48952968
216282.68 104.42466 0.49677095 104.4206 0.48938543
217416.18 104.42532 0.49607727 104.42125 0.48870149
218555.62 104.42546 0.49590868 104.4214 0.48854261
219701.03 104.42544 0.49491302 104.42137 0.48755668
220852.44 104.42568 0.49467772 104.42162 0.48733107
222009.89 104.42632 0.49399828 104.42226 0.48666129
223173.4 104.42646 0.49385382 104.42239 0.4865265
224343.01 104.42659 0.49319612 104.42253 0.48587845
225518.75 104.42673 0.49253839 104.42266 0.48523034
226700.65 104.42686 0.49239402 104.4228 0.48509561
227888.75 104.4275 0.49171552 104.42344 0.48442669
229083.07 104.42775 0.49147718 104.42369 0.48419792
230283.65 104.42772 0.49048369 104.42366 0.48321399
231490.53 104.42787 0.49031792 104.4238 0.48305778
232703.73 104.42852 0.48962482 104.42446 0.48237423
233923.28 104.42864 0.48946957 104.42458 0.48222849
235149.23 104.42897 0.48883579 104.42491 0.48160422
236381.61 104.42887 0.48819975 104.42481 0.48097765
237620.44 104.42952 0.48755405 104.42546 0.48034142
238865.76 104.42965 0.48739116 104.42559 0.48018798
240117.62 104.43003 0.48703043 104.42597 0.4798367
241376.03 104.42998 0.4861765 104.42592 0.47899221
242641.03 104.43046 0.48554934 104.4264 0.47837444
243912.67 104.43068 0.48529672 104.42662 0.47813123
245190.97 104.4309 0.48503276 104.42684 0.47787663
246475.97 104.43133 0.48448072 104.42727 0.47733398
247767.71 104.43104 0.48384477 104.42698 0.47670739
249066.21 104.43172 0.48318408 104.42767 0.476056
250371.52 104.43184 0.48303317 104.42778 0.47591442
251683.67 104.4323 0.48257767 104.42824 0.47546823
253002.7 104.43224 0.48192507 104.42819 0.47482491
254328.64 104.43272 0.48112051 104.42866 0.47402963
255661.53 104.43285 0.48095154 104.4288 0.4738699
257001.4 104.43318 0.48059083 104.42912 0.47351844
258348.3 104.43362 0.4801362 104.42956 0.47307304
259702.26 104.43324 0.47949535 104.42918 0.4724414
261063.31 104.43391 0.47883141 104.42986 0.47178666
262431.49 104.43408 0.47862273 104.43003 0.47158714
263806.85 104.43455 0.47811626 104.4305 0.47108986
265189.41 104.43476 0.47792445 104.43071 0.4709072
266579.22 104.43501 0.47684208 104.43096 0.46983396
267976.31 104.43504 0.47660402 104.43098 0.46960503
269380.73 104.43546 0.47615016 104.4314 0.46916029
270792.5 104.43579 0.47577853 104.43174 0.46879773
272211.67 104.4359 0.47559627 104.43185 0.46862457
273638.28 104.43606 0.47446365 104.43201 0.467501
275072.37 104.43636 0.47419009 104.4323 0.46723647
276513.98 104.43681 0.47370153 104.43275 0.46675697
277963.13 104.43694 0.47353177 104.43289 0.46659622
279419.89 104.4373 0.47319696 104.43324 0.4662704
280884.27 104.43726 0.47229749 104.4332 0.46537994
282356.34 104.43773 0.47171749 104.43368 0.4648089
283836.11 104.43797 0.47144335 104.43392 0.46454373
285323.65 104.43817 0.47120411 104.43412 0.46431342
286818.98 104.43865 0.47071035 104.4346 0.46382862
288322.14 104.4386 0.4702693 104.43455 0.46339649
289833.18 104.439 0.4693262 104.43494 0.46246227
291352.15 104.43912 0.46919229 104.43507 0.46233725
292879.07 104.43954 0.46873593 104.43549 0.46188976
294413.99 104.4399 0.46839509 104.43585 0.46155779
295956.96 104.43954 0.46774198 104.43549 0.46091352
297508.02 104.44017 0.46708548 104.43612 0.46026584
299067.2 104.44044 0.46677959 104.43639 0.45996875
300634.56 104.44089 0.46629529 104.43684 0.45949326
302210.13 104.44104 0.46614674 104.43699 0.4593535
303793.96 104.44108 0.46548681 104.43703 0.45870237
305386.08 104.4413 0.46485336 104.43725 0.45807766
306986.56 104.44182 0.46431165 104.43777 0.45754472
308595.42 104.44205 0.46404251 104.438 0.45728429
310212.71 104.44226 0.46380034 104.43821 0.45705083
311838.47 104.44266 0.46323296 104.43861 0.45649216
313472.76 104.44242 0.46259994 104.43837 0.45586783
315115.61 104.44309 0.46194376 104.43905 0.45522034
316767.08 104.44321 0.46179536 104.43916 0.45508058
318427.19 104.44363 0.46133632 104.43958 0.45463019
320096.01 104.44396 0.46097446 104.43991 0.45427697
321773.58 104.44408 0.46079593 104.44003 0.45410706
323459.93 104.44406 0.45983477 104.44001 0.4531545
325155.13 104.44435 0.45956241 104.4403 0.45289073
326859.2 104.44498 0.45890079 104.44093 0.45223769
328572.21 104.4451 0.45873703 104.44106 0.45208249
330294.2 104.44547 0.45839577 104.44142 0.45174978
332025.21 104.44544 0.45750099 104.4414 0.45086352
333765.29 104.44553 0.45729617 104.44148 0.45066725
335514.49 104.44589 0.45689436 104.44185 0.45027394
337272.86 104.44626 0.45649265 104.44222 0.44988072
339040.45 104.44682 0.45591805 104.44278 0.4493146
340817.3 104.4468 0.45546767 104.44276 0.44887269
342603.46 104.44678 0.45492475 104.44273 0.44833824
344398.98 104.44726 0.45444013 104.44322 0.44786205
346203.91 104.44743 0.45423634 104.44339 0.4476667
348018.3 104.4477 0.4539278 104.44366 0.44736654
349842.2 104.44818 0.45342415 104.44413 0.44687132
351675.66 104.44848 0.45279262 104.44444 0.44624817
353518.72 104.44844 0.4521323 104.44439 0.44559624
355371.45 104.44861 0.45196675 104.44457 0.44543904
357233.89 104.44908 0.45146717 104.44504 0.44494779
359106.08 104.44934 0.45117564 104.4453 0.44466461
360988.09 104.44952 0.45095759 104.44548 0.44445487
362879.96 104.45 0.45027234 104.44596 0.44377792
364781.75 104.44995 0.44948918 104.44591 0.44300308
366693.5 104.45036 0.44910146 104.44632 0.44262363
368615.28 104.45049 0.44893978 104.44645 0.44247022
370547.12 104.45089 0.44850411 104.44685 0.4420428
372489.09 104.45124 0.44811979 104.4472 0.44166671
374441.24 104.45134 0.44793248 104.4473 0.44148764
376403.61 104.45151 0.44681023 104.44747 0.44037361
378376.27 104.45179 0.44655724 104.44775 0.4401288
380359.27 104.45225 0.44606178 104.44821 0.43964155
382352.67 104.45239 0.44588979 104.44835 0.43947773
384356.51 104.4527 0.44554548 104.44866 0.43914158
386370.85 104.45314 0.44508179 104.44911 0.43868605
388395.75 104.45278 0.44442899 104.44875 0.43804135
390431.26 104.45315 0.44407788 104.44912 0.43769838
392477.43 104.45355 0.44365054 104.44951 0.43727915
394534.33 104.45407 0.44309149 104.45004 0.43672821
396602.02 104.45429 0.44283687 104.45026 0.43648165
398680.53 104.45453 0.44260595 104.4505 0.4362588
400769.94 104.45451 0.44161186 104.45047 0.43527276
402870.31 104.45471 0.44140383 104.45068 0.43507278
404981.67 104.45496 0.44112092 104.45093 0.43479791
407104.11 104.45543 0.44062198 104.4514 0.434307
409237.67 104.45559 0.44042705 104.45156 0.43412007
411382.4 104.4559 0.44013916 104.45187 0.43384017
413538.38 104.45588 0.43916173 104.45184 0.43287075
415705.66 104.45634 0.43866799 104.45231 0.43238496
417884.3 104.45662 0.43835377 104.45259 0.43207869
420074.35 104.45678 0.43815882 104.45275 0.43189169
422275.88 104.45725 0.43765979 104.45322 0.43140059
424488.95 104.45749 0.43737798 104.45346 0.43112672
426713.62 104.4577 0.43716988 104.45367 0.4309265
428949.95 104.45768 0.4361761 104.45365 0.42994063
431198 104.45791 0.43594708 104.45389 0.42971949
433457.82 104.45814 0.43569257 104.45411 0.42947285
435729.5 104.45866 0.43513431 104.45463 0.42892243
438013.07 104.45906 0.43470797 104.45503 0.42850394
440308.62 104.45942 0.43435825 104.45539 0.42816205
442616.2 104.45906 0.43370629 104.45504 0.42751791
444935.87 104.45951 0.43324408 104.45548 0.42706353
447267.69 104.45982 0.43290213 104.45579 0.42672936
449611.74 104.45996 0.43273144 104.45593 0.42656647
451968.07 104.46042 0.43223728 104.45639 0.42608006
454336.75 104.4607 0.43192792 104.45667 0.42577847
456717.85 104.46087 0.43173974 104.45685 0.42559804
459111.42 104.46085 0.430751 104.45682 0.42461703
461517.54 104.46109 0.43052754 104.45706 0.42440129
463936.27 104.46173 0.42985477 104.4577 0.42373621
466367.67 104.46185 0.42970554 104.45782 0.42359469
468811.82 104.46223 0.42929116 104.4582 0.42318799
471268.77 104.4626 0.42888928 104.45857 0.4227938
473738.61 104.46273 0.42873792 104.45871 0.42265008
476221.38 104.46295 0.42809453 104.45892 0.42201437
478717.17 104.463 0.42744037 104.45898 0.42136783
481226.04 104.46315 0.42729626 104.45913 0.42123134
483748.05 104.46359 0.4268236 104.45957 0.4207663
486283.29 104.4639 0.42648624 104.45988 0.42043655
488831.81 104.46404 0.42631334 104.46002 0.42027121
491393.69 104.46452 0.42583952 104.4605 0.41980497
493968.99 104.46446 0.42526235 104.46044 0.41923537
496557.79 104.46491 0.42441713 104.4609 0.4183977
499160.16 104.46504 0.42426883 104.46102 0.41825696
501776.16 104.4654 0.42388261 104.46138 0.41787827
504405.88 104.46579 0.42345434 104.46178 0.41745751
507049.38 104.46592 0.42329566 104.4619 0.41730634
509706.73 104.46631 0.42287828 104.46229 0.41689644
512378.01 104.4667 0.42250332 104.46268 0.41652896
515063.28 104.46633 0.42185214 104.46232 0.41588526
517762.64 104.46676 0.42141848 104.46275 0.41545905
520476.13 104.4671 0.42105349 104.46308 0.41510151
523203.85 104.46723 0.42089083 104.46321 0.41494628
525945.87 104.46767 0.42041526 104.46366 0.41447816
528702.25 104.46797 0.42008301 104.46396 0.41415331
531473.08 104.46812 0.41990726 104.4641 0.41398496
534258.43 104.46846 0.41928841 104.46444 0.41337352
537058.38 104.46837 0.41863179 104.46435 0.41272426
539873.01 104.46857 0.41845415 104.46455 0.41255399
542702.38 104.46914 0.41784554 104.46513 0.41195272
545546.59 104.46948 0.41747951 104.46547 0.41159404
548405.69 104.46987 0.41705566 104.46586 0.41117754
551279.79 104.47 0.416898 104.46599 0.41102719
554168.94 104.47042 0.416505 104.4664 0.41064149
557073.24 104.47038 0.41572008 104.46637 0.40986387
559992.76 104.47042 0.41547009 104.46641 0.40962117
562927.57 104.47084 0.41501973 104.46683 0.40917809
565877.77 104.47117 0.41465964 104.46716 0.40882526
568843.43 104.4713 0.41449693 104.46729 0.4086698
571824.64 104.47175 0.41401896 104.46774 0.40819906
574821.46 104.47205 0.41369139 104.46804 0.40787873
577834 104.4722 0.41351764 104.46819 0.40771218
580862.32 104.47218 0.41253646 104.46817 0.40673824
583906.51 104.47247 0.41226829 104.46846 0.40647726
586966.66 104.47264 0.41206189 104.46864 0.40627805
590042.84 104.47311 0.41156446 104.4691 0.40578779
593135.14 104.47334 0.4113019 104.46934 0.40553237
596243.66 104.47355 0.41106557 104.46954 0.40530321
599368.46 104.47402 0.41056739 104.47001 0.40481216
602509.64 104.47425 0.41036331 104.47024 0.40461521
605667.28 104.4741 0.40970727 104.47009 0.4039663
608841.47 104.47447 0.40911594 104.47046 0.40338207
612032.29 104.47464 0.40891417 104.47063 0.4031874
615239.84 104.47491 0.40861475 104.4709 0.40289505
618464.2 104.47537 0.40812246 104.47137 0.40240985
621705.46 104.47551 0.40794848 104.47151 0.40224293
624963.7 104.47582 0.40761644 104.47181 0.40191797
628239.02 104.47626 0.40714318 104.47226 0.40145172
631531.5 104.47627 0.40686548 104.47227 0.40118106
634841.24 104.47624 0.40613586 104.47224 0.40045846
638168.33 104.47669 0.40571733 104.47268 0.40004694
641512.85 104.47681 0.40556024 104.47281 0.39989684
644874.9 104.47718 0.4051641 104.47318 0.39950768
648254.57 104.47755 0.40476881 104.47355 0.39911936
651651.95 104.4781 0.40418926 104.4741 0.39854678
655067.14 104.47829 0.40396234 104.47429 0.39832682
658500.23 104.47853 0.40369145 104.47454 0.39806289
661951.3 104.47897 0.40316423 104.47497 0.39754258
665420.47 104.47868 0.40251317 104.47469 0.39689846
668907.81 104.47899 0.4022397 104.47499 0.39663191
672413.43 104.47945 0.40174892 104.47545 0.39614801
675937.43 104.47959 0.40157884 104.47559 0.39598485
679479.89 104.47989 0.40124351 104.4759 0.39565639
683040.92 104.48033 0.40077423 104.47634 0.39519398
686620.61 104.48047 0.40061486 104.47647 0.39504147
690219.06 104.4808 0.40024712 104.47681 0.39468059
693836.37 104.48123 0.39982097 104.47723 0.39426125
697472.64 104.48086 0.39917247 104.47687 0.39361959
701127.97 104.48126 0.39879505 104.47726 0.39324899
704802.45 104.48164 0.39838499 104.47764 0.39284574
708496.19 104.48177 0.39822925 104.47777 0.39269679
712209.28 104.48217 0.39779922 104.47817 0.39227355
715941.84 104.48252 0.39742086 104.47852 0.39190198
719693.96 104.48264 0.39726293 104.47865 0.39175081
723465.74 104.48308 0.39680391 104.47908 0.39129854
727257.29 104.48339 0.39645806 104.4794 0.39095944
731068.71 104.48352 0.39629233 104.47953 0.39080041
734900.11 104.4835 0.39532551 104.47951 0.38984033
738751.58 104.48381 0.39504049 104.47982 0.38956202
742623.24 104.48398 0.39484604 104.47999 0.38937428
746515.19 104.48408 0.3947141 104.48009 0.38924903
750427.54 104.48442 0.39434288 104.48044 0.38888451
754360.39 104.48483 0.39390691 104.48084 0.3884552
758313.86 104.48496 0.39375151 104.48097 0.38830645
762288.04 104.48533 0.39334873 104.48135 0.38791032
766283.05 104.48571 0.39294337 104.48172 0.3875116
770299 104.48579 0.39273597 104.4818 0.38731084
774335.99 104.48576 0.39186937 104.48177 0.38645088
778394.14 104.48613 0.39152531 104.48215 0.38611341
782473.56 104.48626 0.39136756 104.48228 0.38596228
786574.36 104.4867 0.39090564 104.48271 0.38550694
790696.65 104.48701 0.39056462 104.48302 0.3851725
794840.55 104.48714 0.39040182 104.48316 0.38501626
799006.16 104.4876 0.38991315 104.48362 0.38453418
803193.6 104.48788 0.38960485 104.4839 0.38423242
807402.99 104.48805 0.38941527 104.48406 0.38404938
811634.44 104.48841 0.3888161 104.48442 0.38345675
815888.07 104.48828 0.38816283 104.48429 0.38280999
820163.99 104.48849 0.38797147 104.48451 0.38262514
824462.31 104.48896 0.38747588 104.48498 0.38213606
828783.17 104.48918 0.38723181 104.4852 0.38189847
833126.67 104.4894 0.38698257 104.48542 0.3816557
837492.93 104.48987 0.38648737 104.48589 0.381167
841882.07 104.49005 0.38627377 104.48607 0.38095985
846294.22 104.49031 0.38599288 104.48633 0.38068539
850729.49 104.49077 0.38550082 104.48679 0.38019978
855188.01 104.49095 0.38533992 104.48698 0.38004531
859669.89 104.4909 0.38468688 104.48692 0.37939869
864175.26 104.49121 0.38406192 104.48724 0.37878016
868704.24 104.49135 0.38390185 104.48737 0.3786265
873256.96 104.49167 0.38355607 104.48769 0.37828711
877833.54 104.4921 0.3830993 104.48812 0.37783674
882434.1 104.49222 0.38294344 104.48825 0.37768723
887058.78 104.4926 0.38253651 104.48863 0.37728668
891707.69 104.49256 0.38255511 104.48858 0.37731162
896380.96 104.49304 0.38204987 104.48906 0.37681272
901078.73 104.49325 0.38181016 104.48928 0.37657937
905801.12 104.49347 0.38155759 104.4895 0.37633312
910548.25 104.4939 0.38101819 104.48992 0.37580004
915320.27 104.49364 0.38036865 104.48967 0.37515679
920117.29 104.49393 0.38011373 104.48995 0.37490818
924939.46 104.49439 0.37962275 104.49042 0.3744235
929786.89 104.49454 0.37944202 104.49057 0.37424903
934659.73 104.49483 0.37912524 104.49086 0.37393852
939558.11 104.49529 0.37864493 104.49132 0.37346448
944482.16 104.49542 0.37848572 104.49145 0.37331151
949432.02 104.49574 0.3781365 104.49177 0.37296852
954407.81 104.49617 0.37768403 104.4922 0.37252227
959409.69 104.4963 0.37752903 104.49233 0.3723735
964437.78 104.49665 0.37714771 104.49268 0.37199839
969492.22 104.49706 0.37674218 104.4931 0.37159906
974573.15 104.49662 0.37617766 104.49265 0.37104075
979680.7 104.49686 0.37594261 104.4929 0.37081188
984815.03 104.49709 0.37568664 104.49313 0.37056208
989976.26 104.49756 0.37519315 104.49359 0.37007478
995164.54 104.49774 0.37498824 104.49377 0.369876
1000380 104.498 0.37470026 104.49404 0.36959418
1005622.8 104.49846 0.37421057 104.4945 0.36911062
1010893.1 104.49861 0.37403435 104.49465 0.36894052
1016191 104.49891 0.37371361 104.49494 0.3686259
1021516.7 104.49936 0.37323697 104.4954 0.36815537
1026870.3 104.49949 0.37307925 104.49553 0.36800375
1032251.9 104.49982 0.37272668 104.49585 0.36765728
1037661.7 104.50025 0.37228917 104.49629 0.36722587
1043099.9 104.49989 0.37164472 104.49593 0.36658749
1048566.6 104.5003 0.37125463 104.49634 0.36620346
1054062 104.50025 0.37127636 104.49629 0.36623124
1059586.1 104.50073 0.37077099 104.49677 0.36573194
1065139.2 104.50093 0.37054046 104.49697 0.36550741
1070721.4 104.50117 0.37028089 104.49721 0.3652539
1076332.9 104.50163 0.36978848 104.49768 0.3647675
1081973.7 104.50181 0.36958808 104.49785 0.3645731
1087644.1 104.50207 0.36929641 104.49812 0.36428743
1093344.3 104.50254 0.36880771 104.49858 0.36380474
1099074.3 104.50268 0.36863513 104.49873 0.36363814
1104834.3 104.50298 0.36831121 104.49903 0.36332017
1110624.6 104.50343 0.36783928 104.49947 0.36285422
1116445.2 104.50344 0.36756155 104.49948 0.36258244
1122296.2 104.50344 0.36681485 104.49948 0.36184168
1128178 104.50342 0.36685576 104.49947 0.36188855
1134090.6 104.5039 0.36635591 104.49994 0.36139461
1140034.1 104.50413 0.36609868 104.50017 0.36114331
1146008.8 104.50433 0.36586695 104.50038 0.3609175
1152014.8 104.5048 0.36537372 104.50085 0.36043016
1158052.3 104.505 0.36514742 104.50105 0.36020976
1164121.5 104.50524 0.36488468 104.50129 0.35995291
1170222.4 104.5057 0.36439299 104.50176 0.35946711
1176355.3 104.50588 0.36419635 104.50193 0.35927633
1182520.4 104.50617 0.36387512 104.50222 0.35896095
1188717.8 104.50616 0.36386238 104.50221 0.35895409
1194947.6 104.50661 0.36338666 104.50266 0.35848419
1201210.1 104.5069 0.36306936 104.50295 0.35817273
1207505.4 104.50706 0.36289855 104.50311 0.35800772
1213833.7 104.50703 0.36192142 104.50309 0.35703643
1220195.2 104.50732 0.36166291 104.50337 0.35678372
1226590 104.5075 0.36145804 104.50356 0.35658464
1233018.4 104.50797 0.36096594 104.50402 0.35609833
1239480.4 104.50819 0.36071311 104.50425 0.35585128
1245976.3 104.50842 0.36045873 104.50448 0.35560268
1252506.2 104.50847 0.3603897 104.50453 0.35553941
1259070.4 104.50887 0.35996719 104.50492 0.35512264
1265668.9 104.50922 0.35958924 104.50528 0.35475046
1272302.1 104.50935 0.35943604 104.50541 0.35460298
1278970 104.50977 0.35898404 104.50583 0.35415672
1285672.8 104.51009 0.35863856 104.50615 0.35381697
1292410.8 104.51023 0.35848087 104.50629 0.35366499
1299184.1 104.51068 0.35800195 104.50674 0.35319176
1305992.8 104.51097 0.35768932 104.50703 0.35288484
1312837.3 104.51114 0.35750965 104.5072 0.35271087
1319717.6 104.51076 0.356889 104.50682 0.35209589
1326634 104.51112 0.35655162 104.50718 0.35176419
1333586.7 104.51153 0.35611607 104.50759 0.35133427
1340575.8 104.51166 0.35596474 104.50772 0.3511886
1347601.5 104.51203 0.35556952 104.50809 0.35079905
1354664 104.51241 0.3551642 104.50847 0.35039935
1361763.5 104.51254 0.35501353 104.5086 0.35025431
1368900.3 104.51296 0.35456073 104.50903 0.34980714
1376074.5 104.51291 0.3545919 104.50897 0.34984392
1383286.2 104.51339 0.35408495 104.50946 0.34934255
1390535.8 104.51355 0.35389641 104.50962 0.34915964
1397823.3 104.51383 0.3535946 104.5099 0.3488634
1405149 104.51429 0.35310973 104.51036 0.34838411
1412513.1 104.51443 0.35294853 104.5105 0.34822848
1419915.9 104.51474 0.35261414 104.51081 0.34789965
1427357.4 104.51518 0.35215409 104.51125 0.34744517
1434837.9 104.5152 0.35214548 104.51127 0.3474421
1442357.6 104.51519 0.35156546 104.51126 0.34686761
1449916.8 104.51518 0.35115013 104.51125 0.34645783
1457515.5 104.51565 0.35066784 104.51173 0.34598104
1465154.1 104.51587 0.35042395 104.51195 0.34574267
1472832.7 104.51609 0.35018211 104.51216 0.34550636
1480551.5 104.51657 0.3496815 104.51264 0.34501123
1488310.8 104.51652 0.34970224 104.5126 0.34503743
1496110.8 104.5169 0.34930397 104.51297 0.34464468
1503951.6 104.51703 0.34915065 104.5131 0.34449683
1511833.5 104.51746 0.3486929 104.51354 0.34404455
1519756.8 104.51777 0.3483568 104.51385 0.34371391
1527721.5 104.51791 0.34819828 104.51398 0.3435608
1535728 104.51837 0.34771407 104.51444 0.34308204
1543776.5 104.51865 0.34741023 104.51472 0.34278366
1551867.2 104.51882 0.3472164 104.5149 0.34259523
1560000.2 104.51892 0.34709396 104.51499 0.34247822
1568175.9 104.51926 0.34672367 104.51534 0.34211334
1576394.4 104.51967 0.34629686 104.51575 0.34169192
1584656 104.51979 0.34614676 104.51587 0.34154722
1592960.9 104.52017 0.34574464 104.51625 0.34115048
1601309.3 104.52056 0.34536998 104.51665 0.34078121
1609701.5 104.52014 0.34478406 104.51622 0.34020067
1618137.6 104.52036 0.34457545 104.51644 0.33999741
1626618 104.52061 0.34429831 104.51669 0.33972563
1635142.8 104.52107 0.34381064 104.51716 0.33924331
1643712.2 104.52123 0.34363068 104.51732 0.33906868
1652326.6 104.52152 0.34332128 104.5176 0.3387646
1660986.2 104.52197 0.34284157 104.51806 0.33829022
1669691.1 104.52195 0.34283805 104.51804 0.338292
1678441.6 104.52226 0.34251138 104.51834 0.33797066
1687238 104.52242 0.34232302 104.51851 0.3377876
1696080.5 104.52289 0.34183423 104.51897 0.33730408
1704969.4 104.52313 0.34156783 104.51922 0.33704298
1713904.8 104.52333 0.34134994 104.51941 0.33683034
1722887.1 104.52381 0.34084619 104.51989 0.3363319
1731916.4 104.52376 0.34087356 104.51984 0.33636452
1740993.1 104.52415 0.34045276 104.52024 0.33594897
1750117.3 104.52428 0.34030268 104.52037 0.33580414
1759289.3 104.52469 0.33986724 104.52078 0.33537394
1768509.4 104.52503 0.33950757 104.52112 0.33501948
1777777.9 104.52514 0.3393765 104.52123 0.33489363
1787094.9 104.5253 0.33919354 104.52139 0.3347159
1796460.7 104.52559 0.33888054 104.52168 0.33440811
1805875.6 104.52604 0.33840459 104.52213 0.33393737
1815339.9 104.52619 0.33826999 104.52229 0.33380795
1824853.7 104.52621 0.33762404 104.52231 0.33316719
1834417.5 104.52646 0.33699425 104.52255 0.33254256
1844031.3 104.52648 0.33696425 104.52257 0.33251775
1853695.5 104.52674 0.33667829 104.52284 0.33223693
1863410.4 104.52694 0.33645697 104.52304 0.33202077
1873176.2 104.52741 0.33596683 104.5235 0.33153577
1882993.2 104.52761 0.33573614 104.52371 0.33131022
1892861.6 104.52787 0.33546173 104.52396 0.33104095
1902781.7 104.52789 0.3354152 104.52399 0.33099955
1912753.8 104.52831 0.33497636 104.5244 0.33056584
1922778.2 104.52864 0.33462158 104.52474 0.33021615
1932855.2 104.52877 0.33446795 104.52487 0.33006764
1942984.9 104.52921 0.33400134 104.52531 0.32960612
1953167.7 104.52951 0.33367904 104.52561 0.32928891
1963403.9 104.52966 0.33350843 104.52576 0.32912337
1973693.7 104.52978 0.33336582 104.52588 0.32898583
1984037.5 104.53011 0.33301699 104.52621 0.32864208
1994435.5 104.53053 0.33257323 104.52663 0.32820335
2004887.9 104.53066 0.33242296 104.52676 0.32805818
2015395.2 104.53104 0.33201335 104.52715 0.3276536
2025957.5 104.531 0.33203919 104.5271 0.32768447
2036575.2 104.53147 0.33153787 104.52758 0.32718819
2047248.5 104.53168 0.33131156 104.52778 0.3269669
2057977.7 104.53191 0.33105594 104.52802 0.32671628
2068763.2 104.53238 0.33056055 104.52849 0.3262259
2079605.2 104.53234 0.33057865 104.52845 0.32624899
2090504 104.5327 0.33019868 104.52881 0.32587401
2101460 104.53283 0.33004516 104.52894 0.3257255
2112473.4 104.53328 0.32957546 104.52939 0.32526077
2123544.4 104.53361 0.32928584 104.52972 0.32497613
2134673.5 104.53329 0.32863989 104.5294 0.32433512
2145861 104.53339 0.32848943 104.5295 0.32418964
2157107 104.53372 0.32813698 104.52983 0.32384213
2168412 104.53414 0.32769744 104.53025 0.32340752
2179776.3 104.53426 0.32754829 104.53038 0.3232633
2191200.1 104.53466 0.32713489 104.53077 0.32285483
2202683.7 104.53461 0.32716203 104.53072 0.3228869
2214227.6 104.53509 0.32666068 104.5312 0.32239046
2225832 104.53529 0.32643888 104.5314 0.32217358
2237497.1 104.53552 0.32617943 104.53164 0.32191904
2249223.4 104.536 0.32568539 104.53211 0.32142987
2261011.2 104.53596 0.32570269 104.53207 0.32145207
2272860.7 104.53631 0.32532761 104.53243 0.32108186
2284772.4 104.53644 0.32517353 104.53256 0.32093267
2296746.5 104.53689 0.32470109 104.53301 0.32046508
2308783.3 104.53718 0.32438791 104.5333 0.32015678
2320883.2 104.53734 0.32420923 104.53346 0.31998292
2333046.5 104.53745 0.32407669 104.53357 0.31985523
2345273.6 104.53779 0.32372015 104.53391 0.31950355
2357564.7 104.5382 0.32328471 104.53432 0.31907294
2369920.3 104.53823 0.32323803 104.53435 0.31903107
2382340.6 104.53848 0.32296696 104.5346 0.31876482
2394826 104.53869 0.32273545 104.53481 0.31853812
2407376.8 104.53915 0.32224651 104.53528 0.31805399
2419993.5 104.53935 0.3220289 104.53547 0.31784117
2432676.2 104.53961 0.32174232 104.53574 0.31755937
2445425.4 104.53963 0.32170855 104.53575 0.3175304
2458241.4 104.54005 0.32126061 104.53618 0.31708722
2471124.6 104.54037 0.32091935 104.5365 0.31675072
2484075.3 104.54051 0.32076494 104.53663 0.31660109
2497093.9 104.54098 0.3202678 104.53711 0.3161087
2510180.7 104.54092 0.32030541 104.53705 0.31615107
2523336.1 104.54139 0.31982139 104.53752 0.31567177
2536560.4 104.54152 0.31967052 104.53765 0.31552563
2549854.1 104.54188 0.31928157 104.53801 0.31514144
2563217.4 104.54184 0.31930364 104.53797 0.31516822
2576650.7 104.54232 0.31880701 104.53845 0.3146763
2590154.5 104.54254 0.31856258 104.53867 0.31443658
2603729 104.54275 0.31832785 104.53889 0.31420655
2617374.7 104.54323 0.3178295 104.53936 0.3137129
2631091.8 104.54318 0.3178545 104.53932 0.31374257
2644880.9 104.54356 0.3174558 104.5397 0.31334856
2658742.2 104.54369 0.31730629 104.53983 0.31320371
2672676.2 104.54415 0.31683027 104.54028 0.31273238
2686683.2 104.54409 0.31686802 104.54022 0.31277478
2700763.6 104.54457 0.3163663 104.54071 0.31227773
2714917.8 104.54457 0.31606967 104.5407 0.31198572
2729146.2 104.54453 0.31539699 104.54067 0.3113177
2743449.1 104.54499 0.31496521 104.54113 0.31089055
2757827.1 104.545 0.31494233 104.54114 0.31087229
2772280.3 104.54527 0.31464503 104.54141 0.31057963
2786809.3 104.54546 0.31443728 104.5416 0.3103765
2801414.5 104.54594 0.31393558 104.54208 0.3098794
2816096.2 104.54589 0.31396692 104.54203 0.30991534
2830854.8 104.54629 0.31354162 104.54243 0.30949465
2845690.8 104.54642 0.31339454 104.54256 0.30935213
2860604.5 104.54682 0.31296888 104.54297 0.30893106
2875596.4 104.54717 0.31260409 104.54331 0.30857085
2890666.9 104.54727 0.31248394 104.54341 0.30845526
2905816.4 104.54744 0.31229485 104.54358 0.30827075
2921045.2 104.54772 0.31199243 104.54386 0.30797288
2936353.9 104.54818 0.31151273 104.54432 0.30749774
2951742.7 104.54815 0.31151556 104.5443 0.30750509
2967212.3 104.54846 0.31118816 104.54461 0.30718223
2982762.9 104.54862 0.3110061 104.54477 0.3070047
2998395 104.54911 0.3105032 104.54525 0.30650632
3014109 104.54905 0.31053903 104.5452 0.30654669
3029905.4 104.54948 0.31008868 104.54563 0.30610085
3045784.6 104.54961 0.30994196 104.54576 0.30595863
3061747 104.54998 0.30954344 104.54613 0.3055646
3077793 104.55036 0.30915122 104.54651 0.30517688
3093923.2 104.55043 0.30906106 104.54658 0.30509121
3110137.9 104.55063 0.3088408 104.54678 0.30487542
3126437.5 104.55088 0.30856726 104.54703 0.30460634
3142822.6 104.55135 0.30807892 104.5475 0.30412249
3159293.5 104.55131 0.30809276 104.54747 0.30414078
3175850.8 104.55165 0.30773585 104.5478 0.30378833
3192494.9 104.55179 0.30757803 104.54794 0.30363494
3209226.1 104.55227 0.30707611 104.54842 0.30313748
3226045.1 104.55221 0.30711473 104.54837 0.30318053
3242952.2 104.55266 0.30664107 104.54882 0.3027113
3259947.9 104.55279 0.30649307 104.54895 0.3025677
3277032.7 104.55317 0.30609348 104.54933 0.30217254
3294207 104.55312 0.30611983 104.54928 0.30220331
3311471.3 104.5536 0.3056223 104.54976 0.30171018
3328826.2 104.55381 0.30539108 104.54997 0.30148335
3346271.9 104.55406 0.30512385 104.55022 0.30122051
3363809.1 104.55409 0.30507643 104.55025 0.30117748
3381438.2 104.5545 0.30464424 104.55066 0.30074967
3399159.7 104.55484 0.30428836 104.551 0.30039818
3416974.1 104.55495 0.30416017 104.55111 0.30027436
3434881.8 104.5551 0.30398088 104.55127 0.3000994
3452883.4 104.55539 0.30367113 104.55156 0.29979404
3470979.3 104.55585 0.30319901 104.55201 0.29932624
3489170.1 104.55598 0.30304747 104.55214 0.29917905
3507456.1 104.55633 0.30267637 104.5525 0.29881229
3525838.1 104.55629 0.30269541 104.55246 0.29883565
3544316.3 104.55676 0.30220366 104.55293 0.29834825
3562891.4 104.557 0.30194526 104.55317 0.29809415
3581563.9 104.55722 0.30171003 104.55339 0.29786321
3600334.2 104.55727 0.30163473 104.55344 0.29779226
3619202.9 104.55766 0.30122915 104.55383 0.29739096
3638170.5 104.55802 0.30084563 104.55419 0.29701173
3657237.4 104.5581 0.30074787 104.55427 0.29691826
3676404.3 104.55829 0.30053745 104.55446 0.29671213
3695671.7 104.55855 0.30025647 104.55473 0.29643542
3715040 104.55902 0.29977133 104.55519 0.29595456
3734509.9 104.55899 0.29978309 104.55516 0.29597058
3754081.7 104.55932 0.29943568 104.55549 0.29562741
3773756.2 104.55946 0.29927164 104.55564 0.29546764
3793533.7 104.55994 0.29877015 104.55612 0.29497041
3813415 104.55988 0.29880897 104.55606 0.29501345
3833400.4 104.56033 0.29834289 104.55651 0.29455159
3853490.5 104.56046 0.29819625 104.55664 0.2944092
3873685.9 104.56085 0.29778947 104.55702 0.29400664
3893987.2 104.5608 0.29781859 104.55698 0.29403998
3914394.9 104.56128 0.29732061 104.55746 0.2935462
3934909.5 104.56148 0.29709775 104.55766 0.29332756
3955531.6 104.56174 0.29682234 104.55792 0.29305634
3976261.8 104.56176 0.29678365 104.55794 0.29302184
3997100.7 104.5622 0.29631929 104.55838 0.29256167
4018048.7 104.56214 0.29635819 104.55832 0.29260475
4039106.6 104.56262 0.29585717 104.55881 0.29210791
4060274.8 104.56277 0.29569216 104.55895 0.29194707
4081553.9 104.5631 0.29534675 104.55928 0.29160583
4102944.6 104.56307 0.29535824 104.55925 0.29162147
4124447.4 104.56353 0.29487371 104.55972 0.29114109
4146062.9 104.56379 0.29459208 104.55998 0.29086361
4167791.6 104.56398 0.29438438 104.56017 0.29066005
4189634.2 104.56406 0.29428495 104.56025 0.29056476
4211591.3 104.56443 0.29390331 104.56061 0.29018725
4233663.5 104.56481 0.29349707 104.561 0.28978513
4255851.3 104.56487 0.29342497 104.56106 0.28971715
4278155.5 104.56508 0.29318824 104.56127 0.28948453
4300576.5 104.56532 0.29293202 104.56151 0.28923242
4323115 104.56579 0.2924411 104.56198 0.2887456
4345771.7 104.56575 0.29246157 104.56195 0.28877017
4368547 104.56611 0.29208961 104.5623 0.2884023
4391441.8 104.56624 0.29193888 104.56243 0.28825565
4414456.5 104.56671 0.29144701 104.56291 0.28776786
4437591.9 104.56665 0.29148748 104.56285 0.2878124
4460848.5 104.56712 0.291003 104.56331 0.28733199
4484226.9 104.56725 0.29085443 104.56344 0.28718748
4507728 104.56761 0.29047205 104.56381 0.28680915
4531352.1 104.56757 0.29049574 104.56377 0.2868369
4555100.1 104.56806 0.28998768 104.56426 0.28633288
4578972.5 104.56801 0.29002256 104.5642 0.2863718
4602970.1 104.56842 0.2895924 104.56462 0.28594568
4627093.4 104.56854 0.28944756 104.56474 0.28580486
4651343.1 104.56897 0.28900441 104.56517 0.28536573
4675720 104.56891 0.28904159 104.56511 0.28540692
4700224.5 104.5694 0.28854095 104.5656 0.2849103
4724857.5 104.56956 0.28835602 104.56576 0.28472938
4749619.7 104.56986 0.28803696 104.56606 0.28441432
4774511.5 104.56984 0.28803615 104.56605 0.2844175
4799533.9 104.5703 0.28756365 104.5665 0.28394899
4824687.3 104.57059 0.28725843 104.56679 0.28364775
4849972.6 104.57075 0.28707831 104.56695 0.28347161
4875390.4 104.57085 0.28695378 104.56706 0.28335106
4900941.4 104.57122 0.28656766 104.56743 0.2829689
4926626.4 104.57118 0.28659285 104.56738 0.28299805
4952445.9 104.57174 0.28618212 104.56794 0.28259128
4978400.8 104.57236 0.28634278 104.56857 0.28275589
5004491.6 104.57257 0.286062 104.56877 0.28247906
5030719.3 104.5726 0.2860047 104.56881 0.2824257
5057084.3 104.57301 0.28558524 104.56921 0.28201017
5083587.6 104.57335 0.28521934 104.56956 0.2816482
5110229.7 104.57345 0.28510568 104.56966 0.28153846
5137011.5 104.57362 0.28491498 104.56983 0.28135168
5163933.6 104.57393 0.28459185 104.57014 0.28103247
5190996.8 104.57391 0.28459497 104.57012 0.2810395
5218201.9 104.57436 0.28411952 104.57057 0.28056795
5245549.5 104.57465 0.28381863 104.57086 0.28027096
5273040.5 104.57481 0.28363443 104.57103 0.28009064
5300675.5 104.57491 0.28351464 104.57113 0.27997474
5328455.3 104.57526 0.28315381 104.57147 0.27961779
5356380.8 104.57566 0.28272975 104.57188 0.27919761
5384452.6 104.5757 0.28267868 104.57191 0.27915041
5412671.5 104.57594 0.28242068 104.57215 0.27889627
5441038.3 104.57617 0.28216431 104.57239 0.27864376
5469553.8 104.57621 0.28211147 104.57243 0.27859477
5498218.7 104.57661 0.28168848 104.57283 0.27817563
5527033.9 104.57696 0.28132696 104.57318 0.27781796
5556000 104.57706 0.2812093 104.57328 0.27770413
5585118 104.57722 0.28102344 104.57345 0.27752211
5614388.5 104.57753 0.28069633 104.57376 0.27719883
5643812.5 104.57751 0.280703 104.57373 0.27720932
5673390.7 104.57797 0.28022494 104.57419 0.27673507
5703123.9 104.57825 0.27992861 104.57447 0.27644256
5733012.9 104.57842 0.27974009 104.57464 0.27625784
5763058.6 104.57852 0.27962498 104.57474 0.27614654
5793261.7 104.57886 0.27926044 104.57509 0.2757858
5823623.1 104.57927 0.27884058 104.57549 0.27536973
5854143.6 104.5793 0.27878576 104.57553 0.27531869
5884824.1 104.57954 0.27853265 104.57577 0.27506936
5915665.4 104.57978 0.27827203 104.57601 0.27481252
5946668.3 104.57981 0.27822346 104.57604 0.27476772
5977833.7 104.58022 0.27779715 104.57645 0.27434518
6009162.4 104.58056 0.27743998 104.57679 0.27399176
6040655.3 104.58066 0.27731832 104.57689 0.27387386
6072313.3 104.58083 0.27713728 104.57706 0.27369657
6104137.1 104.58114 0.27680619 104.57737 0.27336923
6136127.8 104.58112 0.27681476 104.57735 0.27338154
6168286.1 104.58158 0.27633572 104.57781 0.27290623
6200612.9 104.58185 0.27604369 104.57809 0.27261793
6233109.2 104.58203 0.27585106 104.57826 0.27242902
6265775.8 104.58212 0.27574074 104.57835 0.27232243
6298613.5 104.5825 0.27534353 104.57873 0.27192893
6331623.4 104.58245 0.27537284 104.57869 0.27196195
6364806.3 104.58293 0.274878 104.57917 0.27147081
6398163 104.58314 0.2746499 104.57938 0.27124642
6431694.6 104.58339 0.27438504 104.57963 0.27098525
6465401.9 104.58346 0.27438514 104.5797 0.27098904
6499285.9 104.58434 0.2743704 104.58058 0.27097798
6533347.5 104.58425 0.27438117 104.58049 0.27099243
6567587.5 104.58473 0.2738819 104.58097 0.27049683
6602007.1 104.58489 0.27371237 104.58113 0.27033097
6636606.9 104.5852 0.27337718 104.58145 0.26999945
6671388.2 104.58518 0.27338773 104.58142 0.27001366
6706351.7 104.58566 0.27288741 104.5819 0.269517
6741498.4 104.5856 0.27292886 104.58185 0.26956209
6776829.4 104.58605 0.27246198 104.5823 0.26909885
6812345.5 104.58618 0.2723175 104.58242 0.26895802
6848047.7 104.58656 0.27191664 104.58281 0.2685608
6883937.1 104.58651 0.27194726 104.58276 0.26859505
6920014.5 104.587 0.27143996 104.58325 0.26809137
6956281 104.58696 0.2714727 104.5832 0.26812773
6992737.6 104.58735 0.27106311 104.5836 0.26772176
7029385.3 104.58747 0.27091916 104.58372 0.26758142
7066225 104.58792 0.27046023 104.58417 0.26712609
7103257.7 104.58786 0.27050122 104.58411 0.26717068
7140484.6 104.58834 0.26999944 104.58459 0.2666725
7177906.5 104.58831 0.27001374 104.58456 0.26669039
7215524.6 104.58864 0.26966925 104.58489 0.26634948
7253339.9 104.58879 0.26950404 104.58504 0.26618786
7291353.3 104.58891 0.26936823 104.58516 0.26605562
7329565.9 104.58923 0.2690246 104.58549 0.26571556
7367978.8 104.58965 0.26858721 104.58591 0.26528174
7406593 104.58967 0.2685529 104.58593 0.26525099
7445409.6 104.58993 0.26827844 104.58619 0.26498008
7484429.6 104.59015 0.26804112 104.58641 0.26474632
7523654.1 104.5902 0.26797344 104.58646 0.26468219
7563084.2 104.59059 0.2675667 104.58685 0.26427899
7602720.9 104.59095 0.26719054 104.58721 0.26390637
7642565.4 104.59103 0.26709111 104.58729 0.26381047
7682618.6 104.59122 0.26688864 104.58748 0.26361153
7722881.8 104.59148 0.26655378 104.58774 0.26328019
7763356 104.59196 0.26703459 104.58822 0.26376452
7804042.3 104.59243 0.26654322 104.58869 0.26327667
7844941.9 104.59237 0.26658599 104.58863 0.26332294
7886055.8 104.59284 0.266101 104.5891 0.26284146
7927385.1 104.59297 0.26595408 104.58923 0.26269804
7968931.1 104.59333 0.26557772 104.58959 0.26232518
8010694.8 104.59328 0.26560261 104.58955 0.26235355
8052677.3 104.59377 0.26509703 104.59004 0.26185146
8094879.9 104.59372 0.26513475 104.58998 0.26189267
8137303.7 104.59413 0.26470329 104.5904 0.26146469
8179949.8 104.59419 0.26463339 104.59045 0.26139825
8222819.4 104.5944 0.2643997 104.59067 0.26116804
8265913.7 104.59464 0.26414563 104.59091 0.26091743
8309233.8 104.59511 0.26365739 104.59138 0.26043264
8352780.9 104.59507 0.26368032 104.59134 0.26045903
8396556.3 104.59543 0.26331137 104.5917 0.26009352
8440561.1 104.59555 0.26317325 104.59182 0.25995885
8484796.5 104.59569 0.26301154 104.59197 0.25980057
8529263.8 104.59602 0.26266438 104.5923 0.25945685
8573964.1 104.59599 0.26268034 104.59227 0.25947624
8618898.6 104.59646 0.26219752 104.59273 0.25899685
8664068.7 104.59672 0.26192311 104.59299 0.25872586
8709475.5 104.59691 0.26171343 104.59319 0.2585196
8755120.2 104.59699 0.26162147 104.59326 0.25843105
8801004.2 104.59738 0.2612099 104.59366 0.25802289
8847128.6 104.59733 0.26124413 104.59361 0.25806052
8893494.8 104.59782 0.26073778 104.5941 0.25755757
8940103.9 104.59777 0.26076867 104.59405 0.25759186
8986957.3 104.59813 0.26034795 104.59441 0.25717451
9034056.3 104.59875 0.2606942 104.59503 0.25752415
9081402.1 104.59919 0.26021561 104.59547 0.25704895
9128996.1 104.59913 0.26025832 104.59541 0.25709503
9176839.5 104.59961 0.25975991 104.5959 0.25659999
9224933.6 104.59959 0.2597705 104.59587 0.25661395
9273279.8 104.5999 0.25943983 104.59618 0.25628664
9321879.3 104.60006 0.25926192 104.59635 0.25611209
9370733.5 104.60017 0.25914017 104.59645 0.25599369
9419843.8 104.60054 0.25875625 104.59682 0.25561312
9469211.5 104.60049 0.25878399 104.59678 0.2556442
9518837.9 104.60097 0.25829271 104.59726 0.25515627
9568724.3 104.60119 0.25805454 104.59748 0.25492143
9618872.2 104.60143 0.25780447 104.59771 0.25467469
9669283 104.60146 0.25774994 104.59775 0.25462349
9719957.9 104.60189 0.25730574 104.59818 0.25418261
9770898.4 104.60184 0.2573462 104.59813 0.25422639
9822105.9 104.60232 0.2568431 104.59861 0.2537266
9873581.7 104.60229 0.256864 104.59858 0.25375081
9925327.3 104.60263 0.25650393 104.59892 0.25339405
9977344.1 104.60276 0.25635753 104.59905 0.25325095
10029634 104.6029 0.25620504 104.59919 0.25310175
10082197 104.60321 0.25587897 104.5995 0.25277897
10135036 104.60364 0.25542879 104.59994 0.25233208
10188152 104.60364 0.25541049 104.59994 0.25231707
10241546 104.60389 0.25509059 104.60019 0.25200043
10295220 104.60453 0.25530769 104.60083 0.25222081
10349175 104.60465 0.25527378 104.60094 0.25219018
10403413 104.60505 0.25485553 104.60135 0.25177519
10457936 104.605 0.25489196 104.60129 0.25181488
10512744 104.60549 0.25438658 104.60179 0.25131276
10567839 104.60544 0.25441586 104.60174 0.25134529
10623223 104.60581 0.25402743 104.60211 0.2509601
10678898 104.60594 0.25388341 104.60224 0.25081933
10734864 104.6064 0.25340926 104.6027 0.25034842
10791123 104.60634 0.25345273 104.60264 0.25039512
10847678 104.60682 0.25295771 104.60312 0.24990334
10904528 104.6068 0.25296469 104.6031 0.24991355
10961677 104.6071 0.25264319 104.60341 0.24959527
11019125 104.60728 0.252457 104.60358 0.2494123
11076874 104.60737 0.25234436 104.60368 0.24930287
11134926 104.60775 0.25195307 104.60405 0.24891478
11193282 104.6077 0.25198356 104.60401 0.24894848
11251944 104.60819 0.2514781 104.6045 0.24844623
11310913 104.60814 0.25151402 104.60445 0.24848534
11370192 104.60854 0.25109885 104.60485 0.24807336
11429781 104.60867 0.2509569 104.60498 0.2479346
11489682 104.60908 0.25047997 104.60539 0.24746086
11549897 104.60939 0.25089323 104.6057 0.2478773
11610428 104.60999 0.25050272 104.6063 0.24748996
11671276 104.60995 0.25052159 104.60627 0.247512
11732443 104.61029 0.25017048 104.6066 0.24716407
11793931 104.61043 0.25001571 104.60674 0.24701246
11855741 104.61056 0.24987312 104.60687 0.24687303
11917875 104.6109 0.24951013 104.60722 0.24651319
11980334 104.61087 0.24953274 104.60718 0.24653895
12043121 104.61135 0.24902964 104.60767 0.246039
12106236 104.6113 0.24907056 104.60761 0.24608306
12169683 104.61172 0.2486299 104.60804 0.24564554
12233462 104.61176 0.2485732 104.60808 0.24559197
12297575 104.61199 0.24832762 104.60831 0.24534952
12362025 104.61222 0.24808654 104.60854 0.24511157
12426812 104.61269 0.24759706 104.60901 0.24462521
12491938 104.61265 0.24762469 104.60897 0.24465595
12557406 104.61302 0.24724478 104.60934 0.24427917
12623217 104.61312 0.24712127 104.60945 0.24415876
12689373 104.61328 0.24694777 104.60961 0.24398837
12755876 104.6136 0.24661444 104.60993 0.24365814
12822727 104.61357 0.24662466 104.60989 0.24367146
12889929 104.61454 0.24661229 104.61086 0.24366218
12957482 104.61445 0.24662891 104.61078 0.24368189
13025390 104.6149 0.24616481 104.61123 0.24322088
13093654 104.61492 0.24613567 104.61124 0.24319481
13162275 104.61518 0.24585885 104.61151 0.24292108
13231256 104.61539 0.24562771 104.61172 0.24269301
13300599 104.61545 0.24555813 104.61178 0.2426265
13370305 104.61586 0.24512919 104.61219 0.24220062
13440376 104.61581 0.24516838 104.61214 0.24224287
13510815 104.6163 0.2446645 104.61263 0.24174205
13581622 104.61626 0.24469148 104.61259 0.24177208
13652801 104.61662 0.24431603 104.61295 0.24139968
13724353 104.61673 0.24418814 104.61306 0.24127484
13796280 104.61688 0.24401961 104.61322 0.24110935
13868583 104.61718 0.24371016 104.61351 0.24080293
13941266 104.61763 0.243247 104.61396 0.24034281
14014330 104.61761 0.24324462 104.61395 0.24034345
14087776 104.61791 0.2429374 104.61424 0.24003926
14161608 104.61809 0.24273786 104.61443 0.23984274
14235826 104.61827 0.24273267 104.61461 0.23984057
14310433 104.61905 0.24272061 104.61539 0.23983153
14385432 104.61897 0.24272684 104.61531 0.23984077
14460823 104.61946 0.24222177 104.6158 0.2393387
14536609 104.61941 0.24225626 104.61575 0.2393762
14612793 104.6198 0.24185325 104.61614 0.23897618
14689376 104.61988 0.24175566 104.61622 0.23888158
14766360 104.62007 0.24155577 104.61641 0.23868469
14843748 104.62036 0.24124889 104.6167 0.23838079
14921541 104.62035 0.24124563 104.61669 0.23838051
14999743 104.62082 0.24076038 104.61716 0.23789825
15078353 104.62076 0.2408054 104.6171 0.23794624
15157376 104.62123 0.24032302 104.61757 0.23746682
15236813 104.62122 0.24031669 104.61757 0.23746346
15316667 104.62151 0.24001378 104.61785 0.23716352
15396938 104.6217 0.2398103 104.61804 0.236963
15477631 104.62178 0.23971645 104.61812 0.23687211
15558746 104.62217 0.23931001 104.61852 0.23646862
15640287 104.6221 0.23932646 104.61845 0.23648801
15722255 104.62308 0.23931468 104.61943 0.23647918
15804652 104.62302 0.23933031 104.61937 0.23649774
15887481 104.6234 0.23893144 104.61975 0.23610181
15970745 104.62349 0.23882988 104.61984 0.23600319
16054444 104.62367 0.23863455 104.62002 0.23581078
16138583 104.62396 0.2383237 104.62032 0.23550285
16223162 104.62395 0.23832439 104.6203 0.23550646
16308185 104.62442 0.23783641 104.62078 0.23502141
16393653 104.62436 0.23788153 104.62072 0.23506944
16479569 104.62483 0.23740246 104.62119 0.23459328
16565935 104.62496 0.23725858 104.62132 0.2344523
16652754 104.62532 0.23687993 104.62168 0.23407656
16740028 104.62528 0.23690837 104.62164 0.2341079
16827760 104.62577 0.23640494 104.62213 0.23360736
16915951 104.62572 0.23644426 104.62208 0.23364957
17004604 104.62613 0.23601941 104.62249 0.2332276
17093722 104.62617 0.23593672 104.62253 0.2331478
17183307 104.6266 0.23592521 104.62296 0.23313917
17273362 104.62713 0.2359137 104.6235 0.23313054
17363888 104.62713 0.23587144 104.62349 0.23309115
17454889 104.62758 0.23540545 104.62394 0.23262802
17546367 104.62752 0.2354501 104.62389 0.23267555
17638324 104.628 0.23495398 104.62437 0.23218228
17730763 104.62798 0.23496637 104.62434 0.23219754
17823687 104.62829 0.23463833 104.62466 0.23187234
17917098 104.62845 0.23446188 104.62482 0.23169875
18010998 104.62856 0.2343424 104.62493 0.2315821
18105390 104.62893 0.23396034 104.6253 0.23120289
18200277 104.62888 0.23399016 104.62525 0.23123555
18295662 104.62937 0.23348659 104.62574 0.23073481
18391546 104.62932 0.23352543 104.62569 0.23077649
18487932 104.62973 0.23310437 104.6261 0.23035826
18584824 104.62979 0.23302842 104.62616 0.23028514
18682224 104.62997 0.23277973 104.62634 0.23003926
18780134 104.63062 0.23287467 104.62699 0.23013703
18878557 104.63073 0.23295724 104.6271 0.2302224
18977496 104.63118 0.23248833 104.62756 0.2297563
19076954 104.63113 0.23253353 104.6275 0.2298043
19176932 104.63161 0.23203829 104.62798 0.22931187
19277435 104.63158 0.23204939 104.62796 0.22932577
19378465 104.63189 0.23172565 104.62827 0.22900483
19480024 104.63206 0.23154516 104.62844 0.22882713
19582115 104.63216 0.2314307 104.62854 0.22871546
19684741 104.63253 0.23104438 104.62891 0.22833192
19787905 104.63249 0.23107559 104.62887 0.22836591
19891610 104.63298 0.23057194 104.62936 0.22786504
19995858 104.63292 0.23061037 104.62931 0.22790624
20100653 104.63333 0.23019324 104.62971 0.22749189
20205997 104.63339 0.23011331 104.62978 0.22741473
20311892 104.63357 0.22986968 104.62995 0.22717386
20418343 104.63422 0.22995659 104.6306 0.22726353
20525352 104.63433 0.23004675 104.63072 0.22735644
20632922 104.63479 0.2295749 104.63117 0.22688735
20741055 104.63473 0.2296204 104.63112 0.2269356
20849755 104.63521 0.22912718 104.6316 0.22644512
20959025 104.63521 0.22911508 104.63159 0.22643576
21068867 104.63518 0.2291329 104.63156 0.22645632
21179285 104.63563 0.22866362 104.63202 0.22598978
21290282 104.63564 0.22864366 104.63203 0.22597255
21401860 104.63591 0.22835954 104.6323 0.22569116
21514023 104.63611 0.22813868 104.63251 0.22547302
21626774 104.63618 0.22806261 104.63257 0.22539967
21740116 104.63658 0.2276419 104.63298 0.22498168
21854052 104.63653 0.22768133 104.63292 0.22502383
21968585 104.63701 0.22716954 104.63341 0.22451475
22083719 104.63717 0.22740122 104.63356 0.22474913
22199455 104.63782 0.22730165 104.63421 0.22465227
22315798 104.63791 0.22716472 104.6343 0.22451803
22432751 104.63807 0.22698863 104.63446 0.22434465
22550317 104.63838 0.2266611 104.63478 0.22401982
22668499 104.63836 0.22667414 104.63475 0.22403553
22787301 104.63884 0.22617844 104.63524 0.22354252
22906725 104.63878 0.22622398 104.63518 0.22359075
23026775 104.63923 0.22575802 104.63563 0.22312747
23147454 104.63924 0.22573452 104.63564 0.22310664
23268765 104.63951 0.22545527 104.63591 0.22283007
23390713 104.63972 0.22522988 104.63612 0.22260735
23513299 104.63978 0.22515823 104.63618 0.22253837
23636528 104.64019 0.22473409 104.63659 0.22211689
23760402 104.64013 0.22477439 104.63654 0.22215985
23884926 104.64067 0.22431577 104.63707 0.22170388
24010103 104.64107 0.22478682 104.63747 0.22217759
24135935 104.6414 0.22437975 104.63781 0.22177316
24262427 104.64151 0.22425746 104.63792 0.22165352
24389582 104.64167 0.22408609 104.63808 0.2214848
24517403 104.64199 0.22375444 104.63839 0.22115578
24645895 104.64196 0.22376919 104.63837 0.22117317
24775059 104.64244 0.22327291 104.63885 0.22067952
24904901 104.64238 0.22331839 104.63879 0.22072763
25035423 104.64283 0.22285619 104.63924 0.22026806
25166629 104.64286 0.22281256 104.63927 0.22022705
25298522 104.64283 0.2228309 104.63924 0.22024801
25431107 104.64325 0.22239617 104.63966 0.2198159
25564387 104.6433 0.22233727 104.63971 0.21975961
25698365 104.64349 0.22207107 104.63991 0.21949602
25833045 104.64414 0.22219951 104.64056 0.21962706
25968432 104.64425 0.22225363 104.64067 0.21968378
26104527 104.6447 0.22179812 104.64111 0.21923087
26241336 104.64464 0.22184315 104.64105 0.2192785
26378862 104.64512 0.22134558 104.64154 0.21878353
26517109 104.64509 0.2213636 104.64151 0.21880413
26656080 104.64542 0.22102381 104.64184 0.21846694
26795780 104.64557 0.22086183 104.64199 0.21830753
26936212 104.64568 0.22073055 104.64211 0.21817884
27077379 104.64604 0.22036143 104.64246 0.21781229
27219287 104.646 0.22038903 104.64242 0.21784246
27361938 104.64649 0.21988742 104.64291 0.21734343
27505337 104.64643 0.21992931 104.64286 0.21738788
27649487 104.64685 0.21949855 104.64328 0.21695968
27794393 104.64697 0.21950011 104.64339 0.2169638
27940059 104.64761 0.21968683 104.64403 0.21715309
28086487 104.64784 0.21938765 104.64426 0.21685646
28233683 104.64781 0.21940042 104.64424 0.21687178
28381651 104.64799 0.2192026 104.64442 0.21667651
28530394 104.64829 0.21889715 104.64472 0.2163736
28679916 104.64828 0.21889584 104.6447 0.21637483
28830222 104.64875 0.21841235 104.64518 0.21589389
28981316 104.64869 0.21845897 104.64512 0.21594303
29133202 104.64915 0.21797844 104.64559 0.21546503
29285884 104.64915 0.21797382 104.64558 0.21546294
29439366 104.64943 0.21767316 104.64587 0.21516481
29593652 104.64962 0.21747092 104.64606 0.21496509
29748747 104.64969 0.21736358 104.64612 0.21486026
29904654 104.65033 0.21721394 104.64677 0.21471315
30061379 104.65051 0.21747935 104.64695 0.21498107
30218925 104.65099 0.21696433 104.64743 0.21446856
30377297 104.65094 0.21699958 104.64738 0.21450631
30536499 104.65133 0.21660278 104.64776 0.21411201
30696535 104.65142 0.21649628 104.64786 0.21400802
30857410 104.65139 0.21651144 104.64783 0.21402567
31019128 104.65174 0.21614688 104.64818 0.21366361
31181693 104.65187 0.216012 104.64831 0.21353121
31345111 104.65201 0.21585482 104.64845 0.21337652
31509385 104.65234 0.21551075 104.64878 0.21303493
31674520 104.65231 0.21553083 104.64875 0.21305749
31840520 104.65279 0.21503271 104.64924 0.21256186
32007390 104.65271 0.21504891 104.64915 0.21258053
32175135 104.65359 0.21503902 104.65003 0.21257311
32343759 104.65366 0.21504389 104.6501 0.21258045
32513266 104.6539 0.21478352 104.65035 0.21232255
32683662 104.65413 0.21454071 104.65058 0.2120822
32854951 104.65411 0.21455405 104.65056 0.212098
33027138 104.65432 0.21432959 104.65077 0.211876
33200227 104.65459 0.21405103 104.65104 0.21159989
33374224 104.6546 0.21402791 104.65105 0.21157922
33549132 104.65505 0.2135632 104.6515 0.21111695
33724956 104.65499 0.21360966 104.65144 0.21116586
33901703 104.65547 0.21311516 104.65192 0.2106738
34079375 104.65545 0.21312916 104.6519 0.21069024
34257979 104.65573 0.21277436 104.65218 0.21033787
34437519 104.65636 0.21306392 104.65281 0.21062987
34617999 104.65648 0.21296648 104.65294 0.21053485
34799426 104.65685 0.21258569 104.65331 0.21015649
34981803 104.65681 0.21261731 104.65326 0.21019054
35165136 104.6573 0.21211536 104.65375 0.209691
35349430 104.65727 0.21212749 104.65373 0.20970555
35534690 104.65725 0.21213808 104.65371 0.20971855
35720921 104.65774 0.21163575 104.6542 0.20921863
35908128 104.65769 0.21166944 104.65415 0.20925473
36096315 104.65807 0.21128107 104.65453 0.20886877
36285490 104.65816 0.21117261 104.65463 0.20876271
36475655 104.65834 0.2109891 104.6548 0.20858159
36666817 104.65861 0.21064386 104.65508 0.20823875
36858981 104.65908 0.21113765 104.65554 0.20873493
37052152 104.65955 0.21064525 104.65602 0.20824493
37246336 104.65952 0.21066365 104.65599 0.20826571
37441537 104.65951 0.21066229 104.65598 0.20826674
37637761 104.66 0.21016337 104.65646 0.2077702
37835014 104.65994 0.2102081 104.65641 0.20781731
38033300 104.66037 0.20976394 104.65684 0.20737553
38232625 104.66041 0.20971788 104.65688 0.20733183
38432996 104.66065 0.20946687 104.65711 0.2070832
38634416 104.66089 0.2092154 104.65735 0.20683409
38836892 104.66092 0.20916945 104.65739 0.2067905
39040428 104.66135 0.20872502 104.65782 0.20634843
39245032 104.66127 0.20874503 104.65774 0.2063708
39450708 104.66225 0.20873562 104.65872 0.20636374
39657462 104.66223 0.20872621 104.6587 0.20635669
39865299 104.6622 0.20874421 104.65867 0.20637704
40074226 104.66267 0.20825286 104.65915 0.20588803
40284248 104.66265 0.20826315 104.65913 0.20590066
40495370 104.66296 0.20794594 104.65943 0.20558579
40707599 104.66313 0.20776232 104.6596 0.20540451
40920940 104.66322 0.20765419 104.6597 0.20529871
41135399 104.6636 0.20726555 104.66008 0.2049124
41350982 104.66356 0.20729962 104.66003 0.2049488
41567695 104.66405 0.20679771 104.66052 0.20444922
41785543 104.66399 0.2067809 104.66047 0.20443473
42004533 104.66437 0.207195 104.66085 0.20485115
42224671 104.66494 0.20677568 104.66142 0.20443414
42445963 104.6649 0.20680756 104.66138 0.20446834
42668414 104.66527 0.20642757 104.66175 0.20409066
42892032 104.66537 0.20631075 104.66185 0.20397614
43116821 104.66553 0.20613651 104.66202 0.20380421
43342788 104.66585 0.20581019 104.66233 0.20348019
43569940 104.66582 0.20582321 104.66231 0.20349551
43798282 104.66595 0.20568384 104.66244 0.20335844
44027820 104.6663 0.20532365 104.66279 0.20300054
44258562 104.66626 0.20534991 104.66275 0.2030291
44490513 104.66673 0.20483348 104.66322 0.20251495
44723680 104.66694 0.20514585 104.66343 0.20282961
44958068 104.66758 0.20492423 104.66407 0.20261027
45193685 104.66761 0.20485985 104.6641 0.20254817
45430537 104.66784 0.20461826 104.66434 0.20230886
45668630 104.66809 0.2043581 104.66458 0.20205098
45907971 104.66807 0.20437209 104.66456 0.20206723
46148566 104.66826 0.20416659 104.66475 0.20186401
46390422 104.66854 0.20387085 104.66504 0.20157053
46633545 104.66854 0.20386365 104.66503 0.2015656
46877943 104.669 0.20338699 104.6655 0.20109119
47123622 104.66895 0.20343473 104.66544 0.20114119
47370588 104.66942 0.20294949 104.66591 0.20065821
47618848 104.66955 0.20305927 104.66605 0.20077024
47868410 104.66987 0.20343432 104.66637 0.20114754
48119280 104.6703 0.20294829 104.66679 0.20066376
48371464 104.67031 0.20292223 104.66681 0.20063994
48624970 104.67057 0.20264957 104.66707 0.20036951
48879804 104.67079 0.20242099 104.66729 0.20014318
49135974 104.67084 0.20235543 104.66734 0.20007985
49393487 104.67126 0.20192911 104.66776 0.19965577
49652349 104.6712 0.20197183 104.6677 0.19970071
49912567 104.67169 0.20147135 104.66819 0.19920246
50174150 104.67167 0.20147558 104.66818 0.19920892
50437103 104.67165 0.20149266 104.66815 0.19922821
50701435 104.67214 0.20101065 104.66865 0.19874843
50967152 104.67258 0.20150075 104.66909 0.19924074
51234261 104.67288 0.2011339 104.66939 0.19887611
51502770 104.67303 0.2009732 104.66954 0.19871762
51772687 104.67315 0.20084395 104.66966 0.19859058
52044018 104.67351 0.20047578 104.67001 0.19822461
52316771 104.67348 0.20049291 104.66999 0.19824394
52590954 104.67357 0.2003913 104.67008 0.19814453
52866573 104.67395 0.19999135 104.67047 0.19774678
53143637 104.67391 0.20002888 104.67042 0.1977865
53422153 104.6744 0.19952728 104.67091 0.1972871
53702129 104.67432 0.19953711 104.67083 0.19729912
53983571 104.6751 0.19952838 104.67161 0.19729257
54266489 104.67528 0.19951963 104.67179 0.19728601
54550890 104.67525 0.19953636 104.67177 0.19730492
54836781 104.67561 0.19916933 104.67212 0.19694006
55124170 104.67573 0.19903969 104.67224 0.1968126
55413066 104.67587 0.1988796 104.67239 0.19665469
55703476 104.6762 0.19854076 104.67272 0.19631802
55995407 104.67617 0.19856068 104.67269 0.1963401
56288869 104.67666 0.19806453 104.67317 0.19584612
56583868 104.67663 0.19808229 104.67315 0.19586604
56880414 104.67661 0.19808652 104.67313 0.19587244
57178514 104.67719 0.19767536 104.67371 0.19546343
57478176 104.67753 0.19811329 104.67405 0.19590351
57779408 104.67791 0.19765974 104.67444 0.19545212
58082219 104.67798 0.19758325 104.6745 0.19537778
58386617 104.67795 0.19760198 104.67447 0.19539866
58692611 104.67833 0.19720706 104.67486 0.19500588
59000208 104.67842 0.19710786 104.67495 0.19490882
59309417 104.6786 0.19691651 104.67513 0.19471961
59620247 104.6789 0.19660804 104.67543 0.19441327
59932706 104.67888 0.19661228 104.67541 0.19441965
60246802 104.67936 0.19612717 104.67588 0.19393668
60562544 104.6793 0.19611861 104.67583 0.19393024
60879941 104.67976 0.19658357 104.67628 0.19439732
61199002 104.68026 0.19610398 104.67679 0.19391986
61519734 104.6802 0.19615052 104.67673 0.19396852
61842148 104.68064 0.19570069 104.67717 0.19352081
62166251 104.68066 0.19566336 104.6772 0.1934856
62492053 104.68091 0.19540474 104.67744 0.19322909
62819562 104.68114 0.19516298 104.67768 0.19298944
63148788 104.68112 0.1951777 104.67765 0.19300627
63479739 104.68133 0.19495506 104.67786 0.19278574
63812424 104.68159 0.19467747 104.67813 0.19251025
64146854 104.6816 0.19465045 104.67814 0.19248533
64483035 104.68223 0.194365 104.67877 0.19220197
64820979 104.6825 0.19469035 104.67904 0.19252942
65160694 104.68248 0.19465637 104.67902 0.19249753
65502189 104.68296 0.1941686 104.6795 0.19201185
65845474 104.6829 0.19421694 104.67944 0.19206228
66190558 104.68336 0.19374445 104.6799 0.19159187
66537450 104.68336 0.19373401 104.6799 0.19158352
66886161 104.68364 0.19344444 104.68018 0.19129603
67236699 104.68384 0.19323442 104.68038 0.19108808
67589074 104.68381 0.19324906 104.68036 0.1911048
67943295 104.68405 0.19299514 104.6806 0.19085296
68299374 104.68427 0.19272877 104.68081 0.19058866
68657318 104.6848 0.19317281 104.68134 0.19103477
69017138 104.68521 0.1927164 104.68176 0.19058041
69378844 104.68518 0.19273759 104.68173 0.19060367
69742446 104.6852 0.19270255 104.68175 0.19057069
70107953 104.68566 0.19223594 104.68221 0.19010614
70475376 104.6856 0.19228414 104.68215 0.1901564
70844724 104.68608 0.19179219 104.68263 0.1896665
71216009 104.68608 0.1917846 104.68263 0.18966096
71589238 104.68605 0.19180508 104.6826 0.18968348
71964424 104.6865 0.19133593 104.68306 0.18921638
72341577 104.68661 0.19142926 104.68317 0.18931175
72720705 104.68726 0.19151991 104.68382 0.18940444
73101821 104.68744 0.19127842 104.68399 0.18916499
73484934 104.68751 0.19120143 104.68406 0.18909004
73870055 104.68791 0.19078683 104.68447 0.18867746
74257194 104.68788 0.19080744 104.68443 0.18870012
74646363 104.68793 0.19074922 104.68448 0.18864391
75037570 104.68836 0.1903058 104.68492 0.18820253
75430828 104.6883 0.19035205 104.68486 0.1882508
75826147 104.68879 0.18985479 104.68535 0.18775556
76223538 104.68875 0.18983095 104.68531 0.18773374
76623012 104.68906 0.19019198 104.68562 0.18809678
77024579 104.68968 0.1898408 104.68624 0.18774762
77428250 104.68966 0.1898519 104.68622 0.18776073
77834037 104.68996 0.18953641 104.68653 0.18744725
78241951 104.69014 0.18935373 104.6867 0.18726657
78652003 104.69011 0.18936817 104.68667 0.18728301
79064203 104.69038 0.18908778 104.68694 0.18700463
79478564 104.69059 0.18886898 104.68715 0.18678783
79895097 104.69065 0.18879635 104.68722 0.18671719
80313812 104.69106 0.18837816 104.68762 0.18630099
80734722 104.69103 0.18839908 104.68759 0.18632391
81157838 104.69112 0.18839112 104.68768 0.18631794
81583171 104.69199 0.18838319 104.68856 0.186312
82010733 104.6919 0.18840047 104.68847 0.18633126
82440536 104.69239 0.18790404 104.68896 0.18583682
82872592 104.69238 0.18790345 104.68895 0.1858382
83306912 104.69235 0.1879232 104.68892 0.18585993
83743508 104.69282 0.1874363 104.6894 0.18537501
84182392 104.69281 0.18744434 104.68938 0.18538502
84623576 104.69311 0.18713333 104.68968 0.18507597
85067073 104.69328 0.1869463 104.68986 0.18489091
85512893 104.69324 0.18694423 104.68982 0.18489081
85961051 104.69377 0.18693639 104.69035 0.18488494
86411557 104.6942 0.18692854 104.69078 0.18487905
86864424 104.69425 0.18684966 104.69083 0.18480212
87319664 104.69466 0.18642792 104.69124 0.18438234
87777290 104.69463 0.18644911 104.69121 0.18440549
88237315 104.69467 0.18639805 104.69125 0.18435637
88699750 104.69511 0.18594807 104.69169 0.18390835
89164609 104.69505 0.18599541 104.69163 0.18395763
89631904 104.69553 0.18549976 104.69212 0.18346393
90101648 104.6955 0.1854749 104.69208 0.18344101
90573854 104.6958 0.18582812 104.69239 0.18379618
91048535 104.69643 0.18549204 104.69301 0.18346203
91525704 104.69641 0.18549512 104.69299 0.18346705
92005373 104.6967 0.18518869 104.69329 0.18316255
92487556 104.69689 0.18499721 104.69347 0.182973
92972266 104.69686 0.18501216 104.69345 0.18298988
93459517 104.69712 0.18474105 104.69371 0.18272069
93949321 104.69734 0.18451343 104.69393 0.182495
94441692 104.69739 0.18444948 104.69398 0.18243297
94936643 104.69781 0.18402411 104.6944 0.18200952
95434189 104.69775 0.18402305 104.69434 0.18201037
95934341 104.69828 0.18446706 104.69487 0.1824563
96437116 104.69871 0.18400079 104.6953 0.18199195
96942525 104.69865 0.18404861 104.69524 0.18204167
97450582 104.69914 0.18355389 104.69573 0.18154886
97961303 104.69913 0.18355144 104.69572 0.18154832
98474700 104.6991 0.18357192 104.69569 0.1815707
98990788 104.69957 0.18309122 104.69616 0.1810919
99509580 104.69956 0.18309234 104.69615 0.18109492
1.0003109e+08 104.69985 0.18279018 104.69644 0.18079466
1.0055534e+08 104.70003 0.18259458 104.69663 0.18060095
1.0108233e+08 104.7001 0.18270216 104.6967 0.18071043
1.0161208e+08 104.70075 0.1828274 104.69735 0.18083755
1.0214461e+08 104.70094 0.18256724 104.69754 0.18057928
1.0267993e+08 104.70099 0.18250727 104.69759 0.1805212
1.0321806e+08 104.70141 0.1820787 104.69801 0.18009451
1.0375901e+08 104.70138 0.18210035 104.69798 0.18011804
1.0430279e+08 104.70141 0.18205663 104.69801 0.1800762
1.0484942e+08 104.70186 0.18159991 104.69846 0.17962135
1.0539892e+08 104.7018 0.18164804 104.6984 0.17967137
1.0595129e+08 104.70228 0.18115255 104.69888 0.17917774
1.0650656e+08 104.70242 0.18130031 104.69903 0.17932737
1.0706474e+08 104.70272 0.18165105 104.69933 0.17967998
1.0762585e+08 104.70317 0.1811498 104.69977 0.1791806
1.081899e+08 104.70318 0.18112858 104.69979 0.17916124
1.087569e+08 104.70315 0.18115012 104.69975 0.17918464
1.0932688e+08 104.70359 0.18069857 104.7002 0.17873495
1.0989984e+08 104.70361 0.18066556 104.70022 0.1787038
1.104758e+08 104.70386 0.18040417 104.70047 0.17844426
1.1105479e+08 104.70409 0.18016721 104.7007 0.17820915
1.116368e+08 104.70406 0.18018305 104.70067 0.17822684
1.1222187e+08 104.70425 0.17993033 104.70086 0.17797597
1.1281e+08 104.7049 0.18004325 104.70151 0.17809074
1.1340122e+08 104.70501 0.18011653 104.70162 0.17816586
1.1399554e+08 104.70546 0.17965738 104.70207 0.17770855
1.1459297e+08 104.70543 0.17967936 104.70204 0.17773236
1.1519353e+08 104.70543 0.17966489 104.70205 0.17771973
1.1579723e+08 104.70591 0.17918025 104.70252 0.17723693
1.1640411e+08 104.70585 0.17922968 104.70246 0.17728819
1.1701416e+08 104.70631 0.17875559 104.70293 0.17681594
1.1762741e+08 104.70632 0.17873081 104.70294 0.17679298
1.1824387e+08 104.70626 0.1787235 104.70288 0.1767875
1.1886357e+08 104.70714 0.1787162 104.70376 0.17678203
1.1948651e+08 104.70723 0.17870891 104.70385 0.17677656
1.2011271e+08 104.7072 0.17873021 104.70382 0.17679968
1.207422e+08 104.70761 0.17831009 104.70423 0.17638137
1.2137499e+08 104.70767 0.17824152 104.70429 0.17631462
1.2201109e+08 104.70788 0.17802041 104.7045 0.17609532
1.2265053e+08 104.70814 0.17774357 104.70477 0.1758203
1.2329332e+08 104.70812 0.17775914 104.70474 0.17583768
1.2393948e+08 104.70829 0.17757383 104.70492 0.17565417
1.2458902e+08 104.70857 0.1772352 104.70519 0.17531735
1.2524197e+08 104.70903 0.17772906 104.70566 0.175813
1.2589834e+08 104.70951 0.17724056 104.70614 0.17532631
1.2655815e+08 104.70948 0.17726147 104.70611 0.17534902
1.2722142e+08 104.70947 0.1772616 104.7061 0.17535094
1.2788816e+08 104.70995 0.17676557 104.70658 0.1748567
1.285584e+08 104.70992 0.176784 104.70655 0.17487693
1.2923215e+08 104.70991 0.17679145 104.70654 0.17488617
1.2990943e+08 104.7104 0.17629198 104.70703 0.17438848
1.3059026e+08 104.71034 0.17633507 104.70698 0.17443336
1.3127466e+08 104.71073 0.17589865 104.70736 0.17399873
1.3196265e+08 104.71129 0.17630854 104.70793 0.1744104
1.3265424e+08 104.71125 0.17631213 104.70788 0.17441576
1.3334946e+08 104.71162 0.17592662 104.70826 0.17403204
1.3404832e+08 104.71173 0.17581507 104.70836 0.17392226
1.3475084e+08 104.7117 0.17583236 104.70834 0.17394133
1.3545704e+08 104.71204 0.17547991 104.70868 0.17359065
1.3616695e+08 104.71217 0.17533813 104.70881 0.17345063
1.3688057e+08 104.71231 0.17519353 104.70895 0.1733078
1.3759794e+08 104.71265 0.17484314 104.70929 0.17295917
1.3831906e+08 104.71261 0.17485252 104.70925 0.17297032
1.3904397e+08 104.71321 0.17522765 104.70985 0.17334721
1.3977267e+08 104.71355 0.17481949 104.7102 0.17294081
1.405052e+08 104.71352 0.17483963 104.71017 0.17296271
1.4124156e+08 104.7136 0.17475467 104.71024 0.1728795
1.4198178e+08 104.714 0.174341 104.71065 0.17246758
1.4272588e+08 104.71395 0.17438356 104.7106 0.1725119
1.4347388e+08 104.71444 0.1738841 104.71109 0.17201418
1.442258e+08 104.71442 0.17389273 104.71107 0.17202456
1.4498166e+08 104.71439 0.17391069 104.71104 0.17204427
1.4574148e+08 104.7149 0.17343775 104.71155 0.17157306
1.4650529e+08 104.71535 0.17390091 104.712 0.17203797
1.4727309e+08 104.7153 0.17389228 104.71194 0.17203107
1.4804492e+08 104.71577 0.17340397 104.71242 0.1715445
1.488208e+08 104.71575 0.17341592 104.7124 0.17155818
1.4960074e+08 104.71606 0.17310202 104.71271 0.17124602
1.5038477e+08 104.71623 0.17291999 104.71288 0.17106571
1.5117291e+08 104.7162 0.17293554 104.71286 0.171083
1.5196518e+08 104.71647 0.17265665 104.71313 0.17080583
1.527616e+08 104.71668 0.17243863 104.71333 0.17058954
1.535622e+08 104.71673 0.17252942 104.71338 0.17068205
1.5436699e+08 104.71737 0.17269637 104.71403 0.17085071
1.55176e+08 104.71759 0.17241337 104.71424 0.17056944
1.5598924e+08 104.71762 0.17237489 104.71427 0.17053267
1.5680676e+08 104.71805 0.17192874 104.71471 0.17008824
1.5762855e+08 104.71802 0.17195142 104.71468 0.17011263
1.5845465e+08 104.71804 0.17192446 104.7147 0.17008737
1.5928508e+08 104.7185 0.17145286 104.71516 0.16961749
1.6011987e+08 104.71847 0.17147498 104.71513 0.16964132
1.6095903e+08 104.71846 0.17146999 104.71513 0.16963804
1.6180258e+08 104.71908 0.17110766 104.71574 0.1692774
1.6265056e+08 104.71937 0.17150881 104.71603 0.16968025
1.6350298e+08 104.7198 0.17102242 104.71646 0.16919556
1.6435987e+08 104.71982 0.17098503 104.71649 0.16915986
1.6522125e+08 104.71979 0.1710071 104.71646 0.16918363
1.6608714e+08 104.72022 0.17057312 104.71688 0.16875135
1.6695758e+08 104.72027 0.17050877 104.71694 0.16868868
1.6783257e+08 104.72024 0.17052982 104.71691 0.16871142
1.6871215e+08 104.72063 0.17012573 104.7173 0.16830902
1.6959634e+08 104.72075 0.17008347 104.71742 0.16826844
1.7048516e+08 104.72139 0.17032369 104.71806 0.16851034
1.7137864e+08 104.72164 0.16999999 104.71831 0.16818832
1.7227681e+08 104.72162 0.17001567 104.71829 0.16820569
1.7317968e+08 104.72178 0.16984932 104.71845 0.16804101
1.7408728e+08 104.72209 0.16952035 104.71877 0.16771372
1.7499964e+08 104.72207 0.16953638 104.71874 0.16773142
1.7591678e+08 104.72219 0.16940391 104.71886 0.16760062
1.7683873e+08 104.72255 0.16904142 104.71922 0.1672398
1.7776551e+08 104.72252 0.16906042 104.71919 0.16726046
1.7869714e+08 104.72271 0.16905374 104.71938 0.16725545
1.7963366e+08 104.72348 0.16904709 104.72015 0.16725047
1.8057509e+08 104.7234 0.16905813 104.72008 0.16726316
1.8152145e+08 104.72389 0.16855858 104.72057 0.16676527
1.8247277e+08 104.72387 0.16857123 104.72055 0.16677958
1.8342907e+08 104.72385 0.16858722 104.72052 0.16679723
1.8439039e+08 104.72433 0.16808914 104.72101 0.1663008
1.8535675e+08 104.72432 0.16809544 104.721 0.16630876
1.8632817e+08 104.72429 0.16811493 104.72097 0.16632989
1.8730468e+08 104.72479 0.1676349 104.72147 0.16585151
1.8828631e+08 104.72525 0.16810435 104.72193 0.16632261
1.8927308e+08 104.72519 0.16809712 104.72187 0.16631703
1.9026503e+08 104.72566 0.16761782 104.72234 0.16583937
1.9126217e+08 104.72565 0.16761955 104.72233 0.16584274
1.9226454e+08 104.72594 0.16731914 104.72263 0.16554396
1.9327216e+08 104.72613 0.16712388 104.72281 0.16535034
1.9428507e+08 104.7261 0.16714014 104.72279 0.16536824
1.9530328e+08 104.72636 0.16687481 104.72304 0.16510454
1.9632683e+08 104.72658 0.16664363 104.72327 0.16487499
1.9735574e+08 104.72662 0.16672378 104.7233 0.16495677
1.9839005e+08 104.72726 0.16691644 104.72395 0.16515105
1.9942977e+08 104.72749 0.16661983 104.72418 0.16485607
2.0047495e+08 104.72746 0.16663621 104.72415 0.16487408
2.015256e+08 104.72764 0.16644301 104.72434 0.16468249
2.0258176e+08 104.72794 0.16614038 104.72463 0.16438148
2.0364345e+08 104.72793 0.16614339 104.72462 0.16438611
2.0471071e+08 104.7284 0.1656631 104.72509 0.16390744
2.0578356e+08 104.72837 0.16568517 104.72506 0.16393112
2.0686203e+08 104.72835 0.16567872 104.72505 0.16392628
2.0794616e+08 104.72932 0.16567226 104.72602 0.16392144
2.0903596e+08 104.72927 0.16566583 104.72596 0.16391662
2.1013148e+08 104.72925 0.16567241 104.72595 0.16392481
2.1123274e+08 104.72974 0.16517421 104.72644 0.1634282
2.1233977e+08 104.72972 0.16519064 104.72641 0.16344623
2.1345261e+08 104.72969 0.16520328 104.72639 0.16346049
2.1457127e+08 104.73018 0.16470417 104.72688 0.16296296
2.156958e+08 104.73014 0.16474274 104.72684 0.16300314
2.1682622e+08 104.7305 0.16432698 104.7272 0.16258897
2.1796257e+08 104.73108 0.16471398 104.72778 0.16297757
2.1910487e+08 104.73104 0.16472154 104.72774 0.16298672
2.2025316e+08 104.73139 0.16436147 104.7281 0.16262823
2.2140747e+08 104.73152 0.16422772 104.72822 0.16249608
2.2256782e+08 104.73149 0.16424356 104.7282 0.16251351
2.2373426e+08 104.73181 0.16391743 104.72851 0.16218895
2.2490681e+08 104.73197 0.16374931 104.72867 0.16202242
2.260855e+08 104.73194 0.16376509 104.72865 0.16203978
2.2727037e+08 104.7322 0.1634448 104.7289 0.16172107
2.2846146e+08 104.73283 0.16368126 104.72954 0.16195911
2.2965878e+08 104.73285 0.16374213 104.72956 0.16202155
2.3086238e+08 104.7331 0.1634863 104.72981 0.1617673
2.3207229e+08 104.73333 0.16324611 104.73004 0.16152868
2.3328853e+08 104.7333 0.16326295 104.73001 0.16154709
2.3451116e+08 104.73351 0.16304316 104.73023 0.16132887
2.3574019e+08 104.73378 0.16276704 104.73049 0.16105431
2.3697566e+08 104.73379 0.16274843 104.7305 0.16103727
2.382176e+08 104.73422 0.16226172 104.73093 0.16055212
2.3946606e+08 104.73454 0.16263424 104.73125 0.16092621
2.4072105e+08 104.73467 0.16275521 104.73138 0.16104874
2.4198263e+08 104.73515 0.16226886 104.73186 0.16056394
2.4325081e+08 104.73512 0.1622908 104.73183 0.16058744
2.4452565e+08 104.73511 0.16229191 104.73182 0.16059011
2.4580716e+08 104.73559 0.16179691 104.73231 0.16009665
2.4709539e+08 104.73556 0.16181623 104.73228 0.16011752
2.4839037e+08 104.73555 0.1618247 104.73226 0.16012754
2.4969214e+08 104.73603 0.1613262 104.73275 0.15963059
2.5100073e+08 104.73598 0.16131335 104.7327 0.15961928
2.5231618e+08 104.73637 0.16173628 104.73309 0.16004376
2.5363852e+08 104.73693 0.16131308 104.73365 0.1596221
2.5496779e+08 104.73691 0.16132321 104.73364 0.15963378
2.5630403e+08 104.73689 0.16134149 104.73361 0.15965359
2.5764727e+08 104.73737 0.16084581 104.7341 0.15915945
2.5899756e+08 104.73734 0.16087322 104.73406 0.15918839
2.6035491e+08 104.73768 0.16052195 104.7344 0.15883866
2.6171939e+08 104.73781 0.16038062 104.73454 0.15869886
2.6309101e+08 104.73777 0.16037451 104.73449 0.15869427
2.6446982e+08 104.73839 0.1603684 104.73511 0.15868969
2.6585586e+08 104.73872 0.16036229 104.73545 0.15868511
2.6724916e+08 104.73869 0.16037387 104.73542 0.15869822
2.6864976e+08 104.73897 0.16009159 104.7357 0.15841746
2.7005771e+08 104.73917 0.15987863 104.7359 0.15820602
2.7147303e+08 104.73915 0.15989557 104.73588 0.15822448
2.7289577e+08 104.73938 0.15964902 104.73612 0.15797945
2.7432596e+08 104.73962 0.15939989 104.73636 0.15773183
2.7576366e+08 104.73959 0.15940787 104.73632 0.15774133
2.7720888e+08 104.74 0.15940182 104.73673 0.15773678
2.7866168e+08 104.74055 0.15939578 104.73728 0.15773225
2.801221e+08 104.74051 0.15939416 104.73724 0.15773215
2.8159016e+08 104.74067 0.15921959 104.73741 0.15755908
2.8306593e+08 104.74098 0.15889987 104.73772 0.15724086
2.8454942e+08 104.74096 0.15891572 104.7377 0.15725823
2.8604069e+08 104.74109 0.15877646 104.73783 0.15712046
2.8753978e+08 104.74143 0.15842279 104.73817 0.1567683
2.8904672e+08 104.7414 0.15843246 104.73814 0.15677946
2.9056156e+08 104.74199 0.1588133 104.73873 0.1571618
2.9208434e+08 104.74234 0.15840237 104.73908 0.15675237
2.936151e+08 104.74229 0.15844011 104.73903 0.15679159
2.9515388e+08 104.74278 0.15794149 104.73953 0.15629447
2.9670073e+08 104.74276 0.15795596 104.7395 0.15631043
2.9825568e+08 104.74274 0.15797152 104.73948 0.15632748
2.9981879e+08 104.74323 0.15747349 104.73997 0.15583094
3.0139008e+08 104.74321 0.15748217 104.73995 0.1558411
3.0296961e+08 104.74315 0.15747625 104.7399 0.15583666
3.0455742e+08 104.74413 0.15747031 104.74087 0.15583221
3.0615355e+08 104.74411 0.15746439 104.74086 0.15582777
3.0775804e+08 104.74408 0.1574862 104.74083 0.15585105
3.0937095e+08 104.74456 0.15700164 104.7413 0.15536797
3.109923e+08 104.74456 0.15699072 104.74131 0.15535853
3.1262215e+08 104.74453 0.15701367 104.74128 0.15538296
3.1426055e+08 104.74498 0.15655368 104.74173 0.15492443
3.1590753e+08 104.74501 0.15651712 104.74176 0.15488934
3.1756314e+08 104.74495 0.15651124 104.7417 0.15488493
3.1922743e+08 104.7458 0.15650537 104.74255 0.15488053
3.2090044e+08 104.74591 0.15649952 104.74266 0.15487614
3.2258222e+08 104.74588 0.15652158 104.74263 0.15489967
3.2427282e+08 104.74627 0.15611846 104.74303 0.15449801
3.2597227e+08 104.74636 0.15602604 104.74311 0.15440704
3.2768063e+08 104.74633 0.15604612 104.74308 0.15442859
3.2939795e+08 104.74669 0.15567479 104.74345 0.15405871
3.3112426e+08 104.74681 0.15555261 104.74356 0.15393799
3.3285962e+08 104.74676 0.15554679 104.74351 0.15393363
3.3460408e+08 104.74742 0.15554098 104.74418 0.15392927
3.3635767e+08 104.74771 0.15553517 104.74447 0.15392491
3.3812046e+08 104.74769 0.1555494 104.74445 0.15394058
3.3989249e+08 104.74798 0.15524552 104.74474 0.15363815
3.416738e+08 104.74816 0.15505536 104.74492 0.15344943
3.4346445e+08 104.74814 0.15507227 104.7449 0.15346779
3.4526448e+08 104.7484 0.15480378 104.74516 0.15320074
3.4707395e+08 104.74862 0.15457738 104.74538 0.15297579
3.488929e+08 104.74858 0.15458287 104.74534 0.15298271
3.5072139e+08 104.74903 0.15457711 104.74579 0.15297839
3.5255945e+08 104.74954 0.15457137 104.7463 0.15297408
3.5440715e+08 104.7495 0.15457296 104.74626 0.15297711
3.5626453e+08 104.74969 0.15437643 104.74645 0.15278202
3.5813165e+08 104.74997 0.15407856 104.74674 0.15248557
3.6000855e+08 104.74997 0.15407917 104.74673 0.15248762
3.6189529e+08 104.75043 0.15360217 104.7472 0.15201204
3.6379191e+08 104.7504 0.15362516 104.74717 0.15203645
3.6569848e+08 104.75039 0.15361944 104.74716 0.15203217
3.6761504e+08 104.75136 0.15361376 104.74813 0.15202791
3.6954164e+08 104.75131 0.15360807 104.74808 0.15202364
3.7147834e+08 104.75129 0.15361463 104.74806 0.15203161
3.7342519e+08 104.75178 0.15311746 104.74855 0.15153586
3.7538224e+08 104.75175 0.15313512 104.74853 0.15155494
3.7734955e+08 104.75173 0.15314785 104.74851 0.15156909
3.7932717e+08 104.75222 0.15264944 104.749 0.15107209
3.8131515e+08 104.7522 0.15266221 104.74898 0.15108627
3.8331356e+08 104.75215 0.15265656 104.74893 0.15108203
3.8532243e+08 104.75313 0.15265094 104.74991 0.15107782
3.8734183e+08 104.75311 0.1526453 104.74988 0.15107359
3.8937182e+08 104.75308 0.15266607 104.74985 0.15109576
3.9141245e+08 104.75356 0.15217421 104.75034 0.15060531
3.9346377e+08 104.75355 0.15217251 104.75033 0.15060501
3.9552584e+08 104.75352 0.1521952 104.7503 0.1506291
3.9759872e+08 104.75399 0.15171997 104.75077 0.15015527
3.9968246e+08 104.75398 0.15168072 104.75076 0.15011742
4.0177712e+08 104.75424 0.1519933 104.75102 0.15043139
4.0388276e+08 104.75487 0.15173723 104.75166 0.15017671
4.0599943e+08 104.7549 0.15168304 104.75169 0.15012392
4.081272e+08 104.75487 0.15170605 104.75166 0.15014832
4.1026612e+08 104.75529 0.15128473 104.75207 0.14972839
4.1241625e+08 104.75535 0.15121041 104.75214 0.14965546
4.1457765e+08 104.75532 0.15123212 104.75211 0.14967855
4.1675037e+08 104.7557 0.15084118 104.75249 0.149289
4.1893448e+08 104.75579 0.1507317 104.75258 0.14918091
4.2113004e+08 104.75595 0.15093287 104.75274 0.14938346
4.233371e+08 104.7566 0.15087527 104.75339 0.14932723
4.2555574e+08 104.7567 0.15072128 104.75349 0.14917463
4.2778599e+08 104.75668 0.15073793 104.75347 0.14919265
4.3002794e+08 104.75699 0.15041287 104.75379 0.14886897
4.3228164e+08 104.75715 0.15024533 104.75395 0.14870281
4.3454715e+08 104.75713 0.15026196 104.75392 0.1487208
4.3682453e+08 104.75741 0.14997174 104.7542 0.14843196
4.3911384e+08 104.75759 0.14975413 104.75439 0.14821572
4.4141516e+08 104.75806 0.15026374 104.75485 0.1487267
4.4372853e+08 104.75828 0.14998686 104.75508 0.14845119
4.4605403e+08 104.75851 0.14974708 104.75531 0.14821277
4.4839172e+08 104.7585 0.14975456 104.7553 0.14822162
4.5074166e+08 104.75847 0.14977614 104.75527 0.14824456
4.5310391e+08 104.75885 0.1493892 104.75565 0.14785898
4.5547854e+08 104.75895 0.14928229 104.75575 0.14775342
4.5786562e+08 104.75892 0.14930159 104.75572 0.14777408
4.6026521e+08 104.75924 0.14892009 104.75604 0.14739394
4.6267738e+08 104.75985 0.1492676 104.75665 0.1477428
4.6510218e+08 104.75983 0.14928237 104.75663 0.14775892
4.675397e+08 104.76014 0.1489617 104.75694 0.14743961
4.6998999e+08 104.7603 0.14878971 104.75711 0.14726897
4.7245312e+08 104.76028 0.14880657 104.75708 0.14728718
4.7492916e+08 104.76055 0.1485209 104.75736 0.14700285
4.7741817e+08 104.76075 0.14831282 104.75756 0.14679612
4.7992023e+08 104.76071 0.14831636 104.75752 0.14680101
4.824354e+08 104.7612 0.14831099 104.75801 0.14679697
4.8496376e+08 104.76168 0.14830562 104.75848 0.14679295
4.8750536e+08 104.76164 0.14830991 104.75844 0.14679858
4.9006029e+08 104.76184 0.14809593 104.75865 0.14658594
4.926286e+08 104.76211 0.14781587 104.75892 0.14630721
4.9521038e+08 104.76209 0.14783323 104.7589 0.14632591
4.9780569e+08 104.76226 0.14765528 104.75907 0.14614929
5.0041459e+08 104.76257 0.14734018 104.75938 0.14583552
5.0303717e+08 104.76254 0.14735634 104.75935 0.14585302
5.056735e+08 104.76281 0.14735102 104.75963 0.14584903
5.0832364e+08 104.7635 0.1473457 104.76031 0.14584504
5.1098767e+08 104.76344 0.14734041 104.76026 0.14584107
5.1366566e+08 104.76355 0.14722851 104.76036 0.1457305
5.1635769e+08 104.76392 0.14684671 104.76074 0.14535002
5.1906382e+08 104.76389 0.14686858 104.76071 0.14537321
5.2178414e+08 104.76397 0.14678589 104.76078 0.14529184
5.2451871e+08 104.76437 0.14637331 104.76119 0.14488058
5.2726762e+08 104.76432 0.14637582 104.76114 0.14488441
5.3003093e+08 104.76486 0.14681354 104.76168 0.14532344
5.3280873e+08 104.76528 0.14635681 104.7621 0.14486803
5.3560108e+08 104.76524 0.14638103 104.76206 0.14489356
5.3840806e+08 104.76526 0.14635298 104.76209 0.14486682
5.4122976e+08 104.76572 0.14588547 104.76255 0.14440062
5.4406625e+08 104.76569 0.14590935 104.76251 0.14442582
5.469176e+08 104.76569 0.14590497 104.76251 0.14442275
5.4978389e+08 104.76615 0.14539455 104.76297 0.14391363
5.5266521e+08 104.76642 0.14572327 104.76325 0.14424366
5.5556162e+08 104.76659 0.14590325 104.76341 0.14442494
5.5847322e+08 104.76707 0.14540263 104.7639 0.14392562
5.6140007e+08 104.76704 0.14542211 104.76387 0.1439464
5.6434227e+08 104.76704 0.14541692 104.76387 0.14394251
5.6729988e+08 104.76711 0.14533788 104.76394 0.14386477
5.7027299e+08 104.76752 0.14492164 104.76435 0.14344983
5.7326169e+08 104.76749 0.14494541 104.76432 0.14347489
5.7626605e+08 104.76758 0.14494024 104.76441 0.14347101
5.7928615e+08 104.76845 0.14493507 104.76528 0.14346714
5.8232208e+08 104.76839 0.14492991 104.76522 0.14346326
5.8537392e+08 104.76841 0.14490524 104.76524 0.14343988
5.8844176e+08 104.76887 0.14443465 104.7657 0.14297058
5.9152567e+08 104.76884 0.14445851 104.76567 0.14299573
5.9462575e+08 104.76883 0.14445544 104.76567 0.14299395
5.9774207e+08 104.76932 0.14396504 104.76615 0.14250482
6.0087473e+08 104.76929 0.14398716 104.76612 0.14252823
6.040238e+08 104.76926 0.14398205 104.7661 0.14252439
6.0718938e+08 104.77024 0.14397694 104.76708 0.14252056
6.1037155e+08 104.77019 0.1439718 104.76703 0.14251671
6.1357039e+08 104.77017 0.14398376 104.76701 0.14252994
6.16786e+08 104.77066 0.1434859 104.7675 0.14203335
6.2001846e+08 104.77064 0.14350058 104.76748 0.14204931
6.2326786e+08 104.77061 0.14351759 104.76745 0.14206759
6.2653429e+08 104.7711 0.14302075 104.76794 0.14157202
6.2981784e+08 104.77106 0.14300341 104.7679 0.14155595
6.331186e+08 104.77142 0.14336365 104.76827 0.14191746
6.3643666e+08 104.77155 0.14345889 104.7684 0.14201396
6.3977211e+08 104.77202 0.14298533 104.76886 0.14154167
6.4312503e+08 104.77199 0.14300912 104.76883 0.14156672
6.4649553e+08 104.77198 0.14300727 104.76883 0.14156614
6.498837e+08 104.77246 0.14251612 104.76931 0.14107624
6.5328962e+08 104.77243 0.14253804 104.76928 0.14109943
6.5671339e+08 104.77242 0.14254435 104.76927 0.141107
6.601551e+08 104.773 0.1421437 104.76985 0.14070761
6.6361485e+08 104.77337 0.14255081 104.77021 0.14111598
6.6709273e+08 104.77332 0.14253577 104.77017 0.14110219
6.7058884e+08 104.77381 0.14203788 104.77066 0.14060555
6.7410327e+08 104.77379 0.14205199 104.77064 0.1406209
6.7763612e+08 104.77376 0.14206963 104.77061 0.1406398
6.8118749e+08 104.77425 0.14157319 104.7711 0.14014461
6.8475747e+08 104.77423 0.14158105 104.77109 0.14015372
6.8834615e+08 104.77418 0.14157608 104.77103 0.14014999
6.9195365e+08 104.77515 0.14157109 104.772 0.14014625
6.9558005e+08 104.77514 0.14156612 104.77199 0.14014252
6.9922546e+08 104.77513 0.14156115 104.77199 0.14013879
7.0288997e+08 104.77513 0.14156051 104.77198 0.14013939
7.0657368e+08 104.77561 0.14106864 104.77247 0.13964876
7.1027671e+08 104.77558 0.14109034 104.77244 0.13967169
7.1399913e+08 104.77557 0.14109766 104.77243 0.13968025
7.1774107e+08 104.77604 0.14058564 104.7729 0.13916947
7.2150262e+08 104.77627 0.14086182 104.77313 0.13944688
7.2528388e+08 104.77648 0.14110094 104.77334 0.13968723
7.2908496e+08 104.77695 0.14059131 104.77382 0.13917884
7.3290596e+08 104.77693 0.14060479 104.7738 0.13919355
7.3674698e+08 104.77691 0.14062304 104.77377 0.13921302
7.4060814e+08 104.7774 0.14012707 104.77426 0.13871829
7.4448953e+08 104.77738 0.14013412 104.77425 0.13872656
7.4839126e+08 104.77735 0.14015562 104.77422 0.13874928
7.5231344e+08 104.77785 0.13967449 104.77471 0.13826938
7.5625617e+08 104.77831 0.14014792 104.77518 0.13874403
7.6021957e+08 104.77828 0.14011457 104.77515 0.13871189
7.6420374e+08 104.77827 0.14011512 104.77514 0.13871367
7.6820879e+08 104.77876 0.13962258 104.77563 0.13822235
7.7223483e+08 104.77873 0.139644 104.7756 0.13824498
7.7628197e+08 104.77871 0.13965229 104.77558 0.13825449
7.8035032e+08 104.7792 0.13915561 104.77607 0.13775902
7.8443999e+08 104.77915 0.13914489 104.77602 0.13774951
7.885511e+08 104.77954 0.13957479 104.77641 0.13818062
7.9268375e+08 104.7801 0.13914612 104.77697 0.13775317
7.9683806e+08 104.78008 0.13915897 104.77695 0.13776722
8.0101414e+08 104.78005 0.1391778 104.77693 0.13778725
8.0521211e+08 104.78054 0.13868237 104.77742 0.13729303
8.0943207e+08 104.78053 0.13868855 104.7774 0.13730042
8.1367416e+08 104.7805 0.13871044 104.77738 0.13732351
8.1793847e+08 104.78098 0.13821896 104.77786 0.13683324
8.2222514e+08 104.78112 0.13836233 104.778 0.1369778
8.2653427e+08 104.78145 0.13869331 104.77833 0.13730998
8.3086598e+08 104.78142 0.13867105 104.7783 0.13728892
8.3522039e+08 104.78191 0.13817788 104.77879 0.13679695
8.3959763e+08 104.78188 0.13819902 104.77876 0.13681929
8.439978e+08 104.78186 0.13820827 104.77874 0.13682973
8.4842104e+08 104.78235 0.13771134 104.77923 0.13633399
8.5286746e+08 104.78233 0.13772877 104.77921 0.13635261
8.5733718e+08 104.78228 0.13772401 104.77917 0.13634904
8.6183032e+08 104.78327 0.13771924 104.78015 0.13634547
8.6634702e+08 104.78323 0.13771449 104.78011 0.1363419
8.7088738e+08 104.7832 0.13773386 104.78009 0.13636246
8.7545154e+08 104.78369 0.13723899 104.78058 0.13586877
8.8003962e+08 104.78368 0.13724432 104.78056 0.13587529
8.8465175e+08 104.78367 0.1372396 104.78056 0.13587175
8.8928804e+08 104.78368 0.13723122 104.78056 0.13586455
8.9394864e+08 104.78413 0.13672447 104.78102 0.13535898
8.9863365e+08 104.78442 0.13706266 104.7813 0.13569835
9.0334323e+08 104.78457 0.13723245 104.78146 0.13586932
9.0807748e+08 104.78505 0.13673455 104.78194 0.1353726
9.1283655e+08 104.78503 0.13675537 104.78192 0.13539459
9.1762055e+08 104.78501 0.13676548 104.7819 0.13540588
9.2242963e+08 104.7855 0.13626845 104.78239 0.13491002
9.2726392e+08 104.78547 0.13628536 104.78237 0.1349281
9.3212354e+08 104.78547 0.13628067 104.78236 0.13492458
9.3700862e+08 104.78557 0.13627599 104.78247 0.13492107
9.4191931e+08 104.78644 0.13627134 104.78333 0.13491758
9.4685574e+08 104.78637 0.13626667 104.78327 0.13491408
9.5181803e+08 104.7864 0.13623623 104.78329 0.13488481
9.5680633e+08 104.78685 0.1357722 104.78375 0.13442193
9.6182078e+08 104.78682 0.13579676 104.78372 0.13444766
9.668615e+08 104.78682 0.13579147 104.78372 0.13444353
9.7192864e+08 104.7873 0.13530372 104.7842 0.13395695
9.7702234e+08 104.78724 0.13529819 104.78414 0.13395257
9.8214274e+08 104.78769 0.13576208 104.78459 0.13441762
9.8728996e+08 104.7882 0.13529254 104.7851 0.13394924
9.9246417e+08 104.78817 0.13531302 104.78508 0.13397087
9.9766549e+08 104.78817 0.13530839 104.78507 0.1339674
1.0028941e+09 104.78825 0.1352264 104.78515 0.13388655
1.0081501e+09 104.78865 0.13481441 104.78555 0.13347572
1.0134336e+09 104.78862 0.13483864 104.78552 0.1335011
1.0187448e+09 104.78866 0.13477583 104.78556 0.13343943
1.0240838e+09 104.78929 0.13453855 104.7862 0.1332033
1.0294509e+09 104.78954 0.13484306 104.78645 0.13350897
1.034846e+09 104.78954 0.13479791 104.78645 0.13346495
1.0402695e+09 104.79 0.13433063 104.78691 0.13299883
1.0457213e+09 104.78997 0.1343552 104.78688 0.13302453
1.0512018e+09 104.78997 0.13435064 104.78688 0.13302111
1.0567109e+09 104.7901 0.13421384 104.78701 0.13288545
1.062249e+09 104.79044 0.13386046 104.78735 0.13253321
1.067816e+09 104.79041 0.13387134 104.78732 0.13254523
1.0734122e+09 104.791 0.13425458 104.78791 0.13292961
1.0790378e+09 104.79135 0.13384449 104.78826 0.13252065
1.0846928e+09 104.79132 0.13386739 104.78823 0.13254469
1.0903775e+09 104.79139 0.13378966 104.7883 0.13246809
1.096092e+09 104.7918 0.13337351 104.78871 0.13205307
1.1018364e+09 104.79177 0.13339787 104.78868 0.13207856
1.1076109e+09 104.79176 0.13340175 104.78867 0.13208358
1.1134157e+09 104.79193 0.13317192 104.78884 0.13185487
1.1192509e+09 104.79258 0.13325265 104.78949 0.13193672
1.1251167e+09 104.79266 0.13338363 104.78958 0.13206883
1.1310132e+09 104.79282 0.13321594 104.78974 0.13190226
1.1369406e+09 104.79314 0.13289241 104.79006 0.13157986
1.1428991e+09 104.79312 0.13291041 104.79004 0.13159898
1.1488888e+09 104.79324 0.13277735 104.79016 0.13146704
1.15491e+09 104.79359 0.13242007 104.79051 0.13111088
1.1609626e+09 104.79355 0.1324304 104.79048 0.13112233
1.167047e+09 104.79402 0.13293345 104.79095 0.1316265
1.1731633e+09 104.79426 0.13263825 104.79119 0.13133242
1.1793116e+09 104.79448 0.13241691 104.7914 0.13111219
1.1854922e+09 104.79445 0.13243556 104.79138 0.13113196
1.1917051e+09 104.79468 0.13220038 104.79161 0.13089789
1.1979506e+09 104.79493 0.13194311 104.79186 0.13064173
1.2042289e+09 104.7949 0.13196179 104.79183 0.13066151
1.21054e+09 104.79507 0.13173678 104.792 0.13043762
1.2168842e+09 104.79572 0.13180867 104.79265 0.13051062
1.2232617e+09 104.79582 0.13194061 104.79275 0.13064365
1.2296726e+09 104.79579 0.13195939 104.79272 0.13066355
1.2361171e+09 104.79612 0.13162334 104.79305 0.1303286
1.2425953e+09 104.79627 0.13146964 104.7932 0.130176
1.2491075e+09 104.79624 0.13148693 104.79317 0.13019439
1.2556539e+09 104.79654 0.13118527 104.79347 0.12989383
1.2622345e+09 104.79672 0.13099565 104.79365 0.12970532
1.2688497e+09 104.7968 0.13109309 104.79374 0.12980385
1.2754995e+09 104.79716 0.13150608 104.7941 0.13021794
1.2821841e+09 104.79755 0.13105095 104.79449 0.12976391
1.2889038e+09 104.79761 0.13098472 104.79455 0.12969876
1.2956587e+09 104.79758 0.131008 104.79452 0.12972314
1.302449e+09 104.79797 0.13061072 104.79491 0.12932695
1.3092749e+09 104.79806 0.13051565 104.795 0.12923298
1.3161366e+09 104.79803 0.13053702 104.79497 0.12925544
1.3230342e+09 104.79837 0.13014549 104.7953 0.128865
1.329968e+09 104.79897 0.13050746 104.79591 0.12922806
1.3369381e+09 104.79896 0.13049823 104.7959 0.12921992
1.3439448e+09 104.79893 0.13052205 104.79587 0.12924482
1.3509881e+09 104.7994 0.1300453 104.79634 0.12876916
1.3580684e+09 104.79941 0.13002928 104.79635 0.12875422
1.3651858e+09 104.79938 0.13005393 104.79632 0.12877995
1.3723405e+09 104.79982 0.12960286 104.79677 0.12832995
1.3795327e+09 104.79995 0.12965172 104.79689 0.1283799
1.3867625e+09 104.80034 0.13004015 104.79728 0.12876941
1.3940303e+09 104.80029 0.13002618 104.79724 0.12875651
1.4013362e+09 104.80078 0.1295291 104.79773 0.12826051
1.4086803e+09 104.80076 0.12954312 104.79771 0.12827561
1.4160629e+09 104.80073 0.12956205 104.79768 0.12829561
1.4234843e+09 104.80122 0.12906677 104.79817 0.1278014
1.4309445e+09 104.80121 0.12907431 104.79816 0.12781001
1.4384438e+09 104.80118 0.12904359 104.79813 0.12778036
1.4459824e+09 104.80167 0.12951584 104.79862 0.12825368
1.4535605e+09 104.80214 0.12903303 104.79909 0.12777194
1.4611784e+09 104.80211 0.1290572 104.79906 0.12779718
1.4688361e+09 104.8021 0.12905838 104.79905 0.12779943
1.476534e+09 104.80258 0.12856654 104.79954 0.12730865
1.4842723e+09 104.80256 0.12858848 104.79951 0.12733166
1.4920511e+09 104.80254 0.12859738 104.79949 0.12734162
1.4998706e+09 104.80301 0.12808634 104.79997 0.12683164
1.5077312e+09 104.80324 0.12835787 104.8002 0.12710423
1.5156329e+09 104.80347 0.12858393 104.80043 0.12733135
1.5235761e+09 104.80351 0.12850768 104.80047 0.12725616
1.5315609e+09 104.80394 0.12807771 104.80089 0.12682725
1.5395875e+09 104.8039 0.12810287 104.80086 0.12685346
1.5476562e+09 104.80393 0.12806676 104.80089 0.12681841
1.5557672e+09 104.80438 0.12760905 104.80134 0.12636176
1.5639206e+09 104.80433 0.12760752 104.80129 0.12636127
1.5721169e+09 104.80481 0.12808984 104.80177 0.12684464
1.580356e+09 104.80495 0.12793778 104.80191 0.12669364
1.5886384e+09 104.80528 0.12759776 104.80224 0.12635467
1.5969641e+09 104.80525 0.12761748 104.80222 0.12637543
1.6053335e+09 104.80536 0.1274998 104.80233 0.1262588
1.6137468e+09 104.80573 0.12712648 104.8027 0.12588653
1.6222041e+09 104.8057 0.12714897 104.80267 0.12591007
1.6307058e+09 104.80567 0.12714479 104.80264 0.12590693
1.639252e+09 104.80616 0.12714063 104.80313 0.12590381
1.6478431e+09 104.80663 0.12713646 104.8036 0.12590068
1.6564791e+09 104.80659 0.12714243 104.80356 0.1259077
1.6651604e+09 104.8068 0.12692566 104.80377 0.12569196
1.6738872e+09 104.80707 0.12665077 104.80404 0.12541811
1.6826597e+09 104.80705 0.12666389 104.80402 0.12543227
1.6914782e+09 104.80702 0.12668441 104.80399 0.12545382
1.700343e+09 104.80737 0.1263321 104.80434 0.12510255
1.7092541e+09 104.8075 0.12619911 104.80447 0.12497059
1.718212e+09 104.80796 0.12669697 104.80493 0.12546949
1.7272169e+09 104.80824 0.12635031 104.80522 0.12512386
1.7362689e+09 104.80841 0.12617892 104.80538 0.12495349
1.7453683e+09 104.8084 0.12617902 104.80537 0.12495463
1.7545155e+09 104.80837 0.12620389 104.80534 0.12498052
1.7637106e+09 104.8088 0.12576339 104.80578 0.12454105
1.7729539e+09 104.80883 0.12569678 104.80581 0.12447547
1.7822456e+09 104.80905 0.12596514 104.80602 0.12474486
1.791586e+09 104.80969 0.12579247 104.80667 0.12457321
1.8009754e+09 104.80975 0.12569845 104.80673 0.12448022
1.810414e+09 104.80975 0.12569436 104.80673 0.12447715
1.819902e+09 104.80972 0.12571479 104.8067 0.12449859
1.8294398e+09 104.81021 0.12522135 104.80719 0.12400618
1.8390275e+09 104.8102 0.12522618 104.80718 0.12401202
1.8486655e+09 104.81017 0.1252494 104.80715 0.12403627
1.858354e+09 104.81065 0.12476222 104.80763 0.1235501
1.8680933e+09 104.81113 0.1252417 104.80811 0.12403059
1.8778837e+09 104.8111 0.12520992 104.80808 0.12399983
1.8877253e+09 104.81109 0.12521451 104.80807 0.12400544
1.8976185e+09 104.81157 0.12472087 104.80856 0.1235128
1.9075636e+09 104.81155 0.12474182 104.80853 0.12353477
1.9175608e+09 104.81153 0.12475343 104.80851 0.12354739
1.9276104e+09 104.81202 0.12425686 104.809 0.12305183
1.9377126e+09 104.81197 0.12424559 104.80895 0.12304156
1.9478678e+09 104.81237 0.12464558 104.80936 0.12344256
1.9580762e+09 104.81249 0.12467272 104.80948 0.12347072
1.9683381e+09 104.81293 0.12423227 104.80992 0.12303127
1.9786538e+09 104.8129 0.12425768 104.80989 0.12305768
1.9890236e+09 104.81292 0.12423131 104.80991 0.12303231
1.9994477e+09 104.81338 0.12376462 104.81037 0.12256663
2.0099264e+09 104.81334 0.1237897 104.81034 0.12259271
2.0204601e+09 104.81334 0.12378458 104.81033 0.12258859
2.0310489e+09 104.81395 0.12413279 104.81095 0.12293779
2.0416933e+09 104.81427 0.12375265 104.81127 0.12255866
2.0523934e+09 104.81424 0.12377373 104.81124 0.12258073
2.0631496e+09 104.81434 0.12366746 104.81134 0.12247545
2.0739622e+09 104.81472 0.12328241 104.81172 0.1220914
2.0848315e+09 104.81469 0.12330585 104.81169 0.12211583
2.0957577e+09 104.81468 0.12331474 104.81167 0.12212572
2.1067412e+09 104.81488 0.1230479 104.81188 0.12185987
2.1177822e+09 104.81553 0.12319559 104.81253 0.12200855
2.1288811e+09 104.81559 0.12328998 104.81259 0.12210393
2.1400382e+09 104.81556 0.12331226 104.81257 0.1221272
2.1512537e+09 104.81593 0.12293956 104.81293 0.12175549
2.162528e+09 104.81604 0.12282219 104.81304 0.12163911
2.1738615e+09 104.81602 0.12284185 104.81302 0.12165975
2.1852543e+09 104.81635 0.12250198 104.81335 0.12132087
2.1967068e+09 104.81649 0.12235101 104.81349 0.12117088
2.2082193e+09 104.81697 0.12283366 104.81397 0.1216545
2.2197922e+09 104.81691 0.12283137 104.81392 0.1216532
2.2314257e+09 104.81736 0.12237423 104.81437 0.12119704
2.2431202e+09 104.81739 0.12233874 104.8144 0.12116253
2.254876e+09 104.81736 0.12236367 104.81437 0.12118844
2.2666933e+09 104.81778 0.12193398 104.81479 0.12075972
2.2785727e+09 104.81784 0.12187107 104.81485 0.12069779
2.2905142e+09 104.81781 0.1218393 104.81482 0.120667
2.3025184e+09 104.81818 0.12225392 104.81519 0.12108259
2.3145855e+09 104.81876 0.12184578 104.81577 0.12067542
2.3267158e+09 104.81874 0.12185548 104.81575 0.1206861
2.3389097e+09 104.81871 0.12187737 104.81572 0.12070896
2.3511675e+09 104.8192 0.12138599 104.81621 0.12021855
2.3634895e+09 104.81919 0.1213879 104.8162 0.12022142
2.3758761e+09 104.81919 0.12138403 104.8162 0.12021852
2.3883276e+09 104.81918 0.12138016 104.81619 0.12021562
2.4008444e+09 104.82015 0.12137629 104.81716 0.12021272
2.4134268e+09 104.82009 0.12137243 104.81711 0.12020983
2.4260751e+09 104.82009 0.12136859 104.8171 0.12020694
2.4387897e+09 104.82018 0.12126995 104.8172 0.12010927
2.451571e+09 104.82057 0.12087698 104.81758 0.11971726
2.4644192e+09 104.82053 0.12090108 104.81755 0.11974232
2.4773348e+09 104.8206 0.12083119 104.81762 0.11967339
2.490318e+09 104.82099 0.12038066 104.81801 0.11922383
2.5033693e+09 104.82135 0.12079836 104.81837 0.11964248
2.516489e+09 104.82143 0.12089294 104.81845 0.11973802
2.5296775e+09 104.82162 0.12069931 104.81864 0.11954535
2.542935e+09 104.82191 0.12040234 104.81893 0.11924933
2.5562621e+09 104.82188 0.12041833 104.81891 0.11926628
2.569659e+09 104.82186 0.12043742 104.81888 0.11928631
2.5831261e+09 104.82218 0.12010639 104.81921 0.11895624
2.5966638e+09 104.82233 0.119944 104.81936 0.1187948
2.6102724e+09 104.82279 0.12044905 104.81982 0.1193008
2.6239524e+09 104.82306 0.12012604 104.82008 0.11897874
2.637704e+09 104.82324 0.11993228 104.82027 0.11878593
2.6515277e+09 104.82323 0.11993578 104.82026 0.11879037
2.6654239e+09 104.8232 0.11996066 104.82023 0.1188162
2.6793929e+09 104.82362 0.11953809 104.82065 0.11839458
2.6934351e+09 104.82368 0.1194685 104.82071 0.11832593
2.7075509e+09 104.82362 0.11946471 104.82065 0.11832309
2.7217407e+09 104.8244 0.11946095 104.82143 0.11832026
2.7360048e+09 104.82459 0.11945718 104.82162 0.11831744
2.7503437e+09 104.82458 0.11945343 104.82162 0.11831462
2.7647577e+09 104.82455 0.11947607 104.82159 0.11833821
2.7792473e+09 104.82504 0.11898627 104.82207 0.11784935
2.7938128e+09 104.82503 0.11898621 104.82207 0.11785023
2.8084547e+09 104.82503 0.11898246 104.82206 0.11784741
2.8231733e+09 104.82501 0.11897873 104.82205 0.11784461
2.837969e+09 104.82599 0.11897498 104.82302 0.11784181
2.8528423e+09 104.82593 0.11897124 104.82297 0.117839
2.8677935e+09 104.82592 0.11898085 104.82295 0.11784954
2.8828231e+09 104.82641 0.1184852 104.82344 0.11735482
2.8979314e+09 104.82638 0.11850411 104.82342 0.11737467
2.9131189e+09 104.82638 0.11850039 104.82342 0.11737187
2.9283861e+09 104.82642 0.11842703 104.82346 0.11729944
2.9437332e+09 104.82706 0.11821381 104.8241 0.11708715
2.9591608e+09 104.8273 0.11850608 104.82434 0.11738035
2.9746692e+09 104.82727 0.1184916 104.82432 0.1173668
2.9902589e+09 104.82745 0.11830726 104.82449 0.11718338
3.0059303e+09 104.82775 0.11800148 104.82479 0.11687852
3.0216838e+09 104.82773 0.1180198 104.82477 0.11689776
3.0375199e+09 104.82787 0.11787134 104.82491 0.11675023
3.0534389e+09 104.8282 0.11753117 104.82525 0.11641098
3.0694414e+09 104.82817 0.11754488 104.82521 0.11642561
3.0855278e+09 104.82864 0.11804807 104.82568 0.11692972
3.1016985e+09 104.82889 0.11773496 104.82594 0.11661753
3.1179539e+09 104.82909 0.11753204 104.82614 0.11641552
3.1342945e+09 104.82908 0.11753684 104.82613 0.11642124
3.1507208e+09 104.82905 0.11756167 104.82609 0.11644698
3.1672331e+09 104.82945 0.11714679 104.8265 0.11603302
3.183832e+09 104.82951 0.11705984 104.82657 0.11594699
3.2005179e+09 104.82972 0.11726836 104.82678 0.11615642
3.2172912e+09 104.82997 0.11756002 104.82702 0.11644899
3.2341525e+09 104.83044 0.11704907 104.82749 0.11593895
3.251102e+09 104.83043 0.11705531 104.82748 0.11594611
3.2681405e+09 104.8304 0.11707877 104.82745 0.11597047
3.2852682e+09 104.83088 0.11659085 104.82793 0.11548346
3.3024857e+09 104.83087 0.11658848 104.82793 0.115482
3.3197934e+09 104.83087 0.11658484 104.82793 0.11547927
3.3371918e+09 104.83085 0.11658122 104.82791 0.11547656
3.3546814e+09 104.83183 0.1165776 104.82889 0.11547384
3.3722627e+09 104.83178 0.11657399 104.82883 0.11547113
3.3899361e+09 104.83177 0.11657039 104.82883 0.11546843
3.4077021e+09 104.83185 0.11648658 104.82891 0.11538552
3.4255612e+09 104.83225 0.11607855 104.82931 0.11497839
3.443514e+09 104.83222 0.11610364 104.82928 0.11500438
3.4615608e+09 104.83226 0.11603851 104.82932 0.11494015
3.4797022e+09 104.8329 0.11580911 104.82996 0.11471165
3.4979387e+09 104.83314 0.11611069 104.83021 0.11501413
3.5162707e+09 104.83312 0.11609409 104.83018 0.11499842
3.5346988e+09 104.83329 0.1159189 104.83035 0.11482413
3.5532235e+09 104.83359 0.11560456 104.83066 0.11451068
3.5718453e+09 104.83357 0.11562258 104.83064 0.1145296
3.5905647e+09 104.83355 0.11564019 104.83061 0.1145481
3.6093822e+09 104.83383 0.11529807 104.83089 0.11420687
3.6282983e+09 104.83445 0.11558179 104.83152 0.11449148
3.6473135e+09 104.83447 0.11560834 104.83154 0.11451892
3.6664284e+09 104.83444 0.11563376 104.83151 0.11454523
3.6856435e+09 104.83487 0.11519744 104.83194 0.1141098
3.7049593e+09 104.83492 0.11514173 104.83199 0.11405498
3.7243763e+09 104.83489 0.11516638 104.83196 0.11408051
3.7438951e+09 104.83529 0.11475903 104.83236 0.11367405
3.7635161e+09 104.83536 0.11466625 104.83243 0.11358215
3.78324e+09 104.83556 0.11486567 104.83263 0.11378246
3.8030673e+09 104.83581 0.11516737 104.83289 0.11408504
3.8229984e+09 104.83628 0.11465666 104.83335 0.11357521
3.8430341e+09 104.83627 0.11466104 104.83334 0.11358047
3.8631747e+09 104.83627 0.11465752 104.83334 0.11357783
3.8834209e+09 104.83626 0.11465516 104.83334 0.11357635
3.9037732e+09 104.83675 0.11416703 104.83382 0.11308909
3.9242321e+09 104.83669 0.11416222 104.83376 0.11308517
3.9447983e+09 104.83714 0.11461488 104.83422 0.1135387
3.9654722e+09 104.83727 0.11453801 104.83435 0.11346271
3.9862546e+09 104.83765 0.11415307 104.83473 0.11307864
4.0071458e+09 104.83762 0.11417704 104.8347 0.11310348
4.0281465e+09 104.8376 0.11418638 104.83468 0.1131137
4.0492573e+09 104.83783 0.11394841 104.83491 0.1128766
4.0704787e+09 104.83808 0.1136959 104.83516 0.11262496
4.0918113e+09 104.83805 0.11370715 104.83513 0.11263708
4.1132557e+09 104.83844 0.11370368 104.83552 0.11263448
4.1348125e+09 104.83901 0.11370021 104.83609 0.11263188
4.1564823e+09 104.83897 0.11369672 104.83605 0.11262926
4.1782657e+09 104.83894 0.11371686 104.83602 0.11265027
4.2001632e+09 104.83927 0.11337794 104.83636 0.11231222
4.2221755e+09 104.83942 0.11322918 104.8365 0.11216431
4.2443031e+09 104.83941 0.11322694 104.8365 0.11216294
4.2665467e+09 104.83935 0.11322349 104.83644 0.11216035
4.2889069e+09 104.84025 0.11322004 104.83734 0.11215776
4.3113842e+09 104.84032 0.11321659 104.8374 0.11215517
4.3339794e+09 104.84031 0.11321314 104.8374 0.11215259
4.356693e+09 104.84029 0.11322697 104.83738 0.11216727
4.3795256e+09 104.84078 0.11273072 104.83787 0.11167188
4.4024779e+09 104.84076 0.11274689 104.83785 0.11168892
4.4255505e+09 104.84076 0.11274347 104.83785 0.11168635
4.448744e+09 104.84084 0.11274004 104.83793 0.11168378
4.472059e+09 104.84172 0.11273663 104.83882 0.11168122
4.4954962e+09 104.84166 0.11273321 104.83876 0.11167865
4.5190563e+09 104.84168 0.11271418 104.83877 0.11166048
4.5427398e+09 104.84214 0.11224165 104.83924 0.1111888
4.5665475e+09 104.84211 0.11226703 104.83921 0.11121503
4.5904799e+09 104.84211 0.11226362 104.8392 0.11121248
4.6145378e+09 104.84221 0.11211592 104.83931 0.11106563
4.6387217e+09 104.84286 0.11205188 104.83996 0.11100244
4.6630324e+09 104.84302 0.11226015 104.84012 0.11121155
4.6874705e+09 104.84299 0.11226602 104.84009 0.11121828
4.7120367e+09 104.84325 0.1120013 104.84035 0.11095439
4.7367316e+09 104.84347 0.11177593 104.84057 0.11072987
4.7615559e+09 104.84346 0.11178395 104.84056 0.11073873
4.7865103e+09 104.84343 0.11180819 104.84053 0.11076382
4.8115955e+09 104.84382 0.11141279 104.84092 0.11036926
4.8368122e+09 104.84394 0.11135623 104.84105 0.11031354
4.8621611e+09 104.84439 0.11179994 104.84149 0.11075809
4.8876428e+09 104.84433 0.11179327 104.84144 0.11075227
4.913258e+09 104.84482 0.11130312 104.84192 0.11026296
4.9390075e+09 104.84481 0.11130443 104.84191 0.11026511
4.9648919e+09 104.84481 0.11130108 104.84191 0.1102626
4.990912e+09 104.8448 0.11130237 104.8419 0.11026472
5.0170684e+09 104.84526 0.11079244 104.84237 0.10975563
5.0433619e+09 104.84553 0.11110788 104.84263 0.11007191
5.0697933e+09 104.84571 0.111295 104.84282 0.11025986
5.0963631e+09 104.8458 0.11119355 104.8429 0.11015924
5.1230722e+09 104.84619 0.11079699 104.8433 0.10976352
5.1499213e+09 104.84616 0.11082176 104.84327 0.10978912
5.1769111e+09 104.84621 0.11075624 104.84333 0.10972443
5.2040423e+09 104.84664 0.11032987 104.84375 0.10929889
5.2313157e+09 104.84658 0.11033254 104.84369 0.10930239
5.2587321e+09 104.84706 0.11082676 104.84418 0.10979744
5.2862921e+09 104.84723 0.11062685 104.84435 0.10959836
5.3139966e+09 104.84753 0.11032563 104.84464 0.10929797
5.3418463e+09 104.84751 0.11034261 104.84462 0.10931578
5.3698419e+09 104.84748 0.11036173 104.8446 0.10933572
5.3979842e+09 104.8478 0.11003592 104.84492 0.10901073
5.4262741e+09 104.84796 0.10987369 104.84507 0.10884933
5.4547122e+09 104.84793 0.10985452 104.84505 0.10883098
5.4832993e+09 104.84819 0.110168 104.84531 0.10914528
5.5120363e+09 104.84882 0.10991679 104.84594 0.10889489
5.5409238e+09 104.84885 0.10986362 104.84597 0.10884255
5.5699628e+09 104.84885 0.10986033 104.84597 0.10884008
5.5991539e+09 104.84883 0.10987637 104.84595 0.10885693
5.628498e+09 104.84932 0.10938034 104.84644 0.10836172
5.657996e+09 104.8493 0.10939457 104.84642 0.10837677
5.6876485e+09 104.84927 0.10936755 104.8464 0.10835056
5.7174564e+09 104.84979 0.10982321 104.84692 0.10880704
5.7474205e+09 104.85023 0.10935539 104.84736 0.10834004
5.7775417e+09 104.8502 0.10938152 104.84733 0.10836698
5.8078207e+09 104.8502 0.10937947 104.84732 0.10836574
5.8382584e+09 104.85034 0.10923175 104.84747 0.10821884
5.8688556e+09 104.85067 0.10889178 104.8478 0.10787967
5.8996132e+09 104.85065 0.10891258 104.84777 0.10790129
5.930532e+09 104.85074 0.10904078 104.84787 0.10803031
5.9616128e+09 104.85139 0.10912378 104.84852 0.1081141
5.9928565e+09 104.85156 0.10889438 104.84869 0.10788551
6.024264e+09 104.85155 0.10889965 104.84868 0.10789159
6.055836e+09 104.85152 0.10892484 104.84865 0.10791759
6.0875736e+09 104.85193 0.10851074 104.84906 0.10750429
6.1194774e+09 104.852 0.10843403 104.84913 0.10742839
6.1515485e+09 104.85197 0.10840385 104.8491 0.10739901
6.1837876e+09 104.85232 0.10880506 104.84945 0.10780103
6.2161957e+09 104.85291 0.10841457 104.85005 0.10741134
6.2487736e+09 104.8529 0.10842118 104.85003 0.10741876
6.2815223e+09 104.85287 0.10844503 104.85 0.10744341
6.3144426e+09 104.85335 0.10795767 104.85049 0.10695684
6.3475354e+09 104.85335 0.10795563 104.85048 0.1069556
6.3808016e+09 104.85335 0.10795242 104.85048 0.1069532
6.4142422e+09 104.85333 0.10795704 104.85047 0.10695861
6.4478581e+09 104.85393 0.1075739 104.85107 0.10657627
6.4816501e+09 104.85428 0.10796984 104.85141 0.106973
6.5156193e+09 104.85425 0.10793969 104.85139 0.10694365
6.5497664e+09 104.85432 0.10785658 104.85146 0.10686133
6.5840925e+09 104.85473 0.10744871 104.85187 0.10645426
6.6185985e+09 104.85469 0.10747422 104.85184 0.10648056
6.6532854e+09 104.85468 0.10748048 104.85182 0.10648762
6.688154e+09 104.85486 0.10724348 104.852 0.10625141
6.7232054e+09 104.85551 0.10734037 104.85265 0.10634909
6.7584405e+09 104.8556 0.10746155 104.85274 0.10647106
6.7938602e+09 104.85557 0.10748267 104.85271 0.10649297
6.8294656e+09 104.85591 0.10713601 104.85306 0.10614709
6.8652575e+09 104.85604 0.10699614 104.85319 0.10600801
6.9012371e+09 104.85604 0.10699299 104.85319 0.10600566
6.9374052e+09 104.85601 0.10701855 104.85316 0.106032
6.9737628e+09 104.85646 0.10654742 104.85361 0.10556165
7.010311e+09 104.85697 0.10700855 104.85412 0.10602357
7.0470508e+09 104.85694 0.10698043 104.85409 0.10599623
7.0839831e+09 104.85693 0.10699307 104.85408 0.10600966
7.1211089e+09 104.85742 0.10649739 104.85457 0.10551476
7.1584293e+09 104.85739 0.1065151 104.85454 0.10553325
7.1959453e+09 104.85739 0.10651197 104.85454 0.1055309
7.2336579e+09 104.85743 0.10645172 104.85458 0.10547143
7.2715682e+09 104.85806 0.1062141 104.85522 0.10523459
7.3096771e+09 104.85831 0.10652103 104.85547 0.10554229
7.3479858e+09 104.85829 0.10650367 104.85544 0.10552572
7.3864952e+09 104.85845 0.10633392 104.85561 0.10535674
7.4252065e+09 104.85876 0.10601531 104.85592 0.1050389
7.4641206e+09 104.85874 0.10603427 104.8559 0.10505864
7.5032387e+09 104.85872 0.10605189 104.85587 0.10507703
7.5425618e+09 104.85902 0.10574366 104.85618 0.10476959
7.5820909e+09 104.85918 0.10555371 104.85634 0.1045804
7.6218273e+09 104.85967 0.10604647 104.85682 0.10507393
7.6617719e+09 104.85961 0.10604772 104.85677 0.10507596
7.7019258e+09 104.86004 0.10561565 104.8572 0.10464466
7.7422902e+09 104.86009 0.1055567 104.85725 0.10458648
7.7828661e+09 104.86009 0.10555362 104.85725 0.10458417
7.8236546e+09 104.86006 0.10557228 104.85722 0.1046036
7.864657e+09 104.86054 0.10506893 104.85771 0.10410101
7.9058742e+09 104.86073 0.1052783 104.85789 0.10431115
7.9473074e+09 104.86101 0.10556021 104.85817 0.10459383
7.9889578e+09 104.86101 0.10551973 104.85817 0.10455412
8.0308264e+09 104.86147 0.10505034 104.85863 0.10408549
8.0729145e+09 104.86144 0.10507622 104.8586 0.10411213
8.1152231e+09 104.86143 0.10507317 104.8586 0.10410984
8.1577535e+09 104.86156 0.10494221 104.85873 0.10397965
8.2005068e+09 104.86188 0.10455676 104.85905 0.10359496
8.2434841e+09 104.86231 0.10503189 104.85947 0.10407085
8.2866867e+09 104.86232 0.10507748 104.85949 0.10411719
8.3301157e+09 104.86258 0.10480895 104.85975 0.10384943
8.3737723e+09 104.8628 0.10458812 104.85997 0.10362936
8.4176577e+09 104.86278 0.10459593 104.85996 0.10363793
8.461773e+09 104.86275 0.10462072 104.85993 0.10366347
8.5061196e+09 104.86315 0.10422203 104.86032 0.10326554
8.5506986e+09 104.86327 0.10417239 104.86045 0.10321665
8.5955113e+09 104.86372 0.10461334 104.86089 0.10365836
8.6405587e+09 104.86368 0.10458082 104.86086 0.10362659
8.6858423e+09 104.8637 0.10456246 104.86087 0.10360899
8.7313632e+09 104.86416 0.10409007 104.86134 0.10313735
8.7771227e+09 104.86413 0.10411586 104.86131 0.10316389
8.8231219e+09 104.86413 0.10411285 104.86131 0.10316163
8.8693623e+09 104.86425 0.10398577 104.86143 0.1030353
8.915845e+09 104.86458 0.10359616 104.86176 0.10264644
8.9625713e+09 104.865 0.10406842 104.86218 0.10311945
9.0095424e+09 104.86502 0.10411682 104.86219 0.1031686
9.0567598e+09 104.86527 0.10385292 104.86245 0.10290544
9.1042246e+09 104.86549 0.10362749 104.86267 0.10268076
9.1519381e+09 104.86548 0.10363595 104.86266 0.10268997
9.1999017e+09 104.86545 0.10366056 104.86263 0.10271532
9.2481167e+09 104.86584 0.10326581 104.86302 0.10232131
9.2965844e+09 104.86597 0.10320911 104.86315 0.10226536
9.3453061e+09 104.86641 0.10365351 104.86359 0.1027105
9.3942831e+09 104.86635 0.10364726 104.86354 0.102705
9.4435168e+09 104.86684 0.10315758 104.86402 0.10221605
9.4930085e+09 104.86683 0.1031592 104.86402 0.10221842
9.5427596e+09 104.86683 0.10315624 104.86401 0.1022162
9.5927714e+09 104.86682 0.10315798 104.86401 0.10221868
9.6430454e+09 104.86729 0.1026485 104.86447 0.10170994
9.6935828e+09 104.86755 0.10296397 104.86474 0.10202615
9.7443851e+09 104.86774 0.10315179 104.86493 0.10221471
9.7954536e+09 104.86782 0.1030509 104.86501 0.10211455
9.8467897e+09 104.86821 0.10265444 104.8654 0.10171883
9.8983949e+09 104.86818 0.10267966 104.86537 0.10174478
9.9502706e+09 104.86816 0.10268786 104.86536 0.10175371
1.0002418e+10 104.86838 0.10246424 104.86557 0.10153083
1.0054839e+10 104.86862 0.10217535 104.86581 0.10124267
1.0107534e+10 104.86909 0.10267963 104.86628 0.10174768
1.0160506e+10 104.86905 0.10269014 104.86625 0.10175892
1.0213756e+10 104.86941 0.10233134 104.8666 0.10140086
1.0267284e+10 104.86953 0.10220321 104.86672 0.10127345
1.0321093e+10 104.86953 0.10220029 104.86672 0.10127127
1.0375184e+10 104.86949 0.10222583 104.86669 0.10129753
1.0429558e+10 104.86996 0.10175398 104.86716 0.10082642
1.0484218e+10 104.87009 0.101852 104.86729 0.10092516
1.0539163e+10 104.87045 0.10221511 104.86765 0.10128899
1.0594397e+10 104.87041 0.1021991 104.86761 0.10127372
1.0649921e+10 104.8709 0.10170428 104.8681 0.10077962
1.0705735e+10 104.87088 0.101724 104.86808 0.10080006
1.0761842e+10 104.87087 0.10172112 104.86807 0.1007979
1.0818242e+10 104.87086 0.10172868 104.86806 0.10080618
1.0874939e+10 104.87107 0.10150997 104.86828 0.1005882
1.0931932e+10 104.87131 0.10121578 104.86852 0.10029473
1.0989225e+10 104.87179 0.10172014 104.86899 0.10079981
1.1046817e+10 104.87175 0.10173161 104.86895 0.100812
1.1104711e+10 104.8721 0.10137666 104.8693 0.10045777
1.1162909e+10 104.87222 0.10124498 104.86943 0.10032681
1.1221412e+10 104.87222 0.10124212 104.86943 0.10032467
1.1280221e+10 104.87219 0.10126769 104.8694 0.10035095
1.1339339e+10 104.87265 0.10079919 104.86986 0.099883172
1.1398766e+10 104.87278 0.10089032 104.86999 0.099975012
1.1458505e+10 104.87315 0.10125727 104.87036 0.10034269
1.1518557e+10 104.87311 0.10124196 104.87031 0.10032809
1.1578923e+10 104.8736 0.10074694 104.8708 0.099833783
1.1639606e+10 104.87357 0.10076615 104.87078 0.099853701
1.1700607e+10 104.87357 0.10076328 104.87078 0.099851551
1.1761928e+10 104.87362 0.10070549 104.87083 0.099794471
1.182357e+10 104.87402 0.10024527 104.87123 0.099334961
1.1885535e+10 104.87437 0.10065221 104.87158 0.099742606
1.1947825e+10 104.87447 0.1007573 104.87168 0.099848404
1.2010442e+10 104.87464 0.10057896 104.87185 0.099670781
1.2073386e+10 104.87494 0.10026906 104.87216 0.099361586
1.2136661e+10 104.87492 0.10028748 104.87213 0.099380715
1.2200267e+10 104.87492 0.10028464 104.87213 0.099378584
1.2264206e+10 104.87489 0.10031033 104.8721 0.099404974
1.232848e+10 104.87534 0.099837702 104.87255 0.098933053
1.2393092e+10 104.87585 0.10030159 104.87306 0.099397642
1.2458041e+10 104.87582 0.10027336 104.87304 0.099370125
1.2523332e+10 104.8758 0.10028573 104.87302 0.099383192
1.2588964e+10 104.87629 0.09979042 104.87351 0.098888586
1.2654941e+10 104.87627 0.099809002 104.87349 0.098907867
1.2721263e+10 104.87626 0.099806188 104.87348 0.098905757
1.2787933e+10 104.8763 0.099742858 104.87352 0.098843129
1.2854952e+10 104.87694 0.099512554 104.87416 0.098613525
1.2922322e+10 104.87719 0.099815683 104.87441 0.098917353
1.2990046e+10 104.87716 0.099799678 104.87438 0.098902047
1.3058124e+10 104.87733 0.099626046 104.87455 0.098729112
1.3126559e+10 104.87764 0.099311876 104.87486 0.09841564
1.3195353e+10 104.87762 0.09933067 104.87484 0.098435132
1.3264508e+10 104.87759 0.099349021 104.87482 0.098454176
1.3334024e+10 104.87787 0.09900868 104.87509 0.09811453
1.3403906e+10 104.8785 0.099291427 104.87573 0.098397971
1.3474153e+10 104.87852 0.099319565 104.87574 0.098426803
1.3544769e+10 104.87851 0.09931678 104.87574 0.098424715
1.3615754e+10 104.8785 0.099329757 104.87572 0.098438385
1.3687112e+10 104.87899 0.098834466 104.87622 0.097943786
1.3758843e+10 104.87896 0.098852535 104.87619 0.097962544
1.3830951e+10 104.87896 0.098849777 104.87619 0.097960476
1.3903436e+10 104.879 0.098789837 104.87623 0.097901228
1.3976302e+10 104.87963 0.09855251 104.87687 0.097664589
1.4049549e+10 104.87988 0.098859894 104.87712 0.097972661
1.412318e+10 104.87986 0.098842856 104.87709 0.09795631
1.4197197e+10 104.88002 0.098673485 104.87726 0.097787626
1.4271602e+10 104.88034 0.098355183 104.87757 0.097470009
1.4346397e+10 104.88031 0.098374569 104.87755 0.097490084
1.4421584e+10 104.88029 0.098392544 104.87752 0.097508743
1.4497164e+10 104.88056 0.098056243 104.8778 0.097173127
1.4573141e+10 104.88119 0.09833159 104.87843 0.097449161
1.4649516e+10 104.88121 0.098363629 104.87845 0.097481879
1.4726292e+10 104.88118 0.098389812 104.87842 0.097508747
1.480347e+10 104.88161 0.097958717 104.87885 0.097078333
1.4881052e+10 104.88166 0.097899489 104.8789 0.097019787
1.4959041e+10 104.88166 0.097896777 104.8789 0.097017753
1.5037438e+10 104.88166 0.097894054 104.8789 0.097015711
1.5116247e+10 104.88174 0.097891324 104.87898 0.097013664
1.5195468e+10 104.88262 0.09788861 104.87986 0.097011628
1.5275105e+10 104.88256 0.097885909 104.8798 0.097009603
1.5355159e+10 104.88256 0.097886712 104.8798 0.097011081
1.5435632e+10 104.88271 0.097722345 104.87996 0.096847393
1.5516528e+10 104.88303 0.097399286 104.88028 0.096525009
1.5597847e+10 104.88301 0.097419137 104.88025 0.096545537
1.5679592e+10 104.88296 0.097416447 104.88021 0.096543519
1.5761766e+10 104.88356 0.097413745 104.88081 0.096541493
1.5844371e+10 104.88392 0.097411047 104.88117 0.096539469
1.5927408e+10 104.88391 0.097408359 104.88116 0.096537454
1.6010881e+10 104.88391 0.09740567 104.88115 0.096535437
1.6094791e+10 104.88389 0.09742034 104.88113 0.096550778
1.6179141e+10 104.88438 0.096924897 104.88163 0.096056004
1.6263932e+10 104.88436 0.096941677 104.8816 0.096073456
1.6349169e+10 104.88433 0.096916632 104.88158 0.096049078
1.6434852e+10 104.88486 0.097364439 104.88211 0.096497557
1.6520984e+10 104.88529 0.096904204 104.88254 0.09603799
1.6607567e+10 104.88526 0.096930974 104.88251 0.096065428
1.6694604e+10 104.88525 0.096931257 104.8825 0.096066375
1.6782098e+10 104.88541 0.096771561 104.88266 0.095907346
1.6870049e+10 104.88573 0.096444131 104.88298 0.095580582
1.6958462e+10 104.8857 0.096464375 104.88296 0.095601493
1.7047338e+10 104.8858 0.096605116 104.88306 0.095742897
1.713668e+10 104.88646 0.096664684 104.88371 0.095803129
1.7226491e+10 104.88661 0.09644964 104.88387 0.095588747
1.7316771e+10 104.88661 0.096453765 104.88386 0.095593535
1.7407525e+10 104.8866 0.096451121 104.88386 0.095591553
1.7498755e+10 104.88658 0.0964665 104.88384 0.095607593
1.7590463e+10 104.88707 0.095971021 104.88433 0.095112773
1.7682651e+10 104.88702 0.095959603 104.88428 0.095102016
1.7775323e+10 104.88741 0.096348522 104.88467 0.095491596
1.786848e+10 104.88754 0.096399965 104.8848 0.095543695
1.7962125e+10 104.88799 0.095949858 104.88525 0.095094249
1.8056261e+10 104.88795 0.095976718 104.88522 0.095121763
1.8150891e+10 104.88795 0.095976345 104.88521 0.095122052
1.8246016e+10 104.8881 0.09582106 104.88536 0.094967421
1.834164e+10 104.88843 0.095489587 104.88569 0.094636604
1.8437765e+10 104.8884 0.095510277 104.88566 0.094657947
1.8534394e+10 104.88852 0.095627748 104.88578 0.094776071
1.863153e+10 104.88885 0.096016098 104.88611 0.095165074
1.8729174e+10 104.88927 0.095541392 104.88653 0.094691021
1.882733e+10 104.8893 0.095499828 104.88657 0.09465011
1.8926001e+10 104.8893 0.095497216 104.88657 0.094648151
1.9025188e+10 104.88928 0.095513355 104.88655 0.094664943
1.9124896e+10 104.88977 0.095017922 104.88704 0.094170162
1.9225126e+10 104.88972 0.095006074 104.88699 0.09415896
1.9325881e+10 104.89011 0.095391196 104.88738 0.094544732
1.9427165e+10 104.89023 0.095450019 104.8875 0.094604204
1.9528979e+10 104.89068 0.09499626 104.88795 0.094151093
1.9631327e+10 104.89065 0.095023088 104.88792 0.094178569
1.9734211e+10 104.89065 0.09502051 104.88792 0.094176636
1.9837634e+10 104.89062 0.095040275 104.8879 0.094197051
1.9941599e+10 104.89094 0.094715899 104.88822 0.09387332
2.004611e+10 104.89109 0.094547796 104.88837 0.093705861
2.0151168e+10 104.89158 0.095036384 104.88885 0.094195092
2.0256776e+10 104.89152 0.09503661 104.88879 0.094195964
2.0362938e+10 104.89196 0.094591709 104.88923 0.093751703
2.0469657e+10 104.892 0.094546515 104.88927 0.093707152
2.0576934e+10 104.892 0.094543951 104.88927 0.093705229
2.0684774e+10 104.89197 0.094560749 104.88925 0.09372267
2.0793179e+10 104.89245 0.094055094 104.88973 0.093217656
2.0902152e+10 104.89265 0.094285508 104.88993 0.093448709
2.1011697e+10 104.89291 0.094550611 104.89019 0.093714453
2.1121815e+10 104.89289 0.09453702 104.89017 0.0937015
2.1232511e+10 104.89307 0.094354923 104.89035 0.093520039
2.1343786e+10 104.89337 0.094049258 104.89065 0.093215015
2.1455645e+10 104.89334 0.094067542 104.89063 0.093233936
2.156809e+10 104.89332 0.094086946 104.8906 0.093253975
2.1681125e+10 104.89361 0.093738324 104.89089 0.092905991
2.1794751e+10 104.89423 0.094036951 104.89152 0.093205249
2.1908974e+10 104.89425 0.094057382 104.89153 0.093226316
2.2023794e+10 104.89424 0.094054838 104.89153 0.093224409
2.2139217e+10 104.89423 0.094066617 104.89151 0.093236819
2.2255245e+10 104.89472 0.093571847 104.892 0.092742681
2.237188e+10 104.89469 0.093591305 104.89198 0.092762773
2.2489127e+10 104.89469 0.093588786 104.89198 0.092760883
2.2606988e+10 104.8948 0.093586272 104.89208 0.092758997
2.2725467e+10 104.89566 0.09358373 104.89294 0.092757091
2.2844567e+10 104.89559 0.093581218 104.89288 0.092755207
2.2964292e+10 104.89559 0.093584013 104.89288 0.09275863
2.3084643e+10 104.89576 0.093406498 104.89305 0.092581743
2.3205626e+10 104.89606 0.093096463 104.89336 0.092272336
2.3327242e+10 104.89604 0.093115223 104.89333 0.092291725
2.3449496e+10 104.89602 0.093091224 104.89331 0.092268354
2.357239e+10 104.8963 0.093430536 104.89359 0.092608292
2.3695929e+10 104.89693 0.093134989 104.89422 0.092313367
2.3820115e+10 104.89694 0.093105209 104.89424 0.092284214
2.3944951e+10 104.89694 0.093102706 104.89424 0.092282337
2.4070442e+10 104.89692 0.093115374 104.89422 0.092295626
2.4196591e+10 104.89741 0.092620375 104.89471 0.091801253
2.4323401e+10 104.89739 0.092639294 104.89469 0.091820792
2.4450876e+10 104.89739 0.0926368 104.89468 0.091818921
2.4579018e+10 104.89743 0.092695005 104.89472 0.091877748
2.4707832e+10 104.89806 0.092920146 104.89536 0.092103509
2.4837321e+10 104.89831 0.092611411 104.89561 0.091795395
2.4967489e+10 104.89829 0.092626862 104.89559 0.091811468
2.5098339e+10 104.89826 0.092648659 104.89556 0.091833882
2.5229875e+10 104.8986 0.092303299 104.8959 0.091489137
2.53621e+10 104.89874 0.092163348 104.89604 0.091349807
2.5495018e+10 104.89871 0.092139953 104.89602 0.09132703
2.5628633e+10 104.89899 0.092475109 104.89629 0.091662801
2.5762948e+10 104.89962 0.092187171 104.89692 0.091375477
2.5897966e+10 104.89964 0.092153641 104.89694 0.091342566
2.6033693e+10 104.89964 0.092151191 104.89694 0.091340728
2.6170131e+10 104.89963 0.092148724 104.89694 0.091338878
2.6307283e+10 104.89971 0.092070662 104.89701 0.091261429
2.6445155e+10 104.90011 0.091658976 104.89742 0.090850357
2.6583749e+10 104.90006 0.091664122 104.89737 0.090856112
2.672307e+10 104.90054 0.092162675 104.89785 0.091355277
2.686312e+10 104.90073 0.09194325 104.89804 0.091136466
2.7003905e+10 104.90101 0.091659621 104.89832 0.090853448
2.7145427e+10 104.90099 0.091675639 104.89829 0.090870077
2.7287692e+10 104.90098 0.091673198 104.89829 0.090868247
2.7430701e+10 104.90095 0.091698401 104.89826 0.090894058
2.7574461e+10 104.90143 0.091216016 104.89874 0.090412283
2.7718973e+10 104.90156 0.091341085 104.89887 0.09053796
2.7864243e+10 104.90191 0.09168868 104.89922 0.09088616
2.8010275e+10 104.90187 0.091670982 104.89919 0.090869069
2.8157071e+10 104.90236 0.091178139 104.89967 0.090376834
2.8304637e+10 104.90233 0.091200249 104.89965 0.090399549
2.8452977e+10 104.90233 0.091197829 104.89965 0.090397734
2.8602093e+10 104.90232 0.091208131 104.89963 0.090408639
2.8751992e+10 104.90252 0.090944238 104.89984 0.090145349
2.8902675e+10 104.90317 0.091090794 104.90048 0.090292508
2.9054149e+10 104.90323 0.091188179 104.90055 0.090390496
2.9206416e+10 104.90321 0.091211873 104.90052 0.090414793
2.9359482e+10 104.90357 0.090842045 104.90089 0.090045566
2.951335e+10 104.90368 0.09072501 104.901 0.089929133
2.9668024e+10 104.90368 0.090722603 104.901 0.089927328
2.9823508e+10 104.90368 0.0907202 104.901 0.089925526
2.9979808e+10 104.90367 0.090717802 104.90099 0.089923727
3.0136926e+10 104.90464 0.090715409 104.90196 0.089921933
3.0294868e+10 104.90458 0.090713016 104.9019 0.089920138
3.0453638e+10 104.90458 0.090710623 104.9019 0.089918343
3.061324e+10 104.90468 0.090610947 104.902 0.089819265
3.0773678e+10 104.90506 0.090222181 104.90238 0.089431095
3.0934957e+10 104.90503 0.090247515 104.90235 0.089457025
3.1097082e+10 104.90501 0.090233001 104.90234 0.089443106
3.1260056e+10 104.90521 0.090487393 104.90254 0.089698094
3.1423884e+10 104.90586 0.090344236 104.90319 0.089555531
3.1588571e+10 104.90593 0.090238007 104.90326 0.089449894
3.1754121e+10 104.90593 0.090235627 104.90326 0.089448109
3.1920538e+10 104.9059 0.09025918 104.90323 0.089472255
3.2087828e+10 104.90639 0.089769378 104.90371 0.088983045
3.2255994e+10 104.90638 0.089772586 104.90371 0.088986842
3.2425042e+10 104.90638 0.089770211 104.9037 0.088985061
3.2594975e+10 104.90637 0.089764138 104.9037 0.088979577
3.27658e+10 104.90698 0.090124823 104.90431 0.089340855
3.2937519e+10 104.90731 0.089737256 104.90464 0.088953876
3.3110139e+10 104.90728 0.08976078 104.90461 0.088977988
3.3283663e+10 104.90726 0.089774333 104.90459 0.088992129
3.3458096e+10 104.90752 0.089511708 104.90485 0.088730093
3.3633444e+10 104.90774 0.089286217 104.90507 0.088505186
3.380971e+10 104.90771 0.08928384 104.90505 0.088503397
3.3986901e+10 104.90793 0.089505838 104.90527 0.088725984
3.416502e+10 104.90817 0.089785575 104.9055 0.089006303
3.4344073e+10 104.90864 0.089275986 104.90598 0.0884973
3.4524063e+10 104.90863 0.089286068 104.90596 0.088507968
3.4704998e+10 104.90862 0.089283735 104.90596 0.088506218
3.488688e+10 104.90862 0.089283655 104.90596 0.088506722
3.5069716e+10 104.90877 0.089128787 104.90611 0.088352435
3.525351e+10 104.90907 0.088769204 104.90641 0.087993435
3.5438267e+10 104.90951 0.089261363 104.90685 0.088486177
3.5623992e+10 104.9095 0.08929141 104.90684 0.088516806
3.5810691e+10 104.90979 0.088997843 104.90713 0.08822382
3.5998368e+10 104.90998 0.088804048 104.90732 0.088030604
3.6187029e+10 104.90997 0.088809182 104.90731 0.088036317
3.6376678e+10 104.90997 0.088806855 104.90731 0.088034571
3.6567322e+10 104.90995 0.088823363 104.90729 0.088051654
3.6758964e+10 104.9105 0.088389662 104.90784 0.087618531
3.6951611e+10 104.9109 0.08882927 104.90825 0.088058718
3.7145268e+10 104.91087 0.088797632 104.90822 0.088027654
3.7339939e+10 104.9109 0.088761071 104.90825 0.08799167
3.7535631e+10 104.91135 0.088307661 104.9087 0.087538836
3.7732348e+10 104.91132 0.088334776 104.90867 0.087566526
3.7930097e+10 104.91132 0.088332469 104.90867 0.087564796
3.8128881e+10 104.91127 0.088330176 104.90862 0.087563076
3.8328708e+10 104.91191 0.088327882 104.90926 0.087561356
3.8529581e+10 104.91223 0.088325589 104.90958 0.087559636
3.8731508e+10 104.91222 0.088323296 104.90957 0.087557916
3.8934492e+10 104.91219 0.088350009 104.90954 0.087585202
3.9138541e+10 104.91263 0.087905681 104.90998 0.087141444
3.9343659e+10 104.91267 0.087860502 104.91002 0.087096834
3.9549852e+10 104.91267 0.087858217 104.91002 0.08709512
3.9757125e+10 104.91265 0.087836503 104.91 0.087073978
3.9965485e+10 104.91319 0.088269027 104.91055 0.087507071
4.0174936e+10 104.9136 0.087821988 104.91096 0.0870606
4.0385486e+10 104.91357 0.087849108 104.91092 0.087088289
4.0597139e+10 104.91357 0.087846837 104.91092 0.087086585
4.0809901e+10 104.91354 0.087869477 104.9109 0.087109791
4.1023778e+10 104.91389 0.087516197 104.91125 0.08675708
4.1238776e+10 104.91402 0.087383062 104.91137 0.086624508
4.1454901e+10 104.91416 0.08752417 104.91151 0.086766185
4.1672158e+10 104.91446 0.087888144 104.91182 0.087130724
4.1890554e+10 104.9149 0.087396951 104.91226 0.086640095
4.2110095e+10 104.91492 0.087375059 104.91228 0.086618765
4.2330786e+10 104.91492 0.087372805 104.91228 0.086617075
4.2552634e+10 104.91491 0.087370552 104.91227 0.086615385
4.2775644e+10 104.91499 0.087285577 104.91236 0.086530973
4.2999824e+10 104.91539 0.086881563 104.91276 0.086127519
4.3225178e+10 104.91534 0.086887768 104.91271 0.086134288
4.3451713e+10 104.91583 0.087378134 104.9132 0.086625216
4.3679435e+10 104.91579 0.087386237 104.91315 0.086633879
4.3908351e+10 104.91616 0.087004665 104.91353 0.086252868
4.4138467e+10 104.91627 0.086898896 104.91363 0.086147657
4.4369788e+10 104.91626 0.086896663 104.91363 0.086145982
4.4602322e+10 104.91623 0.08692153 104.9136 0.086171408
4.4836074e+10 104.91671 0.086434888 104.91408 0.085685324
4.5071052e+10 104.91685 0.086572542 104.91422 0.085823536
4.5307261e+10 104.91719 0.086912246 104.91456 0.086163795
4.5544708e+10 104.91716 0.086885525 104.91453 0.086137629
4.5783399e+10 104.91727 0.086774971 104.91464 0.086027632
4.6023342e+10 104.91764 0.086398117 104.91501 0.085651333
4.6264541e+10 104.91761 0.08642291 104.91498 0.085676681
4.6507005e+10 104.91761 0.086420683 104.91498 0.085675011
4.675074e+10 104.91755 0.086418485 104.91492 0.085673362
4.6995752e+10 104.91836 0.086416257 104.91573 0.085671691
4.7242048e+10 104.91851 0.086414057 104.91589 0.085670042
4.7489635e+10 104.91851 0.08641185 104.91589 0.085668386
4.7738519e+10 104.91849 0.086434386 104.91586 0.085691473
4.7988708e+10 104.91897 0.0859429 104.91635 0.085200541
4.8240208e+10 104.91896 0.085949278 104.91634 0.085207471
4.8493026e+10 104.91896 0.085947085 104.91633 0.085205826
4.8747169e+10 104.91896 0.085944558 104.91633 0.085203847
4.9002644e+10 104.91957 0.086291681 104.91695 0.085551523
4.9259457e+10 104.91989 0.085915637 104.91727 0.085176027
4.9517617e+10 104.91986 0.085938297 104.91724 0.085199235
4.977713e+10 104.91986 0.085936102 104.91724 0.085197589
5.0038003e+10 104.91983 0.085962874 104.91721 0.085224905
5.0300242e+10 104.92026 0.085528931 104.91764 0.084791507
5.0563857e+10 104.92029 0.085460388 104.91767 0.084723513
5.0828853e+10 104.92053 0.085695855 104.91791 0.084959523
5.1095237e+10 104.92075 0.085960876 104.91813 0.085225089
5.1363018e+10 104.92123 0.085452096 104.91861 0.084716854
5.1632202e+10 104.92121 0.085464903 104.91859 0.084730203
5.1902797e+10 104.92121 0.085462716 104.91859 0.084728563
5.217481e+10 104.9212 0.085464596 104.91859 0.084730984
5.2448248e+10 104.92136 0.085296793 104.91875 0.084563726
5.272312e+10 104.92165 0.084950492 104.91904 0.084217966
5.2999432e+10 104.92211 0.085450107 104.91949 0.084718121
5.3277192e+10 104.92211 0.08545188 104.91949 0.084720436
5.3556408e+10 104.92208 0.08547857 104.91946 0.084747664
5.3837087e+10 104.92253 0.085021125 104.91992 0.084290761
5.4119237e+10 104.92256 0.08498946 104.91994 0.084259635
5.4402866e+10 104.92255 0.084987307 104.91994 0.08425802
5.4687982e+10 104.92254 0.085001882 104.91992 0.084273137
5.4974591e+10 104.9231 0.084578836 104.92049 0.083850629
5.5262703e+10 104.92349 0.08500981 104.92088 0.084282138
5.5552324e+10 104.92346 0.084978692 104.92085 0.084251558
5.5843464e+10 104.92345 0.084984719 104.92084 0.08425812
5.6136129e+10 104.92364 0.084785513 104.92103 0.084059451
5.6430328e+10 104.92393 0.084497338 104.92132 0.083771809
5.6726069e+10 104.9239 0.084514179 104.9213 0.083789187
5.702336e+10 104.9239 0.084512046 104.92129 0.083787588
5.7322209e+10 104.92384 0.084509902 104.92124 0.08378598
5.7622624e+10 104.92479 0.084507763 104.92219 0.083784376
5.7924613e+10 104.92481 0.084505629 104.9222 0.083782775
5.8228185e+10 104.9248 0.084503505 104.9222 0.083781182
5.8533349e+10 104.9248 0.084501378 104.9222 0.083779587
5.8840111e+10 104.9249 0.084402157 104.92229 0.0836809
5.9148481e+10 104.92528 0.084013422 104.92268 0.083292694
5.9458467e+10 104.92525 0.084039063 104.92265 0.083318864
5.9770078e+10 104.9253 0.084117355 104.9227 0.083397689
6.0083322e+10 104.92595 0.084303446 104.92335 0.083584309
6.0398208e+10 104.92617 0.084017274 104.92357 0.083298665
6.0714744e+10 104.92615 0.084030591 104.92355 0.08331251
6.1032938e+10 104.92615 0.084028477 104.92355 0.083310924
6.1352801e+10 104.92612 0.084052269 104.92352 0.083335246
6.1674339e+10 104.92661 0.083562874 104.92401 0.082846379
6.1997563e+10 104.92658 0.083543118 104.92398 0.082827147
6.2322481e+10 104.9269 0.083870869 104.92431 0.083155427
6.2649101e+10 104.92705 0.08401997 104.92446 0.083305053
6.2977434e+10 104.92717 0.083892652 104.92458 0.083178258
6.3307487e+10 104.92753 0.083531908 104.92493 0.08281804
6.363927e+10 104.9275 0.083555697 104.92491 0.082842353
6.3972791e+10 104.9275 0.083553603 104.9249 0.082840783
6.4308061e+10 104.92747 0.083580264 104.92487 0.082867967
6.4645087e+10 104.92787 0.083139118 104.92527 0.082427345
6.498388e+10 104.92842 0.083566051 104.92583 0.082854797
6.5324449e+10 104.9284 0.083545242 104.92581 0.082834512
6.5666802e+10 104.92837 0.083566131 104.92578 0.082855921
6.601095e+10 104.92886 0.083072731 104.92627 0.082363044
6.6356901e+10 104.92885 0.083083048 104.92626 0.08237388
6.6704665e+10 104.92885 0.083080965 104.92626 0.082372318
6.7054252e+10 104.92884 0.083078875 104.92625 0.082370751
6.7405671e+10 104.92914 0.083076801 104.92655 0.082369195
6.7758931e+10 104.9298 0.083074739 104.92721 0.082367649
6.8114043e+10 104.92975 0.083072655 104.92716 0.082366086
6.8471017e+10 104.92975 0.08307058 104.92716 0.082364529
6.882986e+10 104.92972 0.083097502 104.92713 0.082391967
6.9190585e+10 104.93016 0.082650101 104.92757 0.081945084
6.95532e+10 104.9302 0.082608445 104.92761 0.081903942
6.9917715e+10 104.93017 0.082577711 104.92758 0.081873727
7.0284141e+10 104.93058 0.08299297 104.928 0.082289497
7.0652487e+10 104.93071 0.08299703 104.92812 0.082294074
7.1022764e+10 104.93113 0.082570891 104.92855 0.08186845
7.1394981e+10 104.9311 0.082598145 104.92851 0.081896216
7.1769149e+10 104.93109 0.082596095 104.92851 0.081894679
7.2145278e+10 104.93107 0.082619237 104.92849 0.081918335
7.2523378e+10 104.93142 0.082262395 104.92884 0.081562006
7.2903459e+10 104.93154 0.082132371 104.92896 0.081432495
7.3285533e+10 104.93169 0.082277964 104.92911 0.081578597
7.3669609e+10 104.93202 0.08260962 104.92944 0.081910767
7.4055698e+10 104.93199 0.082589799 104.92941 0.081891456
7.444381e+10 104.93247 0.082099733 104.9299 0.081401899
7.4833956e+10 104.93244 0.082123788 104.92987 0.081426463
7.5226147e+10 104.93244 0.082121755 104.92987 0.081424938
7.5620393e+10 104.93252 0.082033623 104.92995 0.081337318
7.6016706e+10 104.93289 0.081604772 104.93032 0.080908976
7.6415095e+10 104.93328 0.082044724 104.9307 0.081349436
7.6815573e+10 104.93334 0.082113605 104.93077 0.081418826
7.7218149e+10 104.93331 0.082138717 104.93074 0.08144444
7.7622835e+10 104.9337 0.081753683 104.93112 0.081059913
7.8029642e+10 104.93379 0.081651603 104.93122 0.080958337
7.8438581e+10 104.93379 0.081649574 104.93122 0.080956816
7.8849663e+10 104.93379 0.08164755 104.93122 0.080955298
7.9262899e+10 104.9338 0.081645532 104.93123 0.080953784
7.9678301e+10 104.93475 0.081643518 104.93218 0.080952274
8.0095881e+10 104.93469 0.081641504 104.93212 0.080950763
8.0515648e+10 104.93469 0.08163949 104.93212 0.080949253
8.0937616e+10 104.93467 0.081655778 104.9321 0.080966045
8.1361795e+10 104.93495 0.081371792 104.93238 0.080682559
8.1788197e+10 104.93515 0.081168817 104.93258 0.080480087
8.2216834e+10 104.93512 0.081161253 104.93256 0.080473022
8.2647717e+10 104.93537 0.0814056 104.9328 0.08071787
8.3080858e+10 104.93558 0.081660903 104.93302 0.080973676
8.351627e+10 104.93606 0.081153001 104.93349 0.080466273
8.3953963e+10 104.93604 0.081167507 104.93348 0.080481279
8.439395e+10 104.93604 0.081165511 104.93347 0.080479782
8.4836243e+10 104.93603 0.0811687 104.93347 0.080483471
8.5280854e+10 104.9362 0.080992395 104.93364 0.080307662
8.5727796e+10 104.93648 0.080655105 104.93392 0.079970871
8.6177079e+10 104.93694 0.081158376 104.93438 0.080474638
8.6628717e+10 104.93694 0.081155563 104.93438 0.080472321
8.7082722e+10 104.93691 0.081182197 104.93435 0.080499455
8.7539107e+10 104.93737 0.080718827 104.93481 0.080036578
8.7997883e+10 104.93739 0.080693658 104.93483 0.080011906
8.8459063e+10 104.93739 0.080691686 104.93483 0.080010427
8.8922661e+10 104.93737 0.080704933 104.93481 0.080024172
8.9388688e+10 104.93794 0.08028927 104.93538 0.079609002
8.9857158e+10 104.93832 0.080714473 104.93576 0.080034699
9.0328083e+10 104.93829 0.080683773 104.93573 0.080004493
9.0801475e+10 104.93828 0.080691063 104.93572 0.080012276
9.1277349e+10 104.93848 0.080483328 104.93593 0.079805031
9.1755717e+10 104.93875 0.080203875 104.9362 0.079526072
9.2236591e+10 104.93873 0.080219962 104.93618 0.079542648
9.2719986e+10 104.93873 0.080217987 104.93618 0.079541167
9.3205915e+10 104.93868 0.080216024 104.93612 0.079539694
9.3694389e+10 104.93964 0.08021407 104.93709 0.079538229
9.4185424e+10 104.93964 0.080212111 104.93709 0.079536759
9.4679033e+10 104.93964 0.080210157 104.93708 0.079535294
9.5175228e+10 104.93963 0.080208194 104.93708 0.079533822
9.5674024e+10 104.93973 0.080101976 104.93719 0.079428092
9.6175434e+10 104.94011 0.079721056 104.93756 0.079047659
9.6679471e+10 104.94008 0.079746384 104.93753 0.079073478
9.718615e+10 104.94015 0.0798196 104.93761 0.079147178
9.7695485e+10 104.94053 0.080255419 104.93799 0.079583484
9.8207489e+10 104.94091 0.079822362 104.93836 0.079150914
9.8722176e+10 104.94098 0.079738614 104.93844 0.079067651
9.9239561e+10 104.94098 0.079736666 104.93844 0.079066189
9.9759657e+10 104.94098 0.079734733 104.93844 0.07906474
1.0028248e+11 104.941 0.079711805 104.93845 0.079042299
1.0080804e+11 104.94144 0.079221994 104.93889 0.078552968
1.0133636e+11 104.94174 0.079587144 104.9392 0.078918604
1.0186744e+11 104.94188 0.079727858 104.93934 0.079059799
1.0240131e+11 104.94186 0.079745594 104.93932 0.079078017
1.0293798e+11 104.94216 0.079440211 104.93962 0.078773118
1.0347746e+11 104.94234 0.079259595 104.9398 0.078592983
1.0401976e+11 104.94233 0.079263333 104.93979 0.078597204
1.0456491e+11 104.94233 0.079261409 104.93979 0.078595761
1.0511292e+11 104.94229 0.079259488 104.93975 0.07859432
1.0566379e+11 104.94327 0.079257574 104.94074 0.078592885
1.0621756e+11 104.94323 0.079255661 104.94069 0.078591449
1.0677422e+11 104.94323 0.079253735 104.94069 0.078590005
1.0733381e+11 104.94322 0.079259936 104.94068 0.078596685
1.0789632e+11 104.94341 0.07906084 104.94088 0.078398068
1.0846179e+11 104.9437 0.078773016 104.94116 0.078110723
1.0903022e+11 104.94367 0.078786828 104.94114 0.078125009
1.0960162e+11 104.94383 0.078945371 104.9413 0.078284031
1.1017603e+11 104.94412 0.079292532 104.94159 0.078631671
1.1075344e+11 104.94457 0.078791897 104.94204 0.078131511
1.1133388e+11 104.94458 0.078782518 104.94205 0.078122606
1.1191736e+11 104.94458 0.078780612 104.94205 0.078121177
1.1250389e+11 104.94458 0.078778718 104.94204 0.078119756
1.1309351e+11 104.94467 0.078679642 104.94214 0.078021158
1.1368621e+11 104.94505 0.078291187 104.94252 0.077633174
1.1428202e+11 104.94501 0.078299488 104.94248 0.07764195
1.1488095e+11 104.9455 0.078790619 104.94297 0.078133555
1.1548302e+11 104.94545 0.078796977 104.94292 0.078140384
1.1608824e+11 104.94584 0.078400759 104.94331 0.077744639
1.1669664e+11 104.94593 0.078309515 104.9434 0.077653867
1.1730823e+11 104.94592 0.078307633 104.9434 0.077652456
1.1792302e+11 104.94592 0.078305749 104.9434 0.077651043
1.1854103e+11 104.94593 0.078287228 104.94341 0.07763299
1.1916228e+11 104.94656 0.077970459 104.94403 0.077316693
1.1978679e+11 104.94685 0.078323173 104.94433 0.077669878
1.2041457e+11 104.94683 0.078298224 104.9443 0.077645399
1.2104564e+11 104.9468 0.078316043 104.94428 0.077663687
1.2168002e+11 104.9471 0.078019463 104.94457 0.077367573
1.2231772e+11 104.94728 0.077829736 104.94476 0.077178318
1.2295876e+11 104.94727 0.077834797 104.94475 0.077183842
1.2360317e+11 104.94724 0.077804284 104.94472 0.077153798
1.2425095e+11 104.94764 0.078241101 104.94512 0.077591085
1.2490213e+11 104.9482 0.077810501 104.94568 0.077160949
1.2555671e+11 104.94818 0.077827319 104.94566 0.077178234
1.2621473e+11 104.94817 0.077825467 104.94565 0.077176845
1.268762e+11 104.94816 0.077830559 104.94565 0.077182405
1.2754114e+11 104.94835 0.077641331 104.94583 0.07699364
1.2820956e+11 104.94864 0.07734395 104.94612 0.076696723
1.2888148e+11 104.94863 0.077372945 104.94611 0.076726181
1.2955692e+11 104.9491 0.07784481 104.94659 0.07719851
1.3023591e+11 104.94904 0.077842486 104.94653 0.07719665
1.3091845e+11 104.94951 0.077370366 104.947 0.076724993
1.3160457e+11 104.94952 0.077354672 104.94701 0.076709763
1.3229428e+11 104.94952 0.077352831 104.94701 0.076708381
1.3298761e+11 104.94952 0.077350975 104.947 0.07670699
1.3368458e+11 104.94959 0.077244221 104.94708 0.076600696
1.3438519e+11 104.95024 0.077102957 104.94773 0.076459893
1.3508948e+11 104.95044 0.077357589 104.94792 0.076714983
1.3579746e+11 104.95042 0.077343608 104.94791 0.076701465
1.3650915e+11 104.95039 0.077369116 104.94788 0.076727429
1.3722457e+11 104.95078 0.076980796 104.94827 0.07633957
1.3794374e+11 104.95087 0.076882157 104.94836 0.07624139
1.3866667e+11 104.95087 0.07688033 104.94836 0.07624002
1.393934e+11 104.95087 0.076878492 104.94836 0.076238641
1.4012394e+11 104.95088 0.076876669 104.94837 0.076237273
1.408583e+11 104.95183 0.07687484 104.94932 0.076235902
1.4159651e+11 104.95177 0.076873015 104.94926 0.076234533
1.4233859e+11 104.95177 0.076871195 104.94926 0.076233169
1.4308456e+11 104.95175 0.076888156 104.94924 0.076250587
1.4383444e+11 104.95203 0.076600281 104.94953 0.075963165
1.4458825e+11 104.95223 0.076401644 104.94972 0.075764985
1.4534601e+11 104.9522 0.076393157 104.9497 0.075756952
1.4610774e+11 104.95245 0.076642093 104.94995 0.076006345
1.4687347e+11 104.95266 0.076892768 104.95016 0.076257471
1.476432e+11 104.95314 0.076385204 104.95064 0.07575036
1.4841697e+11 104.95312 0.076400703 104.95062 0.075766313
1.491948e+11 104.95312 0.07639889 104.95062 0.075764953
1.499767e+11 104.95311 0.076397076 104.95061 0.075763592
1.507627e+11 104.95309 0.076420086 104.95059 0.075787052
1.5155282e+11 104.95341 0.076041076 104.95091 0.075408492
1.5234708e+11 104.95402 0.076393676 104.95152 0.075761542
1.5314551e+11 104.95402 0.076389865 104.95152 0.075758185
1.5394811e+11 104.95401 0.076388072 104.95152 0.07575684
1.5475493e+11 104.95401 0.076393557 104.95151 0.075762773
1.5556597e+11 104.95449 0.07590273 104.952 0.075272396
1.5638126e+11 104.95446 0.075926728 104.95197 0.075296845
1.5720083e+11 104.95446 0.075924933 104.95197 0.075295499
1.5802469e+11 104.95453 0.076019408 104.95203 0.075390423
1.5885286e+11 104.95517 0.076173998 104.95268 0.075545461
1.5968538e+11 104.95538 0.075906291 104.95289 0.0752782
1.6052226e+11 104.95536 0.075917785 104.95287 0.075290138
1.6136353e+11 104.95536 0.075915991 104.95287 0.075288793
1.6220921e+11 104.95534 0.075938465 104.95284 0.075311716
1.6305932e+11 104.95582 0.07544711 104.95333 0.074820805
1.6391388e+11 104.95581 0.075454698 104.95332 0.074828837
1.6477292e+11 104.95578 0.075425681 104.95329 0.074800266
1.6563647e+11 104.95626 0.075908272 104.95377 0.075283302
1.6650454e+11 104.9564 0.07576745 104.95391 0.075142923
1.6737716e+11 104.95674 0.075422947 104.95425 0.074798864
1.6825435e+11 104.95671 0.075445809 104.95422 0.07482217
1.6913614e+11 104.95671 0.075444034 104.95422 0.074820838
1.7002255e+11 104.95668 0.075471285 104.95419 0.074848531
1.7091361e+11 104.95711 0.075035017 104.95462 0.074412705
1.7180933e+11 104.95724 0.075061324 104.95475 0.074439452
1.7270975e+11 104.95764 0.075465665 104.95516 0.074844236
1.7361489e+11 104.95761 0.075435192 104.95513 0.074814207
1.7452478e+11 104.95766 0.075382952 104.95518 0.074762407
1.7543943e+11 104.95809 0.074946175 104.95561 0.074326068
1.7635888e+11 104.95806 0.07497398 104.95558 0.074354312
1.7728314e+11 104.95806 0.074972223 104.95558 0.074352994
1.7821225e+11 104.95801 0.074970453 104.95553 0.074351667
1.7914622e+11 104.95869 0.07496871 104.95621 0.074350359
1.800851e+11 104.95896 0.074966962 104.95648 0.074349048
1.8102889e+11 104.95896 0.074965193 104.95648 0.074347722
1.8197763e+11 104.95896 0.074963451 104.95648 0.074346415
1.8293134e+11 104.95896 0.07496171 104.95648 0.074345109
1.8389005e+11 104.95906 0.074855952 104.95658 0.074239789
1.8485378e+11 104.95944 0.074474877 104.95696 0.073859152
1.8582257e+11 104.95939 0.074484395 104.95691 0.073869107
1.8679643e+11 104.95988 0.074975341 104.9574 0.074360486
1.8777539e+11 104.95983 0.074981008 104.95735 0.074366591
1.8875949e+11 104.96023 0.074577608 104.95775 0.073963624
1.8974874e+11 104.96031 0.074493562 104.95783 0.073880012
1.9074318e+11 104.96031 0.074491827 104.95783 0.07387871
1.9174283e+11 104.9603 0.074490091 104.95783 0.073877409
1.9274772e+11 104.96032 0.074467706 104.95785 0.073855457
1.9375788e+11 104.96076 0.073977954 104.95829 0.073366135
1.9477332e+11 104.96107 0.07434303 104.9586 0.073731645
1.957941e+11 104.96121 0.074484047 104.95874 0.073873095
1.9682022e+11 104.96118 0.074501963 104.95871 0.073891445
1.9785171e+11 104.96149 0.07419663 104.95902 0.073586541
1.9888862e+11 104.96166 0.074016319 104.95919 0.073406661
1.9993096e+11 104.96165 0.074020317 104.95918 0.073411092
2.0097876e+11 104.96165 0.074018603 104.95918 0.073409806
2.0203205e+11 104.96162 0.074016888 104.95915 0.07340852
2.0309086e+11 104.9626 0.074015159 104.96013 0.073407224
2.0415522e+11 104.96256 0.074013452 104.96009 0.073405943
2.0522516e+11 104.96256 0.074011727 104.96009 0.073404649
2.0630071e+11 104.96255 0.074010028 104.96009 0.073403375
2.0738189e+11 104.96253 0.074034321 104.96006 0.0734281
2.0846875e+11 104.96289 0.07366604 104.96042 0.073060244
2.0956129e+11 104.963 0.073545599 104.96053 0.072940229
2.1065956e+11 104.96316 0.073704263 104.96069 0.07309932
2.1176359e+11 104.96348 0.074024134 104.96101 0.07341962
2.128734e+11 104.96345 0.074002639 104.96099 0.073398551
2.1398903e+11 104.96393 0.073515081 104.96147 0.072911419
2.1511051e+11 104.9639 0.073540436 104.96144 0.072937195
2.1623787e+11 104.9639 0.073538725 104.96144 0.072935912
2.1737113e+11 104.96388 0.073553309 104.96142 0.072950921
2.1851033e+11 104.96414 0.073287867 104.96168 0.072685905
2.196555e+11 104.96434 0.073048953 104.96188 0.072447412
2.2080668e+11 104.96482 0.073551263 104.96236 0.072950145
2.2196388e+11 104.9648 0.07353024 104.96234 0.072929548
2.2312715e+11 104.96478 0.073551013 104.96232 0.072950742
2.2429652e+11 104.96527 0.073057843 104.96281 0.072457992
2.2547202e+11 104.96525 0.073069225 104.96279 0.0724698
2.2665368e+11 104.96525 0.07306754 104.96279 0.072468536
2.2784153e+11 104.96524 0.073063091 104.96279 0.072464507
2.290356e+11 104.96538 0.073240335 104.96292 0.072642171
2.3023593e+11 104.96603 0.073235515 104.96357 0.072637773
2.3144256e+11 104.96615 0.073058702 104.9637 0.072461379
2.3265551e+11 104.96615 0.073059146 104.9637 0.072462241
2.3387481e+11 104.96615 0.073057471 104.96369 0.072460985
2.3510051e+11 104.96613 0.073067741 104.96368 0.072471673
2.3633262e+11 104.96662 0.072574755 104.96417 0.071979106
2.375712e+11 104.96657 0.072567769 104.96412 0.071972539
2.3881627e+11 104.96699 0.072986595 104.96454 0.072391784
2.4006786e+11 104.96704 0.073060578 104.96459 0.072466185
2.4132601e+11 104.96726 0.072835598 104.96481 0.072241624
2.4259075e+11 104.96752 0.072573771 104.96507 0.071980216
2.4386213e+11 104.9675 0.072588157 104.96505 0.071995013
2.4514016e+11 104.9675 0.072586481 104.96505 0.071993756
2.464249e+11 104.96747 0.07261118 104.96502 0.07201887
2.4771636e+11 104.96796 0.072134033 104.96552 0.071542141
2.490146e+11 104.96843 0.07261005 104.96598 0.07201857
2.5031964e+11 104.9684 0.072579837 104.96595 0.071988773
2.5163152e+11 104.9684 0.072578182 104.96595 0.071987531
2.5295027e+11 104.96838 0.072595751 104.96593 0.072005514
2.5427594e+11 104.96866 0.072303851 104.96622 0.071714028
2.5560855e+11 104.96885 0.072109681 104.96641 0.071520272
2.5694815e+11 104.96884 0.07211562 104.9664 0.071526624
2.5829477e+11 104.96881 0.072085339 104.96637 0.071496753
2.5964844e+11 104.96921 0.072519279 104.96677 0.071931107
2.6100921e+11 104.96977 0.072092767 104.96733 0.071505008
2.6237711e+11 104.96975 0.072109027 104.96731 0.071521679
2.6375218e+11 104.96975 0.072107384 104.9673 0.071520446
2.6513446e+11 104.96974 0.072112068 104.9673 0.071525539
2.6652398e+11 104.96992 0.071927806 104.96748 0.071341688
2.6792078e+11 104.97022 0.07162604 104.96778 0.071040333
2.693249e+11 104.9702 0.071652696 104.96776 0.071067398
2.7073639e+11 104.97067 0.072127549 104.96824 0.071542663
2.7215527e+11 104.97064 0.072097559 104.96821 0.071513078
2.7358158e+11 104.97064 0.072102063 104.9682 0.071517991
2.7501537e+11 104.97112 0.071612379 104.96869 0.071028716
2.7645668e+11 104.97109 0.071636707 104.96866 0.071053453
2.7790553e+11 104.97109 0.071635072 104.96866 0.071052226
2.7936199e+11 104.97106 0.071633457 104.96862 0.071051015
2.8082607e+11 104.97156 0.071631825 104.96912 0.071049791
2.8229783e+11 104.97202 0.071630194 104.96959 0.071048568
2.837773e+11 104.97199 0.071628578 104.96956 0.071047356
2.8526452e+11 104.97199 0.071626949 104.96956 0.071046134
2.8675954e+11 104.97197 0.0716493 104.96953 0.071068889
2.8826239e+11 104.97245 0.071157433 104.97002 0.070577426
2.8977312e+11 104.97244 0.071166153 104.97001 0.070586551
2.9129177e+11 104.97244 0.071164528 104.97001 0.070585332
2.9281838e+11 104.97244 0.071167607 104.97001 0.070588814
2.9435298e+11 104.9729 0.071667216 104.97047 0.071088827
2.9589563e+11 104.97318 0.071321336 104.97075 0.070743352
2.9744637e+11 104.97335 0.071154081 104.97092 0.0705765
2.9900523e+11 104.97334 0.07115646 104.97091 0.070579281
3.0057226e+11 104.97334 0.07115487 104.97091 0.070578088
3.021475e+11 104.97332 0.071167816 104.9709 0.070591439
3.03731e+11 104.9738 0.070659809 104.97137 0.070083835
3.053228e+11 104.97402 0.070925567 104.97159 0.070349994
3.0692294e+11 104.97426 0.071161794 104.97183 0.070586621
3.0853147e+11 104.97423 0.071156586 104.97181 0.070581815
3.1014842e+11 104.97444 0.070945309 104.97201 0.070370936
3.1177385e+11 104.97471 0.070670071 104.97229 0.070096098
3.134078e+11 104.97469 0.070686094 104.97227 0.07011252
3.1505032e+11 104.97469 0.070684499 104.97226 0.070111324
3.1670144e+11 104.97466 0.070655726 104.97224 0.07008295
3.1836121e+11 104.97514 0.071136321 104.97272 0.070563943
3.2002968e+11 104.97562 0.070651838 104.9732 0.070079859
3.217069e+11 104.97559 0.070678128 104.97317 0.070106545
3.233929e+11 104.97559 0.070676538 104.97317 0.070105353
3.2508775e+11 104.97557 0.07069271 104.97315 0.070121924
3.2679147e+11 104.97584 0.070414367 104.97342 0.069843976
3.2850412e+11 104.97605 0.070206485 104.97363 0.06963649
3.3022575e+11 104.97602 0.070200573 104.9736 0.069630975
3.3195641e+11 104.97626 0.070440161 104.97384 0.069870959
3.3369613e+11 104.9765 0.070680971 104.97408 0.070112161
3.3544497e+11 104.97653 0.070615254 104.97412 0.070046842
3.3720297e+11 104.97697 0.070178495 104.97455 0.069610476
3.3897019e+11 104.97694 0.070206355 104.97452 0.069638729
3.4074667e+11 104.97693 0.070204763 104.97452 0.069637536
3.4253246e+11 104.97691 0.070227366 104.97449 0.069660528
3.4432761e+11 104.97722 0.069856727 104.97481 0.069290284
3.4613217e+11 104.97784 0.07019811 104.97543 0.06963206
3.4794618e+11 104.97784 0.070198488 104.97543 0.069632829
3.497697e+11 104.97784 0.07019691 104.97542 0.069631646
3.5160278e+11 104.97782 0.070204595 104.97541 0.06963972
3.5344547e+11 104.97831 0.06971303 104.9759 0.069148548
3.5529781e+11 104.97828 0.069736269 104.97587 0.069172179
3.5715986e+11 104.97828 0.069734715 104.97587 0.069171013
3.5903167e+11 104.97836 0.06980778 104.97595 0.069244471
3.6091329e+11 104.97873 0.070244513 104.97633 0.069681593
3.6280477e+11 104.97911 0.069812425 104.9767 0.069249894
3.6470616e+11 104.97919 0.069728478 104.97678 0.069166336
3.6661752e+11 104.97918 0.069726923 104.97678 0.069165169
3.6853889e+11 104.97918 0.069725368 104.97678 0.069164003
3.7047033e+11 104.9792 0.069703636 104.97679 0.069142664
3.724119e+11 104.97966 0.069237244 104.97726 0.068676661
3.7436364e+11 104.9796 0.069237108 104.9772 0.068676911
3.7632561e+11 104.98008 0.069714433 104.97768 0.069154624
3.7829787e+11 104.98008 0.069717595 104.97768 0.069158173
3.8028046e+11 104.98005 0.069744929 104.97765 0.069185893
3.8227343e+11 104.9805 0.06928878 104.9781 0.06873013
3.8427686e+11 104.98053 0.069257017 104.97813 0.068698753
3.8629078e+11 104.98053 0.069255486 104.97813 0.068697605
3.8831526e+11 104.98053 0.069253943 104.97813 0.068696448
3.9035035e+11 104.98067 0.069252391 104.97827 0.068695284
3.923961e+11 104.98149 0.069250858 104.97909 0.068694134
3.9445258e+11 104.98143 0.069249309 104.97903 0.068692972
3.9651983e+11 104.98143 0.069247772 104.97903 0.06869182
3.9859792e+11 104.98143 0.069246252 104.97903 0.06869068
4.006869e+11 104.9814 0.069270349 104.979 0.068715161
4.0278682e+11 104.98189 0.068780922 104.97949 0.068226118
4.0489775e+11 104.98186 0.068762321 104.97946 0.068207901
4.0701975e+11 104.98219 0.069093842 104.97979 0.068539805
4.0915286e+11 104.98233 0.06924015 104.97994 0.068686494
4.1129716e+11 104.98231 0.069257146 104.97991 0.068703869
4.1345269e+11 104.9826 0.068956947 104.98021 0.068404052
4.1561952e+11 104.98279 0.068771643 104.98039 0.068219131
4.177977e+11 104.98278 0.068776535 104.98038 0.068224406
4.199873e+11 104.98278 0.068775021 104.98038 0.06822327
4.2218838e+11 104.98276 0.068791173 104.98036 0.068239801
4.2440099e+11 104.98331 0.06836422 104.98092 0.067813231
4.266252e+11 104.98371 0.06879961 104.98132 0.068249
4.2886106e+11 104.98368 0.068768944 104.98129 0.068218712
4.3110864e+11 104.98368 0.068767428 104.98129 0.068217575
4.33368e+11 104.98365 0.068791648 104.98126 0.068242175
4.356392e+11 104.98401 0.068428033 104.98162 0.067878939
4.3792231e+11 104.98413 0.068306952 104.98174 0.067758232
4.4021738e+11 104.9841 0.068282438 104.98171 0.067734097
4.4252448e+11 104.98443 0.06860968 104.98204 0.068061715
4.4484367e+11 104.98458 0.068760533 104.98219 0.06821295
4.4717501e+11 104.9847 0.068634616 104.98231 0.068087407
4.4951857e+11 104.98505 0.068273459 104.98267 0.067726626
4.5187441e+11 104.98503 0.068297903 104.98264 0.067751446
4.542426e+11 104.98502 0.068296405 104.98264 0.067750322
4.566232e+11 104.98499 0.068323633 104.98261 0.067777927
4.5901628e+11 104.98541 0.067902054 104.98303 0.067356722
4.614219e+11 104.98554 0.067899761 104.98315 0.067354803
4.6384013e+11 104.98596 0.068319628 104.98357 0.067775048
4.6627103e+11 104.98592 0.068288899 104.98354 0.067744692
4.6871467e+11 104.98592 0.068294269 104.98353 0.067750432
4.7117112e+11 104.9861 0.06810589 104.98372 0.067562427
4.7364044e+11 104.98639 0.067808432 104.98401 0.067265342
4.761227e+11 104.98637 0.067826988 104.98399 0.067284273
4.7861797e+11 104.98635 0.06780288 104.98397 0.067260538
4.8112632e+11 104.98667 0.068125956 104.98429 0.067583984
4.8364781e+11 104.98682 0.068286481 104.98444 0.06774488
4.8618252e+11 104.9873 0.067794677 104.98492 0.067253448
4.8873051e+11 104.98727 0.067819556 104.9849 0.067278699
4.9129186e+11 104.98727 0.067818074 104.98489 0.067277587
4.9386663e+11 104.98725 0.067831804 104.98488 0.067291686
4.9645489e+11 104.98751 0.067575945 104.98513 0.0670362
4.9905672e+11 104.98771 0.067326336 104.98534 0.06678696
5.0167218e+11 104.98819 0.067830013 104.98582 0.067291005
5.0430135e+11 104.98817 0.067810674 104.9858 0.067272038
5.069443e+11 104.98817 0.06780919 104.9858 0.067270924
5.0960111e+11 104.9882 0.06777452 104.98583 0.067236623
5.1227183e+11 104.98865 0.067320902 104.98628 0.066783374
5.1495655e+11 104.98862 0.06734883 104.98625 0.066811668
5.1765534e+11 104.98862 0.067347358 104.98625 0.066810564
5.2036828e+11 104.98859 0.067323688 104.98622 0.066787259
5.2309543e+11 104.98888 0.067670792 104.98651 0.067134732
5.2583688e+11 104.98951 0.067363773 104.98714 0.066828079
5.2859269e+11 104.98952 0.06734149 104.98715 0.066806163
5.3136295e+11 104.98952 0.067340026 104.98715 0.066805065
5.3414773e+11 104.98952 0.067338563 104.98715 0.066803968
5.3694709e+11 104.9895 0.067351776 104.98713 0.066817545
5.3976113e+11 104.98975 0.067100553 104.98738 0.066566688
5.4258992e+11 104.98996 0.066845682 104.98759 0.066312181
5.4543354e+11 104.99044 0.067349841 104.98807 0.066816704
5.4829205e+11 104.99042 0.067331271 104.98805 0.066798499
5.5116555e+11 104.99039 0.067353831 104.98803 0.066821426
5.5405411e+11 104.99088 0.066862113 104.98852 0.066330068
5.569578e+11 104.99087 0.066870958 104.9885 0.066339278
5.5987671e+11 104.99087 0.066869502 104.9885 0.066338185
5.6281092e+11 104.99086 0.066868062 104.9885 0.066337106
5.6576051e+11 104.99082 0.066866612 104.98846 0.066336018
5.6872556e+11 104.99145 0.066865156 104.98909 0.066334926
5.7170614e+11 104.99178 0.06686371 104.98942 0.066333842
5.7470235e+11 104.99177 0.066862259 104.98941 0.066332753
5.7771426e+11 104.99177 0.066860815 104.9894 0.06633167
5.8074195e+11 104.99176 0.066859372 104.9894 0.066330588
5.8378551e+11 104.99184 0.066776407 104.98948 0.066247982
5.8684502e+11 104.99224 0.066371958 104.98988 0.065843891
5.8992057e+11 104.99219 0.066378805 104.98983 0.065851101
5.9301223e+11 104.99268 0.066869919 104.99032 0.066342574
5.961201e+11 104.99266 0.06685217 104.99031 0.066325186
5.9924426e+11 104.99264 0.066875188 104.99028 0.066348561
6.0238478e+11 104.99313 0.066384058 104.99077 0.065857794
6.0554177e+11 104.99311 0.066391927 104.99076 0.065866018
6.087153e+11 104.99311 0.066390503 104.99076 0.06586495
6.1190547e+11 104.99311 0.066389316 104.99075 0.065864125
6.1511235e+11 104.99322 0.066228938 104.99087 0.065704102
6.1833604e+11 104.99388 0.066195842 104.99152 0.065671362
6.2157663e+11 104.99402 0.066389416 104.99167 0.065865298
6.2483419e+11 104.99401 0.066383347 104.99166 0.065859583
6.2810883e+11 104.99401 0.066381932 104.99166 0.065858522
6.3140064e+11 104.99399 0.066395936 104.99164 0.065872883
6.3470969e+11 104.99448 0.065902017 104.99213 0.065379319
6.3803609e+11 104.99446 0.065921716 104.99211 0.065399373
6.4137992e+11 104.99444 0.065899374 104.99209 0.065377387
6.4474127e+11 104.99493 0.066390372 104.99258 0.065868739
6.4812024e+11 104.99488 0.066399976 104.99254 0.065878697
6.5151692e+11 104.99526 0.066024509 104.99291 0.065503584
6.549314e+11 104.99536 0.065914629 104.99301 0.065394058
6.5836377e+11 104.99536 0.065913214 104.99301 0.065392997
6.6181413e+11 104.99536 0.065911798 104.99301 0.065391935
6.6528258e+11 104.99536 0.065910382 104.99301 0.065390873
6.687692e+11 104.99562 0.065908971 104.99328 0.065389815
6.722741e+11 104.99631 0.065907567 104.99397 0.065388761
6.7579736e+11 104.99626 0.06590615 104.99392 0.065387699
6.7933909e+11 104.99626 0.065904738 104.99392 0.06538664
6.8289938e+11 104.99626 0.065903342 104.99391 0.065385593
6.8647833e+11 104.99624 0.065918154 104.9939 0.065400754
6.9007603e+11 104.99673 0.06542408 104.99439 0.064907032
6.9369259e+11 104.99671 0.065443187 104.99437 0.06492649
6.9732811e+11 104.99668 0.06542028 104.99434 0.064903934
7.0098268e+11 104.99717 0.065911015 104.99483 0.065395022
7.046564e+11 104.99713 0.065921236 104.99479 0.065405588
7.0834937e+11 104.9975 0.065549769 104.99516 0.065034473
7.120617e+11 104.99761 0.065436186 104.99527 0.064921239
7.1579348e+11 104.99761 0.065434805 104.99527 0.064920204
7.1954482e+11 104.9976 0.06543341 104.99527 0.064919157
7.2331582e+11 104.9976 0.065433858 104.99526 0.064919959
7.2710659e+11 104.99821 0.065077035 104.99588 0.06456348
7.3091722e+11 104.99854 0.065454541 104.9962 0.064941336
7.3474782e+11 104.99851 0.06542784 104.99617 0.06491498
7.385985e+11 104.99851 0.065426444 104.99617 0.064913933
7.4246936e+11 104.99847 0.06545395 104.99614 0.064941786
7.463605e+11 104.9989 0.065025523 104.99657 0.064513703
7.5027204e+11 104.99896 0.064966358 104.99662 0.064454883
7.5420407e+11 104.99895 0.064964961 104.99662 0.064453835
7.5815672e+11 104.99893 0.064941533 104.9966 0.064430752
7.6213008e+11 104.99941 0.065440011 104.99708 0.064929574
7.6612426e+11 104.99959 0.065229116 104.99726 0.064719025
7.7013938e+11 104.99988 0.064940308 104.99754 0.06443056
7.7417553e+11 104.99986 0.064958059 104.99752 0.064448658
7.7823284e+11 104.99985 0.064956684 104.99752 0.064447627
7.8231142e+11 104.99985 0.064955308 104.99752 0.064446595
7.8641137e+11 104.99985 0.064956951 104.99752 0.064448582
7.905328e+11 105.00046 0.064595468 104.99813 0.064087439
7.9467584e+11 105.00078 0.064976847 104.99845 0.064469162
7.9884059e+11 105.00075 0.06494982 104.99843 0.064442479
8.0302716e+11 105.00075 0.064948447 104.99842 0.064441449
8.0723568e+11 105.00072 0.064975913 104.99839 0.064469253
8.1146625e+11 105.00114 0.064551043 104.99882 0.06404473
8.15719e+11 105.0012 0.064488404 104.99888 0.063982431
8.1999403e+11 105.0012 0.064487041 104.99887 0.063981408
8.2429147e+11 105.00118 0.064463073 104.99885 0.063957782
8.2861143e+11 105.00166 0.064960644 104.99933 0.064455691
8.3295402e+11 105.00183 0.064755186 104.99951 0.064250576
8.3731938e+11 105.00212 0.064461965 104.9998 0.063957694
8.4170762e+11 105.0021 0.064480238 104.99978 0.063976306
8.4611885e+11 105.0021 0.064478866 104.99978 0.063975277
8.505532e+11 105.0021 0.06447751 104.99978 0.06397426
8.550108e+11 105.00209 0.064480337 104.99977 0.063977422
8.5949175e+11 105.0027 0.06411417 105.00038 0.063611595
8.6399619e+11 105.00303 0.064499416 105.00071 0.063997183
8.6852423e+11 105.003 0.064472101 105.00068 0.063970203
8.7307601e+11 105.003 0.06447075 105.00068 0.06396919
8.7765163e+11 105.00297 0.06449814 105.00065 0.063996916
8.8225124e+11 105.00339 0.064077011 105.00107 0.063576126
8.8687496e+11 105.00345 0.064010765 105.00113 0.063510215
8.9152291e+11 105.00345 0.064009407 105.00113 0.063509196
8.9619521e+11 105.00342 0.063984976 105.0011 0.063485101
9.0089201e+11 105.0039 0.064481536 105.00159 0.063981999
9.0561341e+11 105.00408 0.064281573 105.00176 0.06378237
9.1035957e+11 105.00437 0.06398393 105.00206 0.063485064
9.1513059e+11 105.00435 0.06400269 105.00203 0.063504158
9.1992662e+11 105.00435 0.064001355 105.00203 0.063503157
9.2474779e+11 105.00434 0.064000007 105.00203 0.063502146
9.2959422e+11 105.00434 0.064003953 105.00202 0.063506424
9.3446605e+11 105.00494 0.063633238 105.00263 0.063136042
9.3936341e+11 105.00528 0.064022288 105.00296 0.063525427
9.4428644e+11 105.00525 0.063994674 105.00294 0.063498146
9.4923527e+11 105.00523 0.064008509 105.00292 0.063512316
9.5421004e+11 105.00548 0.063753168 105.00317 0.063257309
9.5921088e+11 105.00571 0.063522398 105.0034 0.063026873
9.6423793e+11 105.0057 0.063533402 105.00339 0.063038207
9.6929132e+11 105.00569 0.06353208 105.00338 0.063037215
9.7437119e+11 105.00567 0.063507177 105.00336 0.063012646
9.7947769e+11 105.00619 0.063963642 105.00388 0.063469445
9.8461095e+11 105.00663 0.063498711 105.00432 0.063004842
9.8977112e+11 105.0066 0.063526765 105.00429 0.063033229
9.9495833e+11 105.0066 0.063525445 105.00429 0.063032238
1.0001727e+12 105.00659 0.063524118 105.00429 0.063031243
1.0054144e+12 105.00656 0.063551433 105.00426 0.063058887
1.0106836e+12 105.00703 0.063082729 105.00472 0.062590514
1.0159804e+12 105.00702 0.063045582 105.00472 0.062553695
1.021305e+12 105.00731 0.063329394 105.005 0.062837838
1.0266575e+12 105.0075 0.063525736 105.0052 0.063034508
1.032038e+12 105.00748 0.063530929 105.00518 0.06304003
1.0374467e+12 105.00773 0.063279782 105.00542 0.062789213
1.0428838e+12 105.00796 0.06304477 105.00566 0.062554528
1.0483493e+12 105.00794 0.063056338 105.00564 0.062566422
1.0538435e+12 105.00794 0.063055006 105.00564 0.062565423
1.0593665e+12 105.00791 0.063029566 105.00561 0.062540308
1.0649185e+12 105.00843 0.063488973 105.00613 0.063000043
1.0704995e+12 105.00888 0.063021749 105.00658 0.062533144
1.0761098e+12 105.00884 0.063049785 105.00655 0.062561507
1.0817495e+12 105.00884 0.063048473 105.00654 0.062560523
1.0874188e+12 105.00884 0.063047173 105.00654 0.062559548
1.0931177e+12 105.00881 0.06307442 105.00651 0.062587122
1.0988465e+12 105.00927 0.062609612 105.00697 0.062122638
1.1046054e+12 105.00927 0.062569193 105.00698 0.062082544
1.1103944e+12 105.00955 0.062848777 105.00726 0.062362455
1.1162138e+12 105.00975 0.063049476 105.00746 0.062563478
1.1220637e+12 105.00973 0.063053536 105.00743 0.062567862
1.1279442e+12 105.00997 0.062807112 105.00767 0.062321762
1.1338555e+12 105.01021 0.062567418 105.00791 0.062082392
1.1397979e+12 105.01019 0.062579522 105.0079 0.062094824
1.1457713e+12 105.01019 0.062578242 105.00789 0.062093864
1.1517761e+12 105.01016 0.062552464 105.00787 0.06206841
1.1578124e+12 105.01068 0.063014321 105.00838 0.062530591
1.1638802e+12 105.01112 0.062545106 105.00883 0.062061696
1.1699799e+12 105.01109 0.06257307 105.0088 0.062089985
1.1761116e+12 105.01109 0.062571791 105.0088 0.062089026
1.1822754e+12 105.01109 0.062570505 105.0088 0.062088061
1.1884714e+12 105.01106 0.062597894 105.00877 0.062115774
1.1947e+12 105.01152 0.062136063 105.00923 0.061654262
1.2009612e+12 105.01152 0.062093019 105.00923 0.061611538
1.2072552e+12 105.01179 0.062367912 105.00951 0.061886753
1.2135822e+12 105.012 0.062573569 105.00971 0.062092732
1.2199424e+12 105.01199 0.062562797 105.0097 0.06208228
1.2263359e+12 105.01196 0.062589829 105.00967 0.062109633
1.2327629e+12 105.01236 0.06218349 105.01007 0.061703615
1.2392235e+12 105.01244 0.06210301 105.01015 0.061623453
1.2457181e+12 105.01243 0.062101748 105.01015 0.061622507
1.2522467e+12 105.01241 0.062075543 105.01012 0.061596621
1.2588095e+12 105.01289 0.062567965 105.01061 0.062089362
1.2654066e+12 105.01305 0.062389826 105.01077 0.061911543
1.2720384e+12 105.01336 0.062074672 105.01108 0.061596708
1.2787049e+12 105.01334 0.062095366 105.01105 0.06161772
1.2854064e+12 105.01333 0.062094095 105.01105 0.061616767
1.292143e+12 105.01333 0.062092829 105.01105 0.061615818
1.2989148e+12 105.01332 0.062100869 105.01104 0.061624174
1.3057222e+12 105.01379 0.061592457 105.01151 0.061116079
1.3125653e+12 105.01404 0.061887318 105.01176 0.061411256
1.3194442e+12 105.01425 0.062097747 105.01197 0.061622
1.3263591e+12 105.01423 0.062086496 105.01196 0.061611068
1.3333103e+12 105.0142 0.062113309 105.01193 0.061638197
1.340298e+12 105.0146 0.061710949 105.01233 0.061236149
1.3473222e+12 105.01468 0.061626782 105.01241 0.061152296
1.3543833e+12 105.01468 0.06162551 105.01241 0.061151342
1.3614814e+12 105.01468 0.061624255 105.0124 0.061150401
1.3686166e+12 105.01469 0.061646553 105.01242 0.061173013
1.3757893e+12 105.01532 0.061946604 105.01305 0.061473377
1.3829996e+12 105.01561 0.061598234 105.01333 0.061125325
1.3902476e+12 105.01558 0.06161923 105.01331 0.061146632
1.3975336e+12 105.01558 0.061617974 105.01331 0.06114569
1.4048578e+12 105.01558 0.061616718 105.01331 0.061144748
1.4122204e+12 105.01557 0.061625915 105.0133 0.061154259
1.4196216e+12 105.01604 0.061117438 105.01377 0.060646091
1.4270616e+12 105.01628 0.061407451 105.01401 0.060936415
1.4345406e+12 105.01649 0.061622401 105.01422 0.06115168
1.4420587e+12 105.01648 0.061610483 105.01421 0.061140072
1.4496163e+12 105.01645 0.061637117 105.01418 0.061167021
1.4572135e+12 105.01685 0.061238939 105.01458 0.060769153
1.4648505e+12 105.01693 0.061150799 105.01466 0.060681322
1.4725275e+12 105.01693 0.061149547 105.01466 0.060680384
1.4802447e+12 105.01693 0.061148312 105.01466 0.060679457
1.4880024e+12 105.01694 0.06116678 105.01467 0.060698234
1.4958007e+12 105.01756 0.061474445 105.0153 0.061006211
1.50364e+12 105.01786 0.06112181 105.01559 0.060653885
1.5115203e+12 105.01783 0.061143352 105.01557 0.060675737
1.5194419e+12 105.01783 0.061142116 105.01556 0.06067481
1.527405e+12 105.01783 0.06114087 105.01556 0.060673876
1.5354098e+12 105.01781 0.061150886 105.01555 0.060684199
1.5434566e+12 105.01829 0.060642398 105.01602 0.06017602
1.5515456e+12 105.01852 0.060927749 105.01626 0.06046168
1.5596769e+12 105.01874 0.061147227 105.01648 0.060681463
1.5678509e+12 105.01873 0.061134717 105.01647 0.060669261
1.5760677e+12 105.0187 0.061161127 105.01644 0.060695979
1.5843276e+12 105.01909 0.060766888 105.01683 0.060302047
1.5926308e+12 105.01918 0.060675077 105.01692 0.060210544
1.6009775e+12 105.01918 0.060673853 105.01692 0.060209627
1.6093679e+12 105.01918 0.060672629 105.01692 0.060208708
1.6178023e+12 105.01919 0.060684698 105.01693 0.060221086
1.6262809e+12 105.01963 0.061177667 105.01737 0.06071436
1.6348039e+12 105.01993 0.060819688 105.01767 0.060356685
1.6433716e+12 105.02008 0.060665521 105.01782 0.060202825
1.6519842e+12 105.02008 0.060666517 105.01782 0.060204125
1.660642e+12 105.02008 0.06066529 105.01782 0.060203204
1.6693451e+12 105.02007 0.060664083 105.01782 0.060202299
1.6780938e+12 105.02016 0.060570756 105.01791 0.060109281
1.6868884e+12 105.02052 0.060148909 105.01827 0.059687735
1.6957291e+12 105.02091 0.06059539 105.01866 0.060134521
1.7046161e+12 105.02098 0.060659206 105.01872 0.060198641
1.7135497e+12 105.02097 0.060657995 105.01872 0.060197733
1.7225301e+12 105.02095 0.060679909 105.0187 0.060219951
1.7315575e+12 105.02144 0.060187539 105.01919 0.059727883
1.7406323e+12 105.02142 0.060198406 105.01917 0.059739055
1.7497546e+12 105.02142 0.060197202 105.01917 0.059738152
1.7589248e+12 105.02143 0.060206131 105.01918 0.05974738
1.768143e+12 105.02188 0.060701771 105.01963 0.060243327
1.7774095e+12 105.02217 0.06034836 105.01992 0.059890215
1.7867245e+12 105.02233 0.060189524 105.02008 0.059731678
1.7960884e+12 105.02232 0.060191158 105.02008 0.059733619
1.8055014e+12 105.02232 0.060189963 105.02007 0.059732723
1.8149637e+12 105.02232 0.060188767 105.02007 0.059731825
1.8244756e+12 105.02241 0.060099374 105.02016 0.059642732
1.8340373e+12 105.02277 0.059673483 105.02053 0.059217142
1.8436492e+12 105.02316 0.060116239 105.02091 0.059660199
1.8533114e+12 105.02322 0.060183965 105.02098 0.059728225
1.8630243e+12 105.02322 0.060182769 105.02098 0.059727327
1.872788e+12 105.02322 0.060181573 105.02098 0.05972643
1.882603e+12 105.02325 0.060147992 105.02101 0.059693148
1.8924693e+12 105.0237 0.059693844 105.02146 0.059239301
1.9023874e+12 105.02367 0.059722021 105.02143 0.05926778
1.9123575e+12 105.02367 0.059719489 105.02142 0.059265542
1.9223798e+12 105.02381 0.059864074 105.02157 0.059410427
1.9324546e+12 105.02412 0.060226681 105.02187 0.059773333
1.9425823e+12 105.02456 0.059735366 105.02231 0.059282313
1.952763e+12 105.02457 0.059716075 105.02233 0.059263321
1.962997e+12 105.02457 0.059714891 105.02233 0.059262432
1.9732847e+12 105.02457 0.059713708 105.02233 0.059261545
1.9836264e+12 105.02455 0.059727098 105.02231 0.059275233
1.9940222e+12 105.02477 0.05944823 105.02253 0.058996661
2.0044725e+12 105.02542 0.059624871 105.02318 0.059173598
2.0149776e+12 105.02547 0.059708956 105.02323 0.059257981
2.0255377e+12 105.02547 0.059707781 105.02323 0.0592571
2.0361532e+12 105.02547 0.05970659 105.02323 0.059256207
2.0468243e+12 105.0255 0.059676207 105.02326 0.059226115
2.0575513e+12 105.02595 0.05921901 105.02371 0.058769212
2.0683345e+12 105.02592 0.059247112 105.02368 0.058797612
2.0791743e+12 105.02592 0.059245172 105.02368 0.058795966
2.0900708e+12 105.02606 0.059385348 105.02382 0.058936436
2.1010245e+12 105.02639 0.059723874 105.02416 0.059275256
2.1120356e+12 105.02636 0.05970588 105.02413 0.059257552
2.1231044e+12 105.02685 0.059215667 105.02461 0.058767634
2.1342312e+12 105.02682 0.05924007 105.02459 0.05879233
2.1454163e+12 105.02682 0.059238893 105.02458 0.058791447
2.15666e+12 105.02681 0.059237733 105.02458 0.058790577
2.1679627e+12 105.02678 0.059264939 105.02455 0.058818077
2.1793246e+12 105.02717 0.058834898 105.02494 0.058388331
2.190746e+12 105.02774 0.05925039 105.02551 0.058804117
2.2022273e+12 105.02772 0.059233049 105.02549 0.058787065
2.2137688e+12 105.02772 0.059231881 105.02549 0.058786189
2.2253707e+12 105.02771 0.059235683 105.02548 0.058790284
2.2370335e+12 105.02788 0.059061726 105.02565 0.058616614
2.2487574e+12 105.02819 0.058750979 105.02596 0.058306162
2.2605427e+12 105.02816 0.05877129 105.02594 0.058326759
2.2723898e+12 105.02814 0.058748799 105.02591 0.058304561
2.2842989e+12 105.02845 0.059058512 105.02622 0.058614563
2.2962705e+12 105.02861 0.059237067 105.02639 0.058793407
2.3083049e+12 105.02909 0.058741556 105.02687 0.058298189
2.3204023e+12 105.02907 0.058765484 105.02684 0.058322405
2.332563e+12 105.02906 0.058764319 105.02684 0.058321531
2.3447876e+12 105.02906 0.058763177 105.02684 0.058320674
2.3570762e+12 105.02906 0.058762014 105.02684 0.058319802
2.3694292e+12 105.02902 0.058760867 105.02679 0.058318942
2.3818469e+12 105.03 0.058759696 105.02778 0.058318063
2.3943297e+12 105.02997 0.058758553 105.02774 0.058317206
2.406878e+12 105.02997 0.058757408 105.02774 0.058316347
2.419492e+12 105.02996 0.058756256 105.02774 0.058315483
2.4321721e+12 105.02994 0.058779109 105.02772 0.058338622
2.4449186e+12 105.03028 0.058437443 105.02806 0.057997242
2.457732e+12 105.03041 0.058296416 105.02819 0.057856503
2.4706125e+12 105.03039 0.058274855 105.02817 0.057835228
2.4835606e+12 105.03069 0.058580264 105.02848 0.058140924
2.4965764e+12 105.03087 0.05875471 105.02865 0.058315658
2.5096605e+12 105.03096 0.058645372 105.02875 0.058206605
2.5228132e+12 105.03134 0.05826374 105.02913 0.05782526
2.5360348e+12 105.03131 0.058289992 105.0291 0.057851799
2.5493257e+12 105.03131 0.058288867 105.0291 0.057850956
2.5626862e+12 105.03131 0.058287716 105.02909 0.057850092
2.5761168e+12 105.03131 0.058286581 105.02909 0.057849241
2.5896177e+12 105.0314 0.058285444 105.02918 0.057848388
2.6031894e+12 105.03227 0.0582843 105.03006 0.05784753
2.6168323e+12 105.03221 0.058283166 105.03 0.05784668
2.6305466e+12 105.03221 0.058282034 105.03 0.057845831
2.6443328e+12 105.03221 0.058280897 105.03 0.057844978
2.6581913e+12 105.03218 0.058307561 105.02997 0.057871922
2.6721224e+12 105.03266 0.05782802 105.03044 0.057392669
2.6861265e+12 105.03264 0.05780113 105.03043 0.057366058
2.700204e+12 105.03294 0.058102103 105.03073 0.057667315
2.7143552e+12 105.03312 0.058281215 105.03091 0.057846709
2.7285807e+12 105.03309 0.058290729 105.03088 0.057856504
2.7428806e+12 105.03336 0.058022892 105.03115 0.057588952
2.7572556e+12 105.03357 0.05780521 105.03136 0.057371549
2.7717058e+12 105.03356 0.057814797 105.03135 0.057381417
2.7862318e+12 105.03356 0.057813653 105.03135 0.057380559
2.800834e+12 105.03356 0.057812538 105.03135 0.057379722
2.8155126e+12 105.03359 0.057861916 105.03138 0.05742938
2.8302682e+12 105.03422 0.058108675 105.03202 0.057676422
2.8451011e+12 105.03448 0.057789976 105.03228 0.057358001
2.8600118e+12 105.03446 0.057808056 105.03225 0.057376361
2.8750005e+12 105.03446 0.057806935 105.03225 0.05737552
2.8900679e+12 105.03446 0.057805807 105.03225 0.057374674
2.9052142e+12 105.03445 0.057807919 105.03225 0.057377065
2.9204399e+12 105.03493 0.057320694 105.03273 0.056890119
2.9357454e+12 105.03488 0.057317617 105.03267 0.056887319
2.9511311e+12 105.03533 0.057767013 105.03312 0.057336997
2.9665974e+12 105.03536 0.057800224 105.03316 0.057370487
2.9821448e+12 105.03536 0.057799116 105.03315 0.057369656
2.9977737e+12 105.03534 0.057815857 105.03314 0.057386674
3.0134844e+12 105.03583 0.057321843 105.03363 0.056892939
3.0292776e+12 105.03581 0.057339844 105.03361 0.056911215
3.0451534e+12 105.0358 0.057338726 105.0336 0.056910377
3.0611125e+12 105.0358 0.057330354 105.0336 0.05690228
3.0771552e+12 105.03596 0.057545354 105.03376 0.05711756
3.093282e+12 105.03661 0.057475464 105.03441 0.057047949
3.1094934e+12 105.03671 0.057334291 105.03451 0.056907051
3.1257896e+12 105.03671 0.057333189 105.03451 0.056906224
3.1421713e+12 105.0367 0.057332082 105.03451 0.056905394
3.1586389e+12 105.0367 0.057330986 105.03451 0.056904572
3.1751927e+12 105.03682 0.057208494 105.03463 0.056782358
3.1918333e+12 105.03718 0.056846821 105.03499 0.056420959
3.2085611e+12 105.03714 0.056859505 105.03495 0.056433921
3.2253766e+12 105.03763 0.057349776 105.03544 0.056924466
3.2422802e+12 105.0376 0.05732548 105.03541 0.056900442
3.2592724e+12 105.0376 0.057324391 105.03541 0.056899626
3.2763536e+12 105.03766 0.057260369 105.03547 0.056835878
3.2935244e+12 105.03808 0.05683699 105.03589 0.056412773
3.3107851e+12 105.03805 0.056865155 105.03586 0.056441212
3.3281363e+12 105.03804 0.056857385 105.03585 0.056433717
3.3455785e+12 105.03823 0.057042036 105.03604 0.056618641
3.363112e+12 105.0385 0.057364412 105.03631 0.056941292
3.3807375e+12 105.03896 0.056856975 105.03677 0.056434129
3.3984553e+12 105.03896 0.056859687 105.03677 0.056437112
3.416266e+12 105.03895 0.056858589 105.03676 0.056436288
3.43417e+12 105.03895 0.056857508 105.03676 0.056435477
3.4521679e+12 105.03895 0.056856411 105.03676 0.056434654
3.47026e+12 105.03892 0.056884301 105.03673 0.056462816
3.488447e+12 105.03935 0.056426414 105.03716 0.056005198
3.5067293e+12 105.03988 0.056875873 105.03769 0.056454932
3.5251074e+12 105.03985 0.056852062 105.03767 0.056431393
3.5435819e+12 105.03985 0.056850987 105.03767 0.056430586
3.5621531e+12 105.03984 0.056860652 105.03765 0.056440522
3.5808217e+12 105.04005 0.056642293 105.03787 0.056222434
3.5995881e+12 105.04032 0.056375053 105.03813 0.055955467
3.6184529e+12 105.0403 0.056390718 105.03812 0.055971398
3.6374166e+12 105.04027 0.056364582 105.03809 0.055945535
3.6564796e+12 105.04062 0.056716421 105.03844 0.056297643
3.6756425e+12 105.04075 0.056844763 105.03857 0.056426254
3.6949059e+12 105.04089 0.056698108 105.03871 0.056279868
3.7142702e+12 105.04123 0.056361374 105.03904 0.055943404
3.733736e+12 105.0412 0.056384243 105.03902 0.055966542
3.7533038e+12 105.0412 0.05638317 105.03902 0.055965737
3.7729742e+12 105.0412 0.056382107 105.03902 0.05596494
3.7927476e+12 105.04118 0.056394971 105.039 0.055978077
3.8126247e+12 105.04176 0.05598624 105.03958 0.055569612
3.832606e+12 105.04213 0.056407343 105.03995 0.055990984
3.852692e+12 105.0421 0.056377811 105.03992 0.055961718
3.8728832e+12 105.0421 0.056376736 105.03992 0.055960912
3.8931803e+12 105.0421 0.056375666 105.03992 0.05596011
3.9135837e+12 105.04207 0.056398701 105.03989 0.055983412
3.9340941e+12 105.04256 0.055907544 105.04038 0.055492519
3.9547119e+12 105.04255 0.055916519 105.04037 0.055501763
3.9754379e+12 105.04252 0.055888458 105.04034 0.055473966
3.9962724e+12 105.043 0.056371779 105.04083 0.055957555
4.0172161e+12 105.04298 0.056390976 105.0408 0.055977017
4.0382696e+12 105.04329 0.05607511 105.04111 0.055661415
4.0594334e+12 105.04345 0.055907052 105.04128 0.055493624
4.0807082e+12 105.04345 0.055910149 105.04127 0.055496985
4.1020944e+12 105.04345 0.055909093 105.04127 0.055496193
4.1235927e+12 105.04344 0.055908021 105.04127 0.055495389
4.1452037e+12 105.04341 0.055906976 105.04124 0.055494606
4.1669279e+12 105.0439 0.055905914 105.04173 0.055493809
4.188766e+12 105.04438 0.055904852 105.04221 0.055493012
4.2107186e+12 105.04435 0.055903806 105.04218 0.055492228
4.2327862e+12 105.04435 0.055902742 105.04218 0.05549143
4.2549694e+12 105.04434 0.055901695 105.04218 0.055490645
4.2772689e+12 105.04437 0.055874861 105.0422 0.055464075
4.2996853e+12 105.04483 0.05541442 105.04266 0.055003897
4.3222192e+12 105.04477 0.055415287 105.0426 0.055005029
4.3448711e+12 105.04525 0.055897757 105.04308 0.055487759
4.3676418e+12 105.04525 0.055896436 105.04308 0.055486701
4.3905318e+12 105.04524 0.055895378 105.04308 0.055485907
4.4135418e+12 105.04523 0.055902895 105.04307 0.055493687
4.4366723e+12 105.04572 0.05541222 105.04356 0.055003271
4.4599241e+12 105.04569 0.055436298 105.04353 0.055027611
4.4832977e+12 105.04569 0.055435255 105.04353 0.055026828
4.5067939e+12 105.04568 0.055420737 105.04351 0.05501257
4.5304131e+12 105.04589 0.055687664 105.04372 0.05527976
4.5541562e+12 105.04653 0.05552603 105.04437 0.055118388
4.5780237e+12 105.0466 0.055431077 105.04443 0.055023695
4.6020162e+12 105.04659 0.055430033 105.04443 0.055022912
4.6261346e+12 105.04659 0.055428988 105.04443 0.055022128
4.6503793e+12 105.04659 0.055427951 105.04443 0.05502135
4.6747511e+12 105.04657 0.055450937 105.04441 0.055044595
4.6992506e+12 105.0469 0.055109643 105.04474 0.054703561
4.7238785e+12 105.04704 0.054967433 105.04488 0.05456161
4.7486354e+12 105.04752 0.055451314 105.04536 0.055045753
4.7735221e+12 105.04749 0.055422768 105.04534 0.055017463
4.7985393e+12 105.04749 0.05542173 105.04533 0.055016685
4.8236875e+12 105.04747 0.055437797 105.04532 0.055033011
4.8489676e+12 105.04774 0.055165813 105.04558 0.054761284
4.8743801e+12 105.04795 0.054952548 105.0458 0.054548276
4.8999259e+12 105.04794 0.054961639 105.04578 0.05455763
4.9256055e+12 105.04791 0.05493261 105.04575 0.054528857
4.9514197e+12 105.04831 0.055331971 105.04615 0.054928475
4.9773691e+12 105.04844 0.055368891 105.04628 0.054965649
5.0034546e+12 105.04887 0.054928025 105.04672 0.054525044
5.0296768e+12 105.04884 0.05495651 105.04669 0.054553784
5.0560364e+12 105.04884 0.054955477 105.04669 0.054553009
5.0825341e+12 105.04884 0.054954462 105.04669 0.054552247
5.1091708e+12 105.04884 0.054953423 105.04668 0.054551468
5.135947e+12 105.04883 0.054954512 105.04668 0.054552813
5.1628635e+12 105.04944 0.054596931 105.04729 0.054195486
5.1899211e+12 105.04977 0.054975734 105.04762 0.054574544
5.2171205e+12 105.04974 0.054949331 105.04759 0.054548399
5.2444625e+12 105.04974 0.054948314 105.04759 0.054547636
5.2719478e+12 105.04971 0.054976136 105.04756 0.054575715
5.2995771e+12 105.05013 0.054548938 105.04798 0.054148773
5.3273512e+12 105.05019 0.054489302 105.04804 0.054089391
5.3552708e+12 105.05019 0.054488285 105.04804 0.054088628
5.3833368e+12 105.05016 0.054465095 105.04802 0.054065692
5.4115499e+12 105.05065 0.054955849 105.04851 0.0545567
5.4399108e+12 105.05061 0.054967136 105.04847 0.054568237
5.4684204e+12 105.05097 0.05460112 105.04883 0.054202476
5.4970794e+12 105.05109 0.054483215 105.04894 0.054084826
5.5258885e+12 105.05109 0.054482204 105.04894 0.054084067
5.5548487e+12 105.05109 0.054481198 105.04894 0.054083313
5.5839606e+12 105.05108 0.05448018 105.04894 0.054082549
5.6132251e+12 105.05104 0.054479167 105.0489 0.05408179
5.642643e+12 105.05164 0.054478161 105.04949 0.054081035
5.672215e+12 105.052 0.054477158 105.04986 0.054080283
5.7019421e+12 105.05199 0.054476142 105.04985 0.054079521
5.7318249e+12 105.05199 0.054475134 105.04985 0.054078765
5.7618643e+12 105.05198 0.054474124 105.04984 0.054078007
5.7920612e+12 105.05205 0.054406805 105.04991 0.054010939
5.8224163e+12 105.05247 0.053986994 105.05033 0.053591381
5.8529305e+12 105.05244 0.054015171 105.0503 0.053619806
5.8836046e+12 105.05247 0.05405305 105.05033 0.053657939
5.9144395e+12 105.05292 0.054498566 105.05078 0.054103706
5.945436e+12 105.05289 0.054468092 105.05075 0.054073484
5.9765949e+12 105.0529 0.054454241 105.05076 0.054059877
6.0079172e+12 105.05337 0.053981521 105.05123 0.053587408
6.0394035e+12 105.05334 0.054009157 105.0512 0.053615296
6.0710549e+12 105.05333 0.054008161 105.0512 0.053614549
6.1028722e+12 105.05333 0.054007164 105.0512 0.053613801
6.1348562e+12 105.0533 0.053977174 105.05117 0.053584063
6.1670079e+12 105.05373 0.054435339 105.0516 0.054042475
6.199328e+12 105.05426 0.053980937 105.05213 0.053588322
6.2318176e+12 105.05424 0.054003176 105.0521 0.05361081
6.2644774e+12 105.05423 0.054002179 105.0521 0.053610062
6.2973083e+12 105.05423 0.054001184 105.0521 0.053609316
6.3303114e+12 105.0542 0.054027635 105.05207 0.053636013
6.3634873e+12 105.05459 0.053637891 105.05246 0.053246519
6.3968372e+12 105.05468 0.053535602 105.05254 0.053144479
6.4303618e+12 105.05486 0.053720139 105.05273 0.053329261
6.4640622e+12 105.05516 0.05401644 105.05302 0.053625809
6.4979391e+12 105.05513 0.053995245 105.053 0.053604862
6.5319936e+12 105.05511 0.054016757 105.05298 0.053626622
6.5662266e+12 105.05543 0.053692597 105.0533 0.053302706
6.600639e+12 105.05559 0.053533358 105.05346 0.053143715
6.6352317e+12 105.05558 0.053535358 105.05345 0.05314596
6.6700057e+12 105.05558 0.053534369 105.05345 0.053145218
6.704962e+12 105.05556 0.05352018 105.05344 0.053131274
6.7401014e+12 105.05604 0.054026035 105.05391 0.053637377
6.7754251e+12 105.05627 0.053749418 105.05414 0.053361004
6.8109338e+12 105.0565 0.05351799 105.05437 0.05312982
6.8466287e+12 105.05648 0.053529456 105.05436 0.053141533
6.8825106e+12 105.05648 0.053528486 105.05436 0.053140806
6.9185805e+12 105.05648 0.053527499 105.05435 0.053140066
6.9548395e+12 105.05647 0.053532584 105.05435 0.053145395
6.9912886e+12 105.05662 0.053325666 105.0545 0.052938721
7.0279286e+12 105.05728 0.053375516 105.05515 0.052988816
7.0647607e+12 105.05738 0.053523591 105.05526 0.053137135
7.1017858e+12 105.05738 0.05352262 105.05526 0.053136407
7.1390049e+12 105.05738 0.053521643 105.05526 0.053135674
7.1764191e+12 105.05737 0.053527254 105.05525 0.053141531
7.2140294e+12 105.05786 0.053037858 105.05574 0.052652375
7.2518368e+12 105.05783 0.053062775 105.05571 0.052677537
7.2898423e+12 105.05783 0.053061813 105.05571 0.052676815
7.3280471e+12 105.05791 0.053144891 105.05579 0.052760137
7.366452e+12 105.05831 0.053544296 105.05619 0.053159786
7.4050582e+12 105.05826 0.053534702 105.05614 0.053150437
7.4438667e+12 105.05875 0.053041051 105.05663 0.052657027
7.4828787e+12 105.05873 0.053056958 105.05661 0.052673174
7.5220951e+12 105.05873 0.053055998 105.05661 0.052672454
7.561517e+12 105.05873 0.053055036 105.05661 0.052671732
7.6011455e+12 105.05872 0.053054058 105.05661 0.052670999
7.6409817e+12 105.05867 0.053053092 105.05655 0.052670275
7.6810266e+12 105.05964 0.05305212 105.05752 0.052669545
7.7212815e+12 105.05963 0.053051174 105.05752 0.052668836
7.7617473e+12 105.05963 0.053050206 105.05751 0.05266811
7.8024252e+12 105.05963 0.053049234 105.05751 0.052667381
7.8433162e+12 105.05963 0.053048288 105.05751 0.052666671
7.8844216e+12 105.05959 0.053076312 105.05748 0.052694935
7.9257424e+12 105.06003 0.052638796 105.05792 0.05225766
7.9672797e+12 105.06006 0.052575493 105.05795 0.052194597
8.0090348e+12 105.0603 0.052818446 105.05819 0.052437789
8.0510086e+12 105.06054 0.053057083 105.05843 0.052676665
8.0932025e+12 105.06052 0.053052075 105.05841 0.052671898
8.1356175e+12 105.06072 0.052843267 105.05861 0.052463329
8.1782547e+12 105.061 0.052566857 105.05889 0.052187157
8.2211154e+12 105.06098 0.052583718 105.05887 0.052204257
8.2642008e+12 105.06097 0.052582776 105.05887 0.052203551
8.3075119e+12 105.06097 0.052581818 105.05886 0.052202832
8.3510501e+12 105.06097 0.05258127 105.05886 0.052202524
8.3948164e+12 105.06159 0.052927542 105.05948 0.052549031
8.438812e+12 105.0619 0.052554233 105.0598 0.052175962
8.4830383e+12 105.06188 0.052578019 105.05977 0.052199983
8.5274963e+12 105.06188 0.052577066 105.05977 0.052199269
8.5721874e+12 105.06187 0.052576122 105.05977 0.05219856
8.6171126e+12 105.06187 0.052575163 105.05977 0.052197841
8.6622733e+12 105.06195 0.052497389 105.05984 0.052120302
8.7076707e+12 105.06232 0.052060345 105.06022 0.051683496
8.753306e+12 105.0627 0.052492192 105.06059 0.052115577
8.7991804e+12 105.06278 0.052571382 105.06067 0.052195006
8.8452953e+12 105.06277 0.052570446 105.06067 0.052194304
8.8916518e+12 105.06277 0.052569496 105.06067 0.052193591
8.9382513e+12 105.06279 0.052546376 105.06069 0.052170706
8.9850951e+12 105.06325 0.052082583 105.06115 0.051707145
9.0321843e+12 105.06322 0.052110735 105.06112 0.051735534
9.0795203e+12 105.06322 0.052109799 105.06112 0.051734832
9.1271044e+12 105.06335 0.052241168 105.06125 0.051866439
9.1749378e+12 105.0637 0.05258893 105.0616 0.052214433
9.223022e+12 105.06366 0.052572555 105.06156 0.052198294
9.2713581e+12 105.06415 0.052081426 105.06205 0.051707399
9.3199476e+12 105.06412 0.052105105 105.06203 0.051731312
9.3687917e+12 105.06412 0.05210416 105.06202 0.051730603
9.4178918e+12 105.06412 0.05210324 105.06202 0.051729913
9.4672492e+12 105.06412 0.052102293 105.06202 0.051729203
9.5168653e+12 105.06407 0.052101361 105.06198 0.051728504
9.5667415e+12 105.06506 0.052100429 105.06296 0.051727804
9.616879e+12 105.06502 0.052099499 105.06293 0.051727107
9.6672793e+12 105.06502 0.052098564 105.06293 0.051726405
9.7179437e+12 105.06502 0.052097631 105.06293 0.051725706
9.7688736e+12 105.06502 0.052096716 105.06293 0.05172502
9.8200705e+12 105.06499 0.052123545 105.0629 0.051752084
9.8715357e+12 105.06547 0.051644725 105.06337 0.051273495
9.9232706e+12 105.06545 0.051617622 105.06336 0.051246623
9.9752766e+12 105.06575 0.051918084 105.06366 0.051547317
1.0027555e+13 105.06593 0.052098083 105.06384 0.051727549
1.0080108e+13 105.0659 0.052107703 105.06381 0.051737399
1.0132936e+13 105.06617 0.051840702 105.06408 0.051470631
1.0186041e+13 105.06638 0.051622471 105.06429 0.051252628
1.0239424e+13 105.06637 0.051632421 105.06428 0.051262812
1.0293087e+13 105.06637 0.051631505 105.06428 0.051262126
1.0347031e+13 105.06637 0.051630588 105.06428 0.051261438
1.0401258e+13 105.0664 0.051679585 105.06431 0.051310664
1.0455769e+13 105.06704 0.051927629 105.06495 0.051558938
1.0510565e+13 105.06729 0.051608604 105.0652 0.051240146
1.0565649e+13 105.06727 0.051626903 105.06518 0.051258674
1.0621022e+13 105.06727 0.051625986 105.06518 0.051257986
1.0676685e+13 105.06727 0.05162507 105.06518 0.051257299
1.0732639e+13 105.06727 0.051624152 105.06518 0.05125661
1.0788887e+13 105.06739 0.051498677 105.0653 0.051131364
1.084543e+13 105.06772 0.051111691 105.06563 0.050744608
1.0902269e+13 105.06814 0.051586119 105.06605 0.051219265
1.0959405e+13 105.06817 0.051620483 105.06609 0.051253859
1.1016842e+13 105.06817 0.051619565 105.06609 0.05125317
1.1074579e+13 105.06817 0.051618663 105.06608 0.051252493
1.1132619e+13 105.06823 0.051551757 105.06615 0.051185816
1.1190963e+13 105.06865 0.051131676 105.06657 0.050765963
1.1249612e+13 105.06862 0.051159982 105.06654 0.050794497
1.1308569e+13 105.06862 0.05115908 105.06653 0.05079382
1.1367836e+13 105.06859 0.051132532 105.06651 0.0507675
1.1427412e+13 105.06895 0.051492589 105.06687 0.051127784
1.1487301e+13 105.06908 0.051599669 105.067 0.051235089
1.1547504e+13 105.06955 0.051126912 105.06747 0.05076256
1.1608022e+13 105.06952 0.051154539 105.06744 0.050790415
1.1668858e+13 105.06952 0.051153637 105.06744 0.050789738
1.1730012e+13 105.06951 0.051152724 105.06744 0.050789053
1.1791487e+13 105.06951 0.051151828 105.06744 0.050788381
1.1853284e+13 105.0695 0.051163373 105.06742 0.050800154
1.1915405e+13 105.07008 0.050761995 105.068 0.050399001
1.1977851e+13 105.07045 0.051177165 105.06837 0.050814394
1.2040625e+13 105.07042 0.05114821 105.06834 0.050785668
1.2103728e+13 105.07042 0.051147311 105.06834 0.050784993
1.2167161e+13 105.07041 0.051146413 105.06834 0.05078432
1.2230927e+13 105.07039 0.051168721 105.06831 0.050806853
1.2295027e+13 105.07088 0.050676905 105.0688 0.050315261
1.2359463e+13 105.07086 0.05068776 105.06879 0.050326344
1.2424237e+13 105.07084 0.05066032 105.06876 0.050299128
1.248935e+13 105.07132 0.051145618 105.06925 0.05078465
1.2554804e+13 105.07131 0.051141013 105.06924 0.05078027
1.2620602e+13 105.07128 0.051168539 105.06921 0.050808017
1.2686744e+13 105.07175 0.050698417 105.06968 0.050338118
1.2753233e+13 105.07177 0.050682408 105.06969 0.05032233
1.282007e+13 105.07176 0.05068151 105.06969 0.050321656
1.2887258e+13 105.07176 0.050680613 105.06969 0.050320984
1.2954797e+13 105.07174 0.050664687 105.06968 0.050305282
1.3022691e+13 105.07197 0.050945033 105.0699 0.050585852
1.309094e+13 105.07261 0.050760207 105.07054 0.050401248
1.3159548e+13 105.07267 0.050677055 105.0706 0.050318315
1.3228514e+13 105.07266 0.050676164 105.0706 0.050317647
1.3297843e+13 105.07266 0.050675275 105.0706 0.05031698
1.3367534e+13 105.07266 0.050674378 105.07059 0.050316307
1.3437591e+13 105.07263 0.050698569 105.07057 0.050340719
1.3508015e+13 105.07298 0.050345292 105.07092 0.049987664
1.3578808e+13 105.07312 0.050222197 105.07105 0.049864788
1.3649972e+13 105.07359 0.050699088 105.07153 0.050341903
1.3721509e+13 105.07356 0.05066995 105.0715 0.050312987
1.3793421e+13 105.07356 0.050669083 105.0715 0.050312336
1.386571e+13 105.07354 0.050686712 105.07148 0.050330188
1.3938377e+13 105.07382 0.050402074 105.07176 0.050045772
1.4011426e+13 105.07402 0.050201947 105.07196 0.049845866
1.4084857e+13 105.07401 0.050209599 105.07195 0.049853736
1.4158673e+13 105.07398 0.050180234 105.07192 0.049824591
1.4232876e+13 105.07439 0.050590804 105.07233 0.05023538
1.4307468e+13 105.07445 0.05067296 105.07239 0.05031776
1.4382451e+13 105.07466 0.050460126 105.0726 0.050105141
1.4457826e+13 105.07493 0.050187902 105.07287 0.049833136
1.4533597e+13 105.07491 0.05020432 105.07285 0.049849777
1.4609765e+13 105.07491 0.050203458 105.07285 0.049849131
1.4686332e+13 105.07491 0.05020258 105.07285 0.049848472
1.47633e+13 105.07491 0.050202341 105.07285 0.049848453
1.4840672e+13 105.07502 0.050039243 105.07296 0.04968557
1.4918449e+13 105.07568 0.050012277 105.07362 0.049658824
1.4996634e+13 105.07582 0.0502034 105.07376 0.049850166
1.5075229e+13 105.07581 0.050198224 105.07375 0.049845206
1.5154235e+13 105.07581 0.050197346 105.07375 0.049844547
1.5233656e+13 105.07581 0.050196468 105.07375 0.049843889
1.5313493e+13 105.07589 0.050115619 105.07383 0.049763255
1.5393748e+13 105.07629 0.049710007 105.07423 0.049357862
1.5474424e+13 105.07626 0.049737919 105.0742 0.04938599
1.5555522e+13 105.07631 0.049788917 105.07425 0.049437207
1.5637046e+13 105.07674 0.050221645 105.07469 0.049870149
1.5718997e+13 105.07671 0.050191266 105.07466 0.049839987
1.5801377e+13 105.07673 0.050164997 105.07468 0.049813937
1.5884189e+13 105.07719 0.049704438 105.07514 0.04935359
1.5967435e+13 105.07716 0.049732718 105.07511 0.049382089
1.6051118e+13 105.07716 0.049731856 105.07511 0.049381443
1.6135238e+13 105.07716 0.049730994 105.0751 0.049380797
1.62198e+13 105.07712 0.049701381 105.07507 0.049351398
1.6304805e+13 105.07757 0.050168904 105.07552 0.049819137
1.6390256e+13 105.07809 0.049703312 105.07604 0.049353763
1.6476154e+13 105.07806 0.049727546 105.07601 0.049378211
1.6562502e+13 105.07806 0.049726681 105.07601 0.049377562
1.6649303e+13 105.07806 0.049725824 105.07601 0.049376919
1.6736559e+13 105.07805 0.049724975 105.07601 0.049376283
1.6824273e+13 105.07803 0.04974522 105.07598 0.049396743
1.6912446e+13 105.07851 0.049243073 105.07647 0.048894812
1.7001081e+13 105.0787 0.049460572 105.07665 0.049112524
1.709018e+13 105.07898 0.049739875 105.07693 0.049392038
1.7179746e+13 105.07896 0.049720679 105.07691 0.049373061
1.7269782e+13 105.07896 0.049719828 105.07691 0.049372422
1.736029e+13 105.07893 0.049746508 105.07688 0.049399314
1.7451272e+13 105.07941 0.049265089 105.07736 0.048918109
1.7542731e+13 105.07941 0.049261324 105.07736 0.048914558
1.7634669e+13 105.0794 0.049260478 105.07736 0.048913924
1.7727089e+13 105.0794 0.04925962 105.07736 0.04891328
1.7819994e+13 105.0795 0.049360945 105.07746 0.049014815
1.7913385e+13 105.07988 0.049741336 105.07784 0.049395419
1.8007266e+13 105.07984 0.049729513 105.0778 0.049383812
1.8101638e+13 105.08033 0.049235913 105.07829 0.048890423
1.8196506e+13 105.08031 0.049255369 105.07827 0.048910092
1.829187e+13 105.0803 0.049254533 105.07826 0.048909465
1.8387735e+13 105.0803 0.049253694 105.07826 0.048908836
1.8484101e+13 105.0803 0.049252836 105.07826 0.048908192
1.8580973e+13 105.08025 0.049251991 105.07821 0.048907558
1.8678352e+13 105.08122 0.049251138 105.07918 0.048906918
1.8776242e+13 105.08121 0.049250294 105.07917 0.048906285
1.8874645e+13 105.08121 0.049249458 105.07917 0.048905658
1.8973564e+13 105.0812 0.049248611 105.07917 0.048905023
1.9073001e+13 105.0812 0.049247768 105.07917 0.048904391
1.9172959e+13 105.08117 0.049275755 105.07914 0.048932588
1.9273441e+13 105.08162 0.048822127 105.07959 0.048479167
1.9374449e+13 105.08164 0.048772768 105.0796 0.048430021
1.9475987e+13 105.0819 0.049037734 105.07987 0.048695195
1.9578057e+13 105.08212 0.049254408 105.08008 0.04891208
1.9680662e+13 105.0821 0.049242733 105.08007 0.048900614
1.9783805e+13 105.08207 0.049269665 105.08004 0.048927756
1.9887488e+13 105.08247 0.048873015 105.08043 0.048531316
1.9991715e+13 105.08255 0.048784275 105.08052 0.048442785
2.0096487e+13 105.08255 0.048783437 105.08052 0.048442157
2.0201809e+13 105.08255 0.048782599 105.08052 0.048441528
2.0307683e+13 105.08255 0.048778736 105.08051 0.04843787
2.0414112e+13 105.08268 0.048959045 105.08065 0.048618391
2.0521099e+13 105.08333 0.048951123 105.0813 0.048610675
2.0628646e+13 105.08346 0.048777437 105.08143 0.0484372
2.0736757e+13 105.08345 0.048778432 105.08142 0.048438403
2.0845434e+13 105.08345 0.048777607 105.08142 0.048437783
2.0954681e+13 105.08345 0.048776767 105.08142 0.048437154
2.1064501e+13 105.08343 0.048791935 105.0814 0.048452527
2.1174896e+13 105.08369 0.04852988 105.08166 0.048190682
2.128587e+13 105.08389 0.048288885 105.08187 0.047949893
2.1397425e+13 105.08437 0.048792365 105.08235 0.048453581
2.1509565e+13 105.08435 0.048772634 105.08233 0.048434054
2.1622293e+13 105.08435 0.048771804 105.08233 0.048433431
2.1735611e+13 105.08435 0.048770982 105.08232 0.048432815
2.1849524e+13 105.08432 0.04879578 105.0823 0.048457821
2.1964033e+13 105.08468 0.048434505 105.08266 0.04809675
2.2079142e+13 105.0848 0.048312554 105.08278 0.047975008
2.2194855e+13 105.08478 0.048288979 105.08275 0.047951637
2.2311174e+13 105.0851 0.048614856 105.08308 0.048277721
2.2428103e+13 105.08525 0.048768519 105.08323 0.048431589
2.2545644e+13 105.08523 0.048784604 105.08321 0.04844788
2.2663802e+13 105.08552 0.048491633 105.0835 0.048155117
2.2782579e+13 105.08571 0.048300309 105.08369 0.047963997
2.2901978e+13 105.0857 0.048306802 105.08368 0.047970693
2.3022003e+13 105.0857 0.048305985 105.08368 0.047970081
2.3142657e+13 105.0857 0.048305153 105.08368 0.047969457
2.3263943e+13 105.08567 0.04830435 105.08365 0.047968855
2.3385866e+13 105.08611 0.048303524 105.08409 0.047968235
2.3508426e+13 105.08663 0.04830271 105.08462 0.047967625
2.363163e+13 105.0866 0.048301896 105.08458 0.047967014
2.3755479e+13 105.0866 0.048301079 105.08458 0.047966401
2.3879977e+13 105.0866 0.048300261 105.08458 0.047965788
2.4005127e+13 105.08659 0.04830127 105.08458 0.047967001
2.4130934e+13 105.08674 0.048151621 105.08472 0.047817557
2.42574e+13 105.08707 0.047818239 105.08506 0.047484377
2.4384528e+13 105.08704 0.047835401 105.08502 0.047501742
2.4512323e+13 105.08753 0.048322351 105.08551 0.047988894
2.4640787e+13 105.0875 0.048295386 105.08548 0.047962132
2.4769925e+13 105.0875 0.048294583 105.08548 0.04796153
2.489974e+13 105.08748 0.048308697 105.08547 0.047975851
2.5030235e+13 105.08773 0.048055676 105.08572 0.047723029
2.5161414e+13 105.08796 0.047823653 105.08595 0.047491208
2.529328e+13 105.08795 0.047835386 105.08593 0.047503145
2.5425837e+13 105.08792 0.047807386 105.0859 0.047475347
2.5559089e+13 105.0883 0.048190912 105.08629 0.047859074
2.569304e+13 105.08839 0.048294852 105.08638 0.047963217
2.5827692e+13 105.08857 0.048113779 105.08656 0.047782343
2.596305e+13 105.08887 0.047810593 105.08686 0.04747936
2.6099118e+13 105.08885 0.04783054 105.08684 0.047499511
2.6235899e+13 105.08885 0.047829742 105.08684 0.047498912
2.6373396e+13 105.08884 0.047828945 105.08683 0.047498314
2.6511614e+13 105.08884 0.047828147 105.08683 0.047497716
2.6650557e+13 105.08893 0.047696039 105.08693 0.047365811
2.6790227e+13 105.08959 0.047608873 105.08758 0.047278844
2.693063e+13 105.08976 0.047834273 105.08775 0.047504444
2.7071768e+13 105.08975 0.047824938 105.08774 0.04749531
2.7213647e+13 105.08974 0.047824127 105.08774 0.047494701
2.7356268e+13 105.08974 0.047823331 105.08774 0.047494104
2.7499637e+13 105.0898 0.047767462 105.08779 0.047438435
2.7643758e+13 105.09022 0.047336392 105.08822 0.047007562
2.7788634e+13 105.09019 0.047364997 105.08819 0.047036367
2.7934269e+13 105.09022 0.047392396 105.08822 0.047063966
2.8080667e+13 105.09068 0.047848609 105.08867 0.047520379
2.8227833e+13 105.09064 0.047818556 105.08864 0.047490523
2.8375769e+13 105.09064 0.047818341 105.08864 0.047490506
2.8524482e+13 105.09078 0.047677673 105.08878 0.047350037
2.8673973e+13 105.09112 0.047335776 105.08912 0.04700834
2.8824248e+13 105.09109 0.047359425 105.08909 0.047032188
2.8975311e+13 105.09109 0.047358643 105.08909 0.047031602
2.9127165e+13 105.09106 0.047328834 105.08906 0.04700199
2.9279815e+13 105.0915 0.047764204 105.0895 0.047437558
2.9433265e+13 105.09162 0.047732362 105.08962 0.047405919
2.9587519e+13 105.09203 0.047326777 105.09003 0.047000529
2.9742582e+13 105.09199 0.047354682 105.09 0.047028631
2.9898457e+13 105.09199 0.047353888 105.08999 0.047028036
3.005515e+13 105.09199 0.047353112 105.08999 0.047027454
3.0212663e+13 105.09199 0.047352322 105.08999 0.047026861
3.0371002e+13 105.09201 0.047326578 105.09002 0.047001313
3.0530171e+13 105.09245 0.04684132 105.09045 0.046516254
3.0690174e+13 105.09276 0.047213236 105.09076 0.046888367
3.0851015e+13 105.09289 0.047349162 105.0909 0.047024491
3.10127e+13 105.09289 0.047348385 105.0909 0.047023908
3.1175232e+13 105.09289 0.047347608 105.0909 0.047023326
3.1338615e+13 105.09289 0.047346815 105.09089 0.047022731
3.1502855e+13 105.09299 0.047240641 105.091 0.046916752
3.1667956e+13 105.09337 0.046862054 105.09138 0.046538359
3.1833922e+13 105.09334 0.046888536 105.09135 0.046565035
3.2000757e+13 105.09341 0.046964126 105.09142 0.04664082
3.2168467e+13 105.09382 0.047371725 105.09183 0.047048619
3.2337056e+13 105.09379 0.047342117 105.0918 0.047019207
3.2506529e+13 105.09384 0.047292957 105.09185 0.046970241
3.267689e+13 105.09427 0.046855102 105.09228 0.046532581
3.2848143e+13 105.09424 0.04688384 105.09225 0.046561513
3.3020294e+13 105.09424 0.046883062 105.09225 0.04656093
3.3193347e+13 105.09424 0.046882284 105.09225 0.046560346
3.3367308e+13 105.09424 0.046881506 105.09225 0.046559762
3.354218e+13 105.09423 0.046879493 105.09224 0.04655794
3.3717968e+13 105.09485 0.047231616 105.09286 0.046910258
3.3894678e+13 105.09517 0.046854045 105.09318 0.046532881
3.4072313e+13 105.09514 0.046878411 105.09315 0.046557441
3.425088e+13 105.09514 0.046877637 105.09315 0.046556861
3.4430382e+13 105.09514 0.046876872 105.09315 0.046556287
3.4610826e+13 105.09514 0.046876093 105.09315 0.046555703
3.4792215e+13 105.09521 0.046802718 105.09322 0.046482522
3.4974554e+13 105.09559 0.046361679 105.0936 0.046041674
3.5157849e+13 105.09596 0.046789469 105.09397 0.046469659
3.5342105e+13 105.09604 0.046873014 105.09406 0.046553393
3.5527327e+13 105.09604 0.046872235 105.09406 0.046552809
3.5713519e+13 105.09604 0.046871469 105.09405 0.046552235
3.5900687e+13 105.09605 0.046852254 105.09407 0.046533213
3.6088835e+13 105.09652 0.046385068 105.09454 0.046066218
3.627797e+13 105.09649 0.04641322 105.09451 0.046094562
3.6468097e+13 105.09649 0.046412448 105.0945 0.046093982
3.6659219e+13 105.09646 0.046391387 105.09448 0.046073113
3.6851343e+13 105.09676 0.046691303 105.09478 0.046373221
3.7044474e+13 105.09694 0.046872214 105.09496 0.046554325
3.7238618e+13 105.09703 0.046767403 105.09505 0.046449702
3.7433778e+13 105.09742 0.046380921 105.09544 0.046063409
3.7629962e+13 105.09739 0.04640787 105.09541 0.046090549
3.7827173e+13 105.09739 0.04640711 105.09541 0.04608998
3.8025419e+13 105.09738 0.046406339 105.09541 0.046089401
3.8224703e+13 105.09738 0.046405582 105.0954 0.046088834
3.8425031e+13 105.09746 0.046404823 105.09549 0.046088264
3.862641e+13 105.09835 0.046404051 105.09637 0.046087685
3.8828844e+13 105.09829 0.046403294 105.09631 0.046087117
3.9032338e+13 105.09829 0.046402536 105.09631 0.046086549
3.92369e+13 105.09829 0.046401778 105.09631 0.046085981
3.9442533e+13 105.09828 0.046401021 105.09631 0.046085412
3.9649244e+13 105.09828 0.046400263 105.09631 0.046084844
3.9857038e+13 105.09841 0.046275392 105.09643 0.045960162
4.0065922e+13 105.09876 0.045916992 105.09679 0.045601951
4.02759e+13 105.09872 0.0459304 105.09675 0.045615549
4.0486978e+13 105.09921 0.046420865 105.09724 0.046106203
4.0699163e+13 105.09919 0.046396474 105.09721 0.046082003
4.091246e+13 105.09918 0.046395716 105.09721 0.046081434
4.1126875e+13 105.09925 0.046329549 105.09728 0.046015452
4.1342413e+13 105.09967 0.045909044 105.09769 0.045595132
4.1559081e+13 105.09964 0.045937529 105.09766 0.045623807
4.1776884e+13 105.09963 0.045936771 105.09766 0.045623239
4.1995829e+13 105.09961 0.045910417 105.09764 0.045597075
4.2215922e+13 105.09996 0.04626967 105.09799 0.045956514
4.2437167e+13 105.10008 0.046392811 105.09811 0.046079839
4.2659573e+13 105.10023 0.046238888 105.09826 0.045926107
4.2883144e+13 105.10056 0.04590971 105.09859 0.045597115
4.3107886e+13 105.10054 0.04593227 105.09857 0.045619863
4.3333807e+13 105.10053 0.045931516 105.09857 0.045619297
4.3560911e+13 105.10053 0.04593078 105.09856 0.045618745
4.3789206e+13 105.10053 0.045930027 105.09856 0.045618181
4.4018697e+13 105.1006 0.045823199 105.09864 0.045511538
4.4249391e+13 105.10125 0.045685431 105.09929 0.045373958
4.4481294e+13 105.10145 0.045939817 105.09948 0.045628531
4.4714412e+13 105.10144 0.045927058 105.09947 0.045615954
4.4948752e+13 105.10143 0.045926307 105.09947 0.04561539
4.518432e+13 105.10143 0.045925557 105.09947 0.045614828
4.5421123e+13 105.10142 0.045931333 105.09946 0.045620789
4.5659166e+13 105.10161 0.045746211 105.09964 0.045435855
4.5898457e+13 105.1019 0.04544708 105.09994 0.045136905
4.6139003e+13 105.10189 0.045475615 105.09993 0.045165628
4.6380809e+13 105.10236 0.045950257 105.1004 0.045640455
4.6623882e+13 105.10233 0.045921112 105.10037 0.045611494
4.6868229e+13 105.10233 0.045920374 105.10037 0.045610941
4.7113857e+13 105.10245 0.045803243 105.10049 0.045493995
4.7360772e+13 105.10281 0.045436489 105.10085 0.045127429
4.7608981e+13 105.10278 0.045462214 105.10082 0.045153335
4.7858491e+13 105.10278 0.045461478 105.10082 0.045152783
4.8109308e+13 105.10278 0.045460732 105.10082 0.045152223
4.836144e+13 105.10276 0.045440564 105.1008 0.045132242
4.8614893e+13 105.10324 0.045943256 105.10128 0.045635114
4.8869675e+13 105.10344 0.045709016 105.10148 0.045401059
4.9125792e+13 105.1037 0.045440862 105.10174 0.045133089
4.9383251e+13 105.10368 0.045457052 105.10173 0.045149463
4.964206e+13 105.10368 0.045456329 105.10172 0.045148921
4.9902225e+13 105.10368 0.045455591 105.10172 0.045148367
5.0163753e+13 105.10368 0.045455999 105.10172 0.04514896
5.0426652e+13 105.10382 0.045311078 105.10186 0.04500422
5.0690929e+13 105.10413 0.044944917 105.10217 0.044638244
5.095659e+13 105.10456 0.045433501 105.10261 0.045127012
5.1223644e+13 105.10458 0.045451933 105.10263 0.045145624
5.1492098e+13 105.10458 0.045451193 105.10263 0.045145069
5.1761959e+13 105.10458 0.04545047 105.10263 0.045144526
5.2033233e+13 105.10456 0.045464146 105.10261 0.045158383
5.230593e+13 105.10481 0.045216008 105.10286 0.044910429
5.2580056e+13 105.10504 0.044979185 105.10309 0.044673788
5.2855618e+13 105.10502 0.044981669 105.10307 0.044676451
5.3132624e+13 105.10523 0.045192316 105.10328 0.044887284
5.3411083e+13 105.1055 0.045463496 105.10355 0.045158645
5.3691e+13 105.10547 0.045450693 105.10352 0.045146021
5.3972385e+13 105.10565 0.045274574 105.1037 0.044970085
5.4255244e+13 105.10595 0.04496677 105.104 0.044662461
5.4539586e+13 105.10593 0.04498727 105.10398 0.04468314
5.4825418e+13 105.10593 0.044986531 105.10398 0.044682586
5.5112748e+13 105.10593 0.044985814 105.10398 0.044682048
5.5401583e+13 105.10592 0.044985087 105.10398 0.044681503
5.5691933e+13 105.10601 0.045111299 105.10407 0.044807895
5.5983804e+13 105.10667 0.0452059 105.10472 0.044902675
5.6277205e+13 105.10684 0.04497377 105.10489 0.044670728
5.6572143e+13 105.10683 0.044982203 105.10488 0.04467934
5.6868627e+13 105.10683 0.04498149 105.10488 0.044678806
5.7166665e+13 105.10683 0.044980763 105.10488 0.04467826
5.7466265e+13 105.10682 0.04498006 105.10488 0.044677733
5.7767435e+13 105.1068 0.045006011 105.10485 0.044703867
5.8070183e+13 105.10715 0.044604716 105.1052 0.044302748
5.8374518e+13 105.10774 0.044986677 105.1058 0.044684892
5.8680449e+13 105.10773 0.04497718 105.10579 0.044675573
5.8987982e+13 105.10773 0.044976474 105.10579 0.044675043
5.9297127e+13 105.10773 0.044975739 105.10578 0.044674492
5.9607892e+13 105.1077 0.044996168 105.10576 0.044695096
5.9920286e+13 105.10801 0.044686261 105.10607 0.044385369
6.0234317e+13 105.10818 0.0445127 105.10624 0.044211984
6.0549994e+13 105.10818 0.044516953 105.10624 0.044216416
6.0867325e+13 105.10815 0.044487306 105.1062 0.044186949
6.118632e+13 105.10858 0.044918747 105.10664 0.04461857
6.1506986e+13 105.10863 0.044970747 105.10669 0.044670748
6.1829333e+13 105.1086 0.044998169 105.10666 0.044698346
6.2153369e+13 105.109 0.044594424 105.10706 0.044294781
6.2479103e+13 105.10908 0.044512677 105.10714 0.044213209
6.2806545e+13 105.10908 0.044511957 105.10714 0.044212669
6.3135702e+13 105.10907 0.044511264 105.10714 0.044212149
6.3466585e+13 105.10907 0.044510553 105.10714 0.044211616
6.3799201e+13 105.10905 0.044485942 105.10711 0.044187183
6.4133561e+13 105.10936 0.044851816 105.10742 0.044553235
6.4469673e+13 105.10998 0.044512604 105.10804 0.044214197
6.4807547e+13 105.10998 0.044507716 105.10804 0.044209489
6.5147191e+13 105.10998 0.04450702 105.10804 0.044208967
6.5488615e+13 105.10997 0.044506307 105.10804 0.044208432
6.5831829e+13 105.10997 0.044505596 105.10804 0.044207899
6.6176842e+13 105.10994 0.044533799 105.10801 0.044236275
6.6523662e+13 105.11037 0.044104438 105.10844 0.04380709
6.68723e+13 105.1105 0.044119908 105.10856 0.043822736
6.7222766e+13 105.11091 0.044531755 105.10897 0.04423476
6.7575068e+13 105.11088 0.044502089 105.10894 0.044205268
6.7929216e+13 105.11087 0.044501376 105.10894 0.044204734
6.8285221e+13 105.11087 0.044500687 105.10894 0.044204217
6.8643091e+13 105.11085 0.044525466 105.10892 0.044229173
6.9002836e+13 105.11133 0.044036637 105.1094 0.043740519
6.9364468e+13 105.11132 0.044042627 105.10939 0.043746686
6.9727994e+13 105.11132 0.044041941 105.10939 0.043746171
7.0093425e+13 105.11132 0.044038725 105.10939 0.04374313
7.0460772e+13 105.1118 0.044523658 105.10987 0.044228237
7.0830044e+13 105.11177 0.044495793 105.10985 0.044200546
7.1201251e+13 105.11176 0.044505895 105.10983 0.044210826
7.1574404e+13 105.11225 0.044014396 105.11032 0.043719498
7.1949512e+13 105.11222 0.044037753 105.1103 0.04374303
7.2326586e+13 105.11222 0.044037055 105.1103 0.043742506
7.2705636e+13 105.11222 0.04403636 105.11029 0.043741985
7.3086673e+13 105.11222 0.044035667 105.11029 0.043741466
7.3469707e+13 105.11217 0.044034973 105.11025 0.043740945
7.3854748e+13 105.11315 0.04403428 105.11123 0.043740425
7.4241807e+13 105.11313 0.044033591 105.1112 0.043739908
7.4630894e+13 105.11312 0.044032881 105.1112 0.043739376
7.5022021e+13 105.11312 0.0440322 105.1112 0.043738865
7.5415198e+13 105.11312 0.044031507 105.1112 0.043738346
7.5810435e+13 105.11312 0.044030819 105.1112 0.04373783
7.6207743e+13 105.11311 0.044033804 105.11119 0.043740985
7.6607134e+13 105.11358 0.043526839 105.11166 0.043234194
7.7008618e+13 105.11385 0.043848975 105.11192 0.0435565
7.7412205e+13 105.11403 0.044034855 105.11211 0.043742555
7.7817908e+13 105.11402 0.044027376 105.1121 0.043735247
7.8225738e+13 105.11402 0.044026686 105.1121 0.04373473
7.8635704e+13 105.11402 0.044025995 105.1121 0.043734211
7.9047819e+13 105.11408 0.04396007 105.11216 0.043668457
7.9462094e+13 105.1145 0.043539477 105.11258 0.043248037
7.9878541e+13 105.11447 0.043567986 105.11255 0.043276718
8.0297169e+13 105.11446 0.043560234 105.11254 0.043269137
8.0717992e+13 105.11465 0.043748162 105.11273 0.043457236
8.114102e+13 105.11494 0.044041772 105.11302 0.043751016
8.1566265e+13 105.11492 0.044023502 105.113 0.043732917
8.1993739e+13 105.11507 0.043870021 105.11315 0.04357961
8.2423453e+13 105.1154 0.04354055 105.11348 0.043250308
8.2855419e+13 105.11537 0.043563192 105.11346 0.043273123
8.3289649e+13 105.11537 0.043562514 105.11345 0.043272614
8.3726154e+13 105.11537 0.043561837 105.11345 0.043272106
8.4164947e+13 105.11537 0.043561144 105.11345 0.043271587
8.460604e+13 105.11554 0.043560477 105.11363 0.043271087
8.5049445e+13 105.11633 0.043559795 105.11442 0.043270575
8.5495173e+13 105.11627 0.043559111 105.11436 0.043270062
8.5943238e+13 105.11627 0.043558444 105.11436 0.043269562
8.639365e+13 105.11627 0.04355776 105.11436 0.043269049
8.6846423e+13 105.11627 0.043557078 105.11436 0.043268537
8.7301569e+13 105.11626 0.043562879 105.11435 0.043274505
8.7759101e+13 105.11644 0.043378116 105.11453 0.043089913
8.821903e+13 105.11674 0.043078747 105.11483 0.042790715
8.868137e+13 105.11673 0.043107186 105.11482 0.04281932
8.9146132e+13 105.1172 0.043582096 105.11529 0.043294403
8.9613331e+13 105.11717 0.043553023 105.11526 0.043265496
9.0082977e+13 105.11717 0.043552344 105.11526 0.043264987
9.0555086e+13 105.11715 0.043570539 105.11524 0.043283351
9.1029668e+13 105.11743 0.043282736 105.11552 0.042995716
9.1506738e+13 105.11763 0.04308638 105.11572 0.042799528
9.1986308e+13 105.11762 0.043093718 105.11571 0.042807031
9.2468391e+13 105.11762 0.04309304 105.11571 0.042806522
9.2953e+13 105.11759 0.043072946 105.11569 0.042786598
9.344015e+13 105.11809 0.043565008 105.11618 0.043278826
9.3929852e+13 105.11804 0.043574138 105.11613 0.043288124
9.4422121e+13 105.11842 0.04318983 105.11652 0.042903983
9.491697e+13 105.11852 0.04308968 105.11661 0.042804003
9.5414413e+13 105.11852 0.043089008 105.11661 0.042803499
9.5914462e+13 105.11852 0.043088339 105.11661 0.042802997
9.6417132e+13 105.11851 0.043087677 105.11661 0.0428025
9.6922436e+13 105.11849 0.043065057 105.11659 0.042780048
9.7430389e+13 105.11878 0.043410405 105.11688 0.043125561
9.7941003e+13 105.11941 0.043108878 105.1175 0.042824202
9.8454294e+13 105.11942 0.043085011 105.11752 0.042800501
9.8970275e+13 105.11942 0.043084342 105.11752 0.042799999
9.9488959e+13 105.11942 0.04308367 105.11752 0.042799495
1.0001036e+14 105.11941 0.04308301 105.11751 0.042799
1.005345e+14 105.11941 0.043082352 105.11751 0.042798507
1.0106138e+14 105.11939 0.043101771 105.11749 0.04281809
1.0159103e+14 105.11987 0.042598734 105.11797 0.042315221
1.0212344e+14 105.12007 0.042825395 105.11817 0.042542049
1.0265865e+14 105.12034 0.043097092 105.11844 0.042813909
1.0319667e+14 105.12032 0.043079032 105.11842 0.042796016
1.037375e+14 105.12032 0.043078374 105.11842 0.042795523
1.0428117e+14 105.12029 0.043104766 105.11839 0.042822079
1.0482769e+14 105.12077 0.042620137 105.11887 0.042337616
1.0537707e+14 105.12077 0.042620443 105.11887 0.042338089
1.0592934e+14 105.12076 0.042619787 105.11887 0.042337597
1.0648449e+14 105.12076 0.042619123 105.11887 0.042337098
1.0704256e+14 105.12087 0.042727075 105.11897 0.042445212
1.0760355e+14 105.12124 0.043100803 105.11935 0.042819105
1.0816748e+14 105.1212 0.04308826 105.1193 0.042806729
1.0873436e+14 105.12169 0.042595162 105.1198 0.042313792
1.0930422e+14 105.12167 0.042615831 105.11977 0.04233463
1.0987706e+14 105.12166 0.042615187 105.11977 0.042334147
1.1045291e+14 105.12166 0.042614532 105.11977 0.042333655
1.1103177e+14 105.12166 0.042613874 105.11977 0.042333162
1.1161367e+14 105.12166 0.042613215 105.11977 0.042332668
1.1219862e+14 105.12171 0.042612573 105.11982 0.042332186
1.1278663e+14 105.12263 0.042611904 105.12074 0.042331684
1.1337772e+14 105.12257 0.042611258 105.12068 0.042331199
1.1397191e+14 105.12257 0.0426106 105.12067 0.042330706
1.1456922e+14 105.12256 0.042609957 105.12067 0.042330224
1.1516966e+14 105.12256 0.042609298 105.12067 0.04232973
1.1577324e+14 105.12256 0.04260864 105.12067 0.042329236
1.1637998e+14 105.12266 0.042503311 105.12077 0.042224066
1.1698991e+14 105.12304 0.042124111 105.12115 0.041845031
1.1760303e+14 105.123 0.042134728 105.12111 0.041855811
1.1821937e+14 105.12349 0.042626944 105.1216 0.042348191
1.1883893e+14 105.12346 0.042605405 105.12158 0.04232681
1.1946175e+14 105.12346 0.042604753 105.12158 0.042326321
1.2008782e+14 105.12345 0.042612908 105.12157 0.042334637
1.2071718e+14 105.12365 0.042409904 105.12177 0.0421318
1.2134984e+14 105.12393 0.042128443 105.12205 0.041850497
1.2198581e+14 105.12391 0.042146206 105.12203 0.041868425
1.2262512e+14 105.12391 0.042145569 105.12203 0.041867947
1.2326777e+14 105.12388 0.042117311 105.122 0.041839851
1.2391379e+14 105.12436 0.042596179 105.12248 0.042318879
1.245632e+14 105.12434 0.042620229 105.12246 0.042343093
1.2521602e+14 105.12464 0.042315423 105.12276 0.042038446
1.2587225e+14 105.12482 0.042136738 105.12294 0.041859925
1.2653192e+14 105.12481 0.042141699 105.12293 0.041865044
1.2719505e+14 105.12481 0.042141064 105.12293 0.041864568
1.2786166e+14 105.12481 0.042140418 105.12293 0.041864084
1.2853176e+14 105.12481 0.042139778 105.12293 0.041863604
1.2920537e+14 105.12475 0.042139126 105.12287 0.041863114
1.2988251e+14 105.12555 0.042138489 105.12367 0.041862637
1.305632e+14 105.12571 0.042137852 105.12383 0.041862158
1.3124746e+14 105.12571 0.042137206 105.12383 0.041861674
1.319353e+14 105.12571 0.04213657 105.12383 0.041861198
1.3262675e+14 105.12571 0.042135936 105.12383 0.041860722
1.3332182e+14 105.12571 0.042135288 105.12383 0.041860236
1.3402054e+14 105.12568 0.042162595 105.1238 0.041887699
1.3472292e+14 105.12615 0.041684598 105.12428 0.041409866
1.3542897e+14 105.12629 0.041804973 105.12441 0.041530396
1.3613873e+14 105.12664 0.042158233 105.12476 0.041883819
1.3685221e+14 105.12661 0.042132107 105.12474 0.04185785
1.3756943e+14 105.12661 0.04213147 105.12473 0.041857372
1.382904e+14 105.12661 0.042130831 105.12473 0.041856893
1.3901516e+14 105.12659 0.042147662 105.12471 0.04187388
1.3974371e+14 105.12708 0.041654107 105.12521 0.041380487
1.4047608e+14 105.12706 0.041672981 105.12519 0.041399519
1.4121229e+14 105.12706 0.041672345 105.12518 0.041399042
1.4195236e+14 105.1271 0.041712338 105.12522 0.04143919
1.426963e+14 105.12754 0.042156577 105.12567 0.041883591
1.4344415e+14 105.12751 0.042126397 105.12564 0.041853568
1.4419591e+14 105.12752 0.042110996 105.12565 0.041838327
1.4495162e+14 105.12799 0.041640353 105.12612 0.041367839
1.4571128e+14 105.12796 0.041668562 105.12609 0.041396205
1.4647493e+14 105.12796 0.041667929 105.12609 0.04139573
1.4724257e+14 105.12796 0.041667295 105.12609 0.041395255
1.4801425e+14 105.12796 0.041666668 105.12609 0.041394784
1.4878996e+14 105.12794 0.041654286 105.12607 0.041382559
1.4956974e+14 105.12853 0.042051075 105.12666 0.041779503
1.5035361e+14 105.12889 0.041636839 105.12702 0.041365429
1.5114158e+14 105.12886 0.041664159 105.12699 0.041392903
1.5193369e+14 105.12886 0.041663525 105.12699 0.041392427
1.5272995e+14 105.12886 0.041662908 105.12699 0.041391965
1.5353037e+14 105.12886 0.041662278 105.12699 0.041391492
1.54335e+14 105.12885 0.04166867 105.12698 0.041398043
1.5514384e+14 105.12903 0.041479658 105.12717 0.041209187
1.5595692e+14 105.1293 0.041158274 105.12743 0.04088796
1.5677426e+14 105.12977 0.041664275 105.1279 0.041394116
1.5759589e+14 105.12976 0.041659137 105.12789 0.041389136
1.5842182e+14 105.12976 0.041658519 105.12789 0.041388673
1.5925208e+14 105.12976 0.041657902 105.12789 0.04138821
1.6008669e+14 105.12974 0.041676602 105.12787 0.041407068
1.6092567e+14 105.13003 0.041384948 105.12816 0.041115565
1.6176905e+14 105.13022 0.041192658 105.12835 0.040923433
1.6261686e+14 105.13021 0.041199469 105.12834 0.040930399
1.634691e+14 105.13018 0.041170208 105.12831 0.040901294
1.6432581e+14 105.13059 0.041586977 105.12873 0.04131822
1.6518701e+14 105.13066 0.04165356 105.1288 0.041384954
1.6605273e+14 105.13063 0.041680347 105.12877 0.041411897
1.6692298e+14 105.13101 0.041292273 105.12915 0.04102398
1.6779779e+14 105.13111 0.041195744 105.12925 0.040927605
1.6867719e+14 105.13111 0.041195126 105.12925 0.040927142
1.6956119e+14 105.13111 0.041194508 105.12925 0.040926678
1.7044983e+14 105.1311 0.04119389 105.12924 0.040926215
1.7134313e+14 105.13108 0.041170942 105.12922 0.040903422
1.7224111e+14 105.13137 0.041520322 105.12951 0.041252953
1.7314379e+14 105.132 0.041211827 105.13014 0.040944615
1.740512e+14 105.13201 0.041191434 105.13015 0.040924373
1.7496337e+14 105.13201 0.041190805 105.13015 0.040923901
1.7588033e+14 105.13201 0.041190195 105.13015 0.040923443
1.7680208e+14 105.132 0.041189581 105.13015 0.040922983
1.7772867e+14 105.132 0.041188967 105.13015 0.040922523
1.7866011e+14 105.13198 0.04120781 105.13013 0.040941518
1.7959644e+14 105.13246 0.04070409 105.13061 0.040437951
1.8053767e+14 105.13266 0.040936027 105.1308 0.040670042
1.8148383e+14 105.13293 0.04120346 105.13107 0.040937629
1.8243496e+14 105.13291 0.041185914 105.13105 0.040920233
1.8339106e+14 105.13291 0.041185285 105.13105 0.040919761
1.8435218e+14 105.1329 0.04118469 105.13105 0.040919315
1.8531834e+14 105.1329 0.041185129 105.13105 0.040919907
1.8628956e+14 105.13304 0.041041078 105.13119 0.04077601
1.8726587e+14 105.13338 0.040702725 105.13153 0.040437808
1.8824729e+14 105.13335 0.040726306 105.1315 0.04046154
1.8923386e+14 105.13346 0.040837938 105.13161 0.040573327
1.902256e+14 105.13383 0.041207763 105.13198 0.040943304
1.9122254e+14 105.1338 0.041180412 105.13195 0.040916106
1.922247e+14 105.13379 0.041194123 105.13194 0.040929967
1.9323211e+14 105.13403 0.04094694 105.13218 0.040682933
1.9424481e+14 105.13427 0.040709374 105.13242 0.040445524
1.9526281e+14 105.13425 0.040722042 105.1324 0.040458343
1.9628614e+14 105.13425 0.040721445 105.1324 0.040457895
1.9731484e+14 105.13425 0.040720834 105.1324 0.040457436
1.9834893e+14 105.13428 0.04074761 105.13243 0.040484363
1.9938844e+14 105.13471 0.041229464 105.13286 0.040966366
2.004334e+14 105.13502 0.04085274 105.13318 0.040589795
2.0148384e+14 105.13516 0.040718423 105.13331 0.040455628
2.0253978e+14 105.13515 0.040717825 105.13331 0.04045518
2.0360125e+14 105.13515 0.040717217 105.13331 0.040454723
2.0466829e+14 105.13515 0.040716613 105.13331 0.040454271
2.0574091e+14 105.13515 0.040716015 105.1333 0.040453822
2.0681916e+14 105.13512 0.040744402 105.13327 0.04048236
2.0790307e+14 105.13554 0.040293329 105.13369 0.040031439
2.0899265e+14 105.13608 0.040735436 105.13423 0.040473695
2.1008794e+14 105.13606 0.040713615 105.13421 0.040452022
2.1118897e+14 105.13605 0.040713008 105.13421 0.040451567
2.1229577e+14 105.13605 0.04071241 105.13421 0.040451118
2.1340838e+14 105.13605 0.040711812 105.13421 0.04045067
2.1452681e+14 105.13602 0.04073601 105.13418 0.040475017
2.156511e+14 105.13651 0.040246067 105.13467 0.039985224
2.1678129e+14 105.1365 0.040254072 105.13466 0.039993379
2.179174e+14 105.1365 0.040253474 105.13466 0.03999293
2.1905947e+14 105.1365 0.040252611 105.13466 0.039992217
2.2020752e+14 105.13698 0.040735877 105.13514 0.040475629
2.2136158e+14 105.13695 0.040707623 105.13511 0.040447528
2.225217e+14 105.13694 0.040716003 105.1351 0.040456054
2.2368789e+14 105.13743 0.040225625 105.13559 0.039965825
2.248602e+14 105.1374 0.040249892 105.13556 0.039990244
2.2603865e+14 105.1374 0.040249302 105.13556 0.039989801
2.2722328e+14 105.1374 0.040248717 105.13556 0.039989362
2.2841411e+14 105.1374 0.040248112 105.13556 0.039988908
2.2961119e+14 105.13737 0.040226173 105.13554 0.039967117
2.3081454e+14 105.13786 0.040726626 105.13602 0.040467716
2.320242e+14 105.13804 0.04050938 105.13621 0.04025062
2.3324019e+14 105.13832 0.040227271 105.13649 0.03996866
2.3446256e+14 105.1383 0.040245161 105.13647 0.039986695
2.3569134e+14 105.1383 0.040244572 105.13647 0.039986253
2.3692655e+14 105.1383 0.040243972 105.13646 0.039985804
2.3816824e+14 105.1383 0.040243396 105.13646 0.039985371
2.3941643e+14 105.13827 0.040263387 105.13644 0.040005512
2.4067117e+14 105.13855 0.039929878 105.13672 0.03967215
2.4193248e+14 105.13918 0.040206439 105.13735 0.03994886
2.4320041e+14 105.1392 0.040241037 105.13737 0.039983603
2.4447498e+14 105.1392 0.040240451 105.13737 0.039983163
2.4575622e+14 105.1392 0.040239852 105.13737 0.039982713
2.4704419e+14 105.1392 0.040239272 105.13737 0.039982279
2.483389e+14 105.13917 0.040266589 105.13734 0.040009742
2.496404e+14 105.13957 0.039867492 105.13774 0.039610791
2.5094872e+14 105.13965 0.039781561 105.13782 0.039525009
2.5226389e+14 105.13962 0.039754841 105.13779 0.039498433
2.5358596e+14 105.13999 0.040121487 105.13816 0.039865227
2.5491496e+14 105.1401 0.040235757 105.13827 0.039979642
2.5625092e+14 105.1401 0.040235179 105.13827 0.039979209
2.5759388e+14 105.14007 0.040262399 105.13824 0.040006576
2.5894389e+14 105.14054 0.039785211 105.13872 0.039529533
2.6030096e+14 105.14055 0.039777483 105.13872 0.039521951
2.6166515e+14 105.14055 0.039776906 105.13872 0.039521518
2.6303649e+14 105.14055 0.039776313 105.13872 0.039521073
2.6441502e+14 105.14053 0.03975937 105.1387 0.039504275
2.6580077e+14 105.14079 0.040023048 105.13897 0.039768097
2.6719378e+14 105.14101 0.040241547 105.13918 0.039986741
2.6859409e+14 105.14106 0.040161706 105.13924 0.039907049
2.7000174e+14 105.14148 0.039744255 105.13966 0.039489743
2.7141677e+14 105.14145 0.03977284 105.13963 0.039518468
2.7283922e+14 105.14145 0.039772248 105.13962 0.039518024
2.7426912e+14 105.14145 0.03977167 105.13962 0.039517591
2.7570651e+14 105.14144 0.039771091 105.13962 0.039517156
2.7715144e+14 105.14144 0.039770529 105.13962 0.039516735
2.7860394e+14 105.14175 0.039769934 105.13993 0.039516289
2.8006405e+14 105.1424 0.039769356 105.14058 0.039515855
2.8153181e+14 105.14235 0.039768794 105.14053 0.039515433
2.8300727e+14 105.14235 0.039768211 105.14053 0.039514996
2.8449046e+14 105.14235 0.039767631 105.14053 0.039514561
2.8598142e+14 105.14235 0.039767059 105.14053 0.039514133
2.8748019e+14 105.14233 0.039782307 105.14051 0.039529524
2.8898683e+14 105.14259 0.039521783 105.14077 0.039269144
2.9050135e+14 105.14281 0.039297811 105.14099 0.039045315
2.9202382e+14 105.14286 0.039373345 105.14104 0.039120993
2.9355426e+14 105.14328 0.039793395 105.14146 0.039541186
2.9509272e+14 105.14325 0.039763608 105.14143 0.039511544
2.9663925e+14 105.14325 0.039763042 105.14143 0.03951112
2.9819388e+14 105.14325 0.03976247 105.14143 0.03951069
2.9975666e+14 105.14322 0.039788142 105.1414 0.039536505
3.0132763e+14 105.1437 0.039301038 105.14189 0.039049546
3.0290683e+14 105.1437 0.039304814 105.14188 0.039053462
3.0449431e+14 105.14369 0.039304246 105.14188 0.039053036
3.0609011e+14 105.14369 0.039303673 105.14188 0.039052606
3.0769427e+14 105.14381 0.03942254 105.142 0.039171617
3.0930684e+14 105.14417 0.039784661 105.14236 0.03953388
3.1092786e+14 105.14413 0.039770664 105.14232 0.039520025
3.1255737e+14 105.14462 0.039278481 105.14281 0.039027982
3.1419543e+14 105.1446 0.039300818 105.14278 0.039050465
3.1584207e+14 105.1446 0.039300261 105.14278 0.039050048
3.1749734e+14 105.14459 0.039299701 105.14278 0.039049628
3.1916128e+14 105.14459 0.039299122 105.14278 0.039049193
3.2083395e+14 105.14459 0.039298556 105.14278 0.039048769
3.2251538e+14 105.14466 0.039297997 105.14285 0.039048349
3.2420562e+14 105.14556 0.039297424 105.14375 0.03904792
3.2590472e+14 105.1455 0.039296855 105.14369 0.039047493
3.2761273e+14 105.1455 0.039296292 105.14369 0.039047071
3.2932969e+14 105.1455 0.039295734 105.14369 0.039046652
3.3105564e+14 105.14549 0.039295177 105.14368 0.039046234
3.3279064e+14 105.14549 0.039294603 105.14368 0.039045804
3.3453474e+14 105.14547 0.03931284 105.14366 0.039064181
3.3628797e+14 105.14576 0.039025846 105.14395 0.038777327
3.380504e+14 105.14594 0.038815262 105.14413 0.038566882
3.3982206e+14 105.14642 0.039314796 105.14461 0.039066557
3.41603e+14 105.1464 0.039291794 105.14459 0.039043698
3.4339328e+14 105.14639 0.039291237 105.14459 0.03904328
3.4519294e+14 105.14639 0.039290679 105.14459 0.039042861
3.4700203e+14 105.14636 0.039317241 105.14456 0.039069565
3.488206e+14 105.14675 0.038933772 105.14494 0.038686237
3.5064871e+14 105.14684 0.038833043 105.14504 0.038585648
3.5248639e+14 105.14684 0.038832486 105.14504 0.03858523
3.5433371e+14 105.14681 0.038805016 105.14501 0.038557903
3.5619071e+14 105.1473 0.03928929 105.14549 0.039042314
3.5805744e+14 105.14729 0.039286755 105.14549 0.039039918
3.5993395e+14 105.14729 0.039286196 105.14549 0.039039499
3.618203e+14 105.14728 0.039292701 105.14548 0.039046139
3.6371653e+14 105.14777 0.038803451 105.14597 0.038557033
3.656227e+14 105.14774 0.038828576 105.14594 0.038582297
3.6753886e+14 105.14774 0.038828032 105.14594 0.03858189
3.6946506e+14 105.14774 0.038827472 105.14594 0.03858147
3.7140136e+14 105.14774 0.038826908 105.14594 0.038581047
3.7334781e+14 105.14772 0.038806155 105.14592 0.038560431
3.7530445e+14 105.14826 0.039244129 105.14646 0.038998544
3.7727136e+14 105.14868 0.038795851 105.14688 0.038550403
3.7924857e+14 105.14865 0.038824682 105.14685 0.038579377
3.8123614e+14 105.14864 0.038824141 105.14684 0.038578971
3.8323412e+14 105.14864 0.038823588 105.14684 0.038578556
3.8524258e+14 105.14864 0.03882304 105.14684 0.038578145
3.8726157e+14 105.14864 0.038822481 105.14684 0.038577726
3.8929113e+14 105.14862 0.038843387 105.14682 0.038598771
3.9133134e+14 105.1489 0.038501651 105.1471 0.038257172
3.9338223e+14 105.14953 0.038793247 105.14773 0.038548904
3.9544388e+14 105.14954 0.038820265 105.14775 0.038576064
3.9751632e+14 105.14954 0.038819729 105.14775 0.038575662
3.9959963e+14 105.14954 0.038819176 105.14775 0.038575248
4.0169386e+14 105.14954 0.038818634 105.14775 0.038574841
4.0379906e+14 105.14951 0.038846354 105.14772 0.038602701
4.059153e+14 105.14991 0.038439694 105.14812 0.038196177
4.0804263e+14 105.14999 0.03836103 105.1482 0.038117651
4.101811e+14 105.14996 0.038333856 105.14817 0.038090612
4.1233079e+14 105.15034 0.038708268 105.14854 0.038465162
4.1449174e+14 105.15044 0.03881533 105.14865 0.038572363
4.1666401e+14 105.15044 0.038814792 105.14865 0.038571959
4.1884767e+14 105.15044 0.038814254 105.14865 0.038571556
4.2104277e+14 105.15044 0.038814079 105.14865 0.038571519
4.2324938e+14 105.15092 0.038329532 105.14913 0.038087111
4.2546755e+14 105.15089 0.038356662 105.1491 0.038114376
4.2769735e+14 105.15089 0.038356124 105.1491 0.038113972
4.2993883e+14 105.15089 0.038355583 105.1491 0.038113566
4.3219206e+14 105.15086 0.038326108 105.14907 0.038084231
4.344571e+14 105.15129 0.03875686 105.1495 0.03851512
4.3673401e+14 105.15141 0.03873478 105.14963 0.038493174
4.3902285e+14 105.15182 0.038324525 105.15003 0.038083054
4.4132369e+14 105.15179 0.038352851 105.15 0.038111517
4.4363658e+14 105.15179 0.03835231 105.15 0.038111112
4.459616e+14 105.15179 0.038351771 105.15 0.038110708
4.482988e+14 105.15179 0.038351233 105.15 0.038110304
4.5064825e+14 105.15179 0.038350694 105.15 0.0381099
4.5301002e+14 105.15174 0.03835014 105.14995 0.038109484
4.5538416e+14 105.15241 0.038349603 105.15063 0.038109081
4.5777074e+14 105.15269 0.038349064 105.15091 0.038108678
4.6016983e+14 105.15269 0.038348526 105.15091 0.038108274
4.625815e+14 105.15269 0.038347988 105.15091 0.03810787
4.650058e+14 105.15269 0.038347449 105.1509 0.038107466
4.6744281e+14 105.15269 0.038346911 105.1509 0.038107062
4.6989259e+14 105.15266 0.038375231 105.15087 0.038135517
4.7235521e+14 105.15308 0.037946928 105.1513 0.037707348
4.7483074e+14 105.15313 0.037876706 105.15134 0.037637261
4.7731924e+14 105.15336 0.03810892 105.15157 0.03786961
4.7982078e+14 105.15361 0.038359195 105.15182 0.038120016
4.8233543e+14 105.15359 0.038343694 105.15181 0.03810465
4.8486326e+14 105.15359 0.038343148 105.15181 0.03810424
4.8740434e+14 105.15359 0.03834262 105.15181 0.038103844
4.8995874e+14 105.1536 0.038324629 105.15182 0.038085988
4.9252652e+14 105.15407 0.037856683 105.15229 0.037618174
4.9510776e+14 105.15404 0.037885057 105.15226 0.037646686
4.9770253e+14 105.15404 0.037884535 105.15226 0.037646294
5.003109e+14 105.15401 0.03786385 105.15224 0.037625742
5.0293293e+14 105.15431 0.038162667 105.15253 0.037924691
5.0556871e+14 105.15449 0.038345205 105.15272 0.038107367
5.082183e+14 105.15458 0.038241588 105.15281 0.038003881
5.1088178e+14 105.15497 0.037854082 105.15319 0.037616508
5.1355922e+14 105.15494 0.037881335 105.15316 0.037643894
5.1625069e+14 105.15494 0.03788081 105.15316 0.037643501
5.1895626e+14 105.15494 0.037880264 105.15316 0.037643091
5.2167602e+14 105.15493 0.037879748 105.15316 0.037642704
5.2441002e+14 105.15493 0.037871702 105.15315 0.037634791
5.2715836e+14 105.15509 0.038089011 105.15332 0.037852233
5.299211e+14 105.15574 0.038016651 105.15397 0.037780007
5.3269832e+14 105.15584 0.037877628 105.15407 0.037641114
5.3549009e+14 105.15584 0.037877094 105.15407 0.037640713
5.3829649e+14 105.15584 0.037876578 105.15406 0.037640326
5.4111761e+14 105.15584 0.037876028 105.15406 0.037639914
5.439535e+14 105.15583 0.037875509 105.15406 0.037639525
5.4680426e+14 105.1558 0.03790395 105.15403 0.037668098
5.4966996e+14 105.15625 0.037454968 105.15448 0.037219247
5.5255068e+14 105.15627 0.037402178 105.1545 0.037166587
5.554465e+14 105.15653 0.037661242 105.15476 0.037425784
5.5835749e+14 105.15675 0.037884481 105.15498 0.037649155
5.6128374e+14 105.15674 0.037872353 105.15497 0.037637158
5.6422532e+14 105.15674 0.037871827 105.15497 0.037636763
5.6718232e+14 105.15673 0.0378713 105.15496 0.037636368
5.7015482e+14 105.15677 0.037833825 105.155 0.037599022
5.731429e+14 105.15722 0.037384857 105.15545 0.037150186
5.7614663e+14 105.15719 0.037413785 105.15542 0.037179245
5.7916611e+14 105.15718 0.037411069 105.15541 0.037176662
5.8220141e+14 105.15733 0.03756233 105.15556 0.037328053
5.8525262e+14 105.15766 0.037891577 105.15589 0.03765743
5.8831982e+14 105.15764 0.037867641 105.15587 0.037633624
5.914031e+14 105.15761 0.037886331 105.15585 0.037652447
5.9450253e+14 105.1579 0.037595273 105.15614 0.037361519
5.9761821e+14 105.15809 0.037402591 105.15633 0.037168966
6.0075021e+14 105.15809 0.037409607 105.15632 0.037176112
6.0389864e+14 105.15808 0.037409079 105.15632 0.037175716
6.0706356e+14 105.15808 0.037408567 105.15632 0.037175332
6.1024506e+14 105.15807 0.037397101 105.15631 0.037163995
6.1344325e+14 105.15826 0.037643034 105.1565 0.037410057
6.1665819e+14 105.15891 0.037520102 105.15715 0.037287255
6.1988998e+14 105.15899 0.03740648 105.15723 0.037173767
6.2313871e+14 105.15899 0.037405968 105.15722 0.037173383
6.2640446e+14 105.15899 0.03740546 105.15722 0.037173002
6.2968733e+14 105.15898 0.037404941 105.15722 0.037172612
6.3298741e+14 105.15898 0.037404411 105.15722 0.037172215
6.3630478e+14 105.15898 0.037403905 105.15722 0.037171835
6.3963953e+14 105.15897 0.037409517 105.15721 0.037177577
6.4299176e+14 105.15958 0.03703614 105.15781 0.036804329
6.4636156e+14 105.15991 0.037428844 105.15815 0.037197162
6.4974903e+14 105.15989 0.03740183 105.15813 0.037170279
6.5315424e+14 105.15989 0.037401327 105.15813 0.037169902
6.565773e+14 105.15988 0.037400817 105.15812 0.03716952
6.600183e+14 105.15988 0.037400293 105.15812 0.037169126
6.6347733e+14 105.15987 0.037410148 105.15811 0.037179111
6.669545e+14 105.16008 0.037195049 105.15833 0.036964138
6.7044988e+14 105.16035 0.036925769 105.15859 0.036694984
6.7396359e+14 105.16033 0.036936543 105.15857 0.036705891
6.774957e+14 105.1605 0.037114531 105.15875 0.036884005
6.8104633e+14 105.16081 0.037418131 105.15905 0.037187732
6.8461557e+14 105.16078 0.037396707 105.15903 0.037166437
6.8820351e+14 105.16078 0.037396199 105.15903 0.037166056
6.9181026e+14 105.16075 0.037424209 105.159 0.037194196
6.9543591e+14 105.16121 0.036959372 105.15946 0.036729487
6.9908056e+14 105.16123 0.036938719 105.15948 0.036708959
7.0274431e+14 105.16123 0.036938199 105.15948 0.036708569
7.0642727e+14 105.16123 0.036937695 105.15948 0.036708191
7.1012952e+14 105.16131 0.037019292 105.15956 0.036789918
7.1385118e+14 105.16171 0.037421203 105.15996 0.037191952
7.1759234e+14 105.16166 0.037412311 105.15991 0.037183191
7.2135311e+14 105.16215 0.036919222 105.1604 0.036690228
7.2513359e+14 105.16213 0.036935157 105.16038 0.036706288
7.2893388e+14 105.16213 0.036934646 105.16038 0.036705905
7.3275408e+14 105.16213 0.036934143 105.16038 0.036705528
7.3659431e+14 105.16213 0.03693363 105.16038 0.036705143
7.4045467e+14 105.16213 0.036933121 105.16038 0.036704761
7.4433525e+14 105.16213 0.036932618 105.16038 0.036704384
7.4823618e+14 105.1624 0.036932115 105.16065 0.036704007
7.5215754e+14 105.16309 0.036931606 105.16134 0.036703625
7.5609946e+14 105.16303 0.036931093 105.16129 0.03670324
7.6006204e+14 105.16303 0.036930594 105.16128 0.036702866
7.6404538e+14 105.16303 0.036930087 105.16128 0.036702485
7.680496e+14 105.16303 0.036929581 105.16128 0.036702106
7.7207481e+14 105.16303 0.036929083 105.16128 0.036701733
7.7612111e+14 105.163 0.036956845 105.16125 0.036729618
7.8018862e+14 105.1634 0.036550603 105.16166 0.036323504
7.8427744e+14 105.16353 0.036522041 105.16178 0.036295068
7.8838769e+14 105.16396 0.036956559 105.16222 0.036729711
7.9251949e+14 105.16393 0.036926576 105.16219 0.036699853
7.9667294e+14 105.16393 0.036926062 105.16219 0.036699466
8.0084815e+14 105.16393 0.036925563 105.16219 0.036699093
8.0504525e+14 105.16393 0.036925065 105.16218 0.036698719
8.0926434e+14 105.16393 0.036925063 105.16218 0.036698842
8.1350555e+14 105.16441 0.036440469 105.16267 0.036214376
8.1776898e+14 105.16438 0.036467618 105.16264 0.036241648
8.2205475e+14 105.16438 0.036467126 105.16264 0.036241278
8.2636299e+14 105.16448 0.036570603 105.16274 0.036344881
8.3069381e+14 105.16486 0.036949381 105.16312 0.036723787
8.3504732e+14 105.16483 0.03692156 105.16309 0.03669609
8.3942365e+14 105.1649 0.036846236 105.16316 0.036620886
8.4382291e+14 105.16531 0.036435743 105.16357 0.03621052
8.4824523e+14 105.16528 0.036464118 105.16354 0.036239022
8.5269073e+14 105.16528 0.036463637 105.16354 0.036238661
8.5715952e+14 105.16528 0.036463138 105.16354 0.036238288
8.6165173e+14 105.16528 0.036462627 105.16354 0.036237904
8.6616749e+14 105.1653 0.036482641 105.16356 0.03625804
8.7070692e+14 105.16574 0.036970403 105.164 0.036745926
8.7527013e+14 105.16604 0.03660321 105.1643 0.036378855
8.7985726e+14 105.16618 0.036459774 105.16445 0.036235546
8.8446843e+14 105.16618 0.036460163 105.16444 0.036236056
8.8910376e+14 105.16618 0.036459662 105.16444 0.036235681
8.9376339e+14 105.16618 0.036459179 105.16444 0.036235318
8.9844744e+14 105.16618 0.036458669 105.16444 0.036234935
9.0315603e+14 105.16618 0.036458183 105.16444 0.036234571
9.0788931e+14 105.16616 0.036474556 105.16442 0.036251065
9.1264739e+14 105.16672 0.036052585 105.16498 0.035829219
9.174304e+14 105.16711 0.036485727 105.16538 0.036262485
9.2223849e+14 105.16708 0.036456217 105.16535 0.036233096
9.2707177e+14 105.16708 0.036455723 105.16535 0.036232726
9.3193038e+14 105.16708 0.036455231 105.16534 0.036232357
9.3681445e+14 105.16708 0.036454734 105.16534 0.036231984
9.4172412e+14 105.16707 0.036457594 105.16534 0.036234964
9.4665953e+14 105.16723 0.036296703 105.1655 0.036074197
9.5162079e+14 105.16755 0.03597466 105.16582 0.035752279
9.5660806e+14 105.16753 0.03599683 105.1658 0.03577457
9.6162147e+14 105.16765 0.03612272 105.16592 0.03590058
9.6666115e+14 105.16801 0.036477401 105.16627 0.036255387
9.7172724e+14 105.16798 0.036451309 105.16625 0.036229416
9.7681988e+14 105.16798 0.036450827 105.16625 0.036229054
9.8193921e+14 105.16795 0.036479165 105.16622 0.036257514
9.8708538e+14 105.16837 0.036054703 105.16664 0.035833176
9.9225851e+14 105.16843 0.035993417 105.1667 0.03577201
9.9745875e+14 105.16843 0.035992925 105.1667 0.035771642
1.0026862e+15 105.16843 0.035992434 105.1667 0.035771273
1.0079411e+15 105.16846 0.036031905 105.16674 0.035810865
1.0132236e+15 105.16891 0.036476943 105.16718 0.036256021
1.0185337e+15 105.16888 0.036446931 105.16715 0.036226132
1.0238716e+15 105.16889 0.036432078 105.16716 0.036211404
1.0292376e+15 105.16936 0.035961355 105.16763 0.0357408
1.0346316e+15 105.16933 0.035989531 105.1676 0.035769095
1.0400539e+15 105.16933 0.035989037 105.1676 0.035768725
1.0455046e+15 105.16933 0.035988558 105.1676 0.035768366
1.0509839e+15 105.16932 0.035988079 105.1676 0.035768007
1.056492e+15 105.16932 0.035987601 105.1676 0.035767648
1.0620288e+15 105.1694 0.036095384 105.16767 0.035875555
1.0675947e+15 105.17005 0.036227462 105.16832 0.036007752
1.0731898e+15 105.17024 0.035974453 105.16852 0.035754862
1.0788142e+15 105.17023 0.035985655 105.16851 0.035766189
1.084468e+15 105.17023 0.035985178 105.1685 0.035765831
1.0901515e+15 105.17023 0.035984699 105.1685 0.035765472
1.0958648e+15 105.17022 0.035984219 105.1685 0.035765112
1.1016081e+15 105.17022 0.035983725 105.1685 0.035764741
1.1073814e+15 105.1702 0.036009423 105.16847 0.035790555
1.113185e+15 105.17068 0.035520604 105.16896 0.035301855
1.119019e+15 105.17082 0.035675917 105.1691 0.035457292
1.1248835e+15 105.17115 0.036005259 105.16943 0.035786754
1.1307788e+15 105.17113 0.035981349 105.16941 0.035762959
1.136705e+15 105.17113 0.035980854 105.16941 0.035762588
1.1426623e+15 105.17112 0.035980377 105.16941 0.03576223
1.1486508e+15 105.17112 0.035979898 105.1694 0.035761871
1.1546706e+15 105.17121 0.035889955 105.16949 0.035672047
1.1607221e+15 105.1716 0.035494851 105.16989 0.035277063
1.1668052e+15 105.17157 0.03552253 105.16986 0.035304859
1.1729202e+15 105.17156 0.035511199 105.16984 0.035293647
1.1790673e+15 105.17178 0.03572908 105.17006 0.035511649
1.1852465e+15 105.17204 0.035993576 105.17033 0.035776263
1.1914582e+15 105.17203 0.035976563 105.17031 0.03575937
1.1977024e+15 105.172 0.036001295 105.17028 0.035784222
1.2039793e+15 105.17235 0.03564665 105.17063 0.035429693
1.2102892e+15 105.17248 0.035519197 105.17076 0.035302359
1.2166321e+15 105.17248 0.035518707 105.17076 0.035301992
1.2230082e+15 105.17247 0.03551824 105.17076 0.035301641
1.2294178e+15 105.17247 0.035517776 105.17076 0.035301294
1.2358609e+15 105.17259 0.03563232 105.17087 0.03541596
1.2423378e+15 105.17295 0.03599931 105.17124 0.035783066
1.2488487e+15 105.17291 0.035986186 105.1712 0.035770058
1.2553937e+15 105.1734 0.035493414 105.17169 0.035277409
1.261973e+15 105.17338 0.035515408 105.17166 0.035299517
1.2685867e+15 105.17338 0.035514937 105.17166 0.035299164
1.2752352e+15 105.17337 0.035514457 105.17166 0.035298804
1.2819184e+15 105.17337 0.035513985 105.17166 0.03529845
1.2886367e+15 105.17337 0.035513529 105.17166 0.035298108
1.2953902e+15 105.17336 0.035513038 105.17165 0.035297739
1.3021791e+15 105.17371 0.035512581 105.172 0.035297397
1.3090036e+15 105.17432 0.035512111 105.17261 0.035297045
1.3158639e+15 105.17428 0.035511632 105.17257 0.035296685
1.3227601e+15 105.17428 0.035511168 105.17257 0.035296338
1.3296924e+15 105.17427 0.0355107 105.17256 0.035295986
1.3366611e+15 105.17427 0.035510226 105.17256 0.035295631
1.3436663e+15 105.17427 0.035509763 105.17256 0.035295283
1.3507082e+15 105.17424 0.035538307 105.17253 0.035323945
1.357787e+15 105.17468 0.035099645 105.17297 0.034885401
1.3649029e+15 105.17471 0.035038291 105.173 0.034824162
1.3720561e+15 105.17495 0.035283339 105.17325 0.035069324
1.3792468e+15 105.17519 0.03552083 105.17348 0.035306937
1.3864752e+15 105.17517 0.035506955 105.17347 0.035293178
1.3937414e+15 105.17517 0.035506489 105.17347 0.035292828
1.4010458e+15 105.17517 0.035506022 105.17347 0.035292477
1.4083884e+15 105.1752 0.035479054 105.17349 0.035265624
1.4157695e+15 105.17565 0.035019925 105.17395 0.034806611
1.4231893e+15 105.17562 0.035048685 105.17392 0.034835489
1.4306479e+15 105.17562 0.035048227 105.17392 0.034835145
1.4381457e+15 105.1756 0.035026417 105.1739 0.03481345
1.4456828e+15 105.17591 0.035337525 105.17421 0.035124677
1.4532593e+15 105.17608 0.035507414 105.17437 0.03529468
1.4608756e+15 105.17605 0.035520116 105.17435 0.035307497
1.4685318e+15 105.17633 0.035242758 105.17463 0.035030257
1.4762281e+15 105.17653 0.035036007 105.17483 0.03482362
1.4839647e+15 105.17652 0.03504497 105.17482 0.034832703
1.4917419e+15 105.17652 0.035044513 105.17482 0.034832359
1.4995598e+15 105.17652 0.035044054 105.17482 0.034832016
1.5074187e+15 105.17651 0.035034356 105.17481 0.034822436
1.5153188e+15 105.17671 0.035238939 105.17501 0.035027131
1.5232604e+15 105.17697 0.035541536 105.17527 0.035329845
1.5312435e+15 105.17743 0.035033899 105.17574 0.034822323
1.5392684e+15 105.17743 0.035041746 105.17573 0.034830284
1.5473355e+15 105.17742 0.035041287 105.17572 0.03482994
1.5554448e+15 105.17742 0.035040828 105.17572 0.034829596
1.5635966e+15 105.17742 0.035040365 105.17572 0.034829248
1.5717911e+15 105.17742 0.035039904 105.17572 0.034828903
1.5800285e+15 105.17742 0.035039453 105.17572 0.034828564
1.5883092e+15 105.1775 0.034918285 105.17581 0.034707512
1.5966332e+15 105.17815 0.034810266 105.17646 0.034599609
1.6050009e+15 105.17834 0.0350481 105.17664 0.034837556
1.6134124e+15 105.17832 0.035037605 105.17663 0.034827178
1.621868e+15 105.17832 0.035037159 105.17663 0.034826844
1.6303679e+15 105.17832 0.035036714 105.17663 0.03482651
1.6389123e+15 105.17832 0.035036242 105.17662 0.034826156
1.6475016e+15 105.17829 0.035062075 105.1766 0.034852102
1.6561358e+15 105.17866 0.034691198 105.17697 0.034481341
1.6648153e+15 105.17877 0.034578936 105.17708 0.034369191
1.6735403e+15 105.17875 0.0345547 105.17705 0.034345067
1.682311e+15 105.17908 0.03489173 105.17739 0.034682212
1.6911277e+15 105.17922 0.035034462 105.17753 0.034825056
1.6999906e+15 105.17922 0.035033062 105.17753 0.034823772
1.7088999e+15 105.17922 0.035032603 105.17753 0.034823427
1.717856e+15 105.17921 0.035042433 105.17752 0.034833368
1.7268589e+15 105.1797 0.034551452 105.17801 0.034342504
1.7359091e+15 105.17967 0.034575298 105.17798 0.034366462
1.7450067e+15 105.17967 0.034574852 105.17798 0.034366128
1.7541519e+15 105.17967 0.034574395 105.17798 0.034365785
1.7633451e+15 105.17964 0.034546108 105.17795 0.03433761
1.7725865e+15 105.18004 0.034943348 105.17835 0.034734963
1.7818763e+15 105.18011 0.035036995 105.17842 0.034828724
1.7912148e+15 105.18031 0.034840553 105.17862 0.034632394
1.8006022e+15 105.18059 0.034553007 105.1789 0.034344962
1.8100388e+15 105.18057 0.03457169 105.17888 0.034363756
1.8195249e+15 105.18057 0.03457123 105.17888 0.034363411
1.8290607e+15 105.18057 0.034570782 105.17888 0.034363075
1.8386464e+15 105.18057 0.034570344 105.17888 0.034362746
1.8482824e+15 105.18057 0.034569885 105.17888 0.034362402
1.857969e+15 105.18054 0.034540531 105.17885 0.034333161
1.8677062e+15 105.18097 0.035002537 105.17929 0.03479528
1.8774945e+15 105.1815 0.034544671 105.17981 0.034337524
1.8873341e+15 105.18147 0.034568098 105.17979 0.034361062
1.8972253e+15 105.18147 0.034567638 105.17979 0.034360717
1.9071683e+15 105.18147 0.034567195 105.17979 0.034360384
1.9171634e+15 105.18147 0.034566742 105.17978 0.034360045
1.9272109e+15 105.18147 0.034566305 105.17978 0.034359717
1.9373111e+15 105.18146 0.034573285 105.17977 0.034366811
1.9474642e+15 105.18165 0.034381278 105.17997 0.034174914
1.9576705e+15 105.18191 0.034063324 105.18023 0.033857072
1.9679302e+15 105.18238 0.034569699 105.1807 0.034363558
1.9782438e+15 105.18237 0.034564075 105.18069 0.034358045
1.9886114e+15 105.18237 0.034563626 105.18069 0.034357708
1.9990334e+15 105.18237 0.034563188 105.18069 0.03435738
2.0095099e+15 105.18237 0.034562733 105.18069 0.034357039
2.0200414e+15 105.18234 0.034591328 105.18066 0.034385742
2.0306281e+15 105.18278 0.034142729 105.1811 0.033937257
2.0412702e+15 105.18282 0.034105458 105.18114 0.033900096
2.0519681e+15 105.18282 0.034105011 105.18114 0.03389976
2.0627221e+15 105.1828 0.034086182 105.18112 0.033881043
2.0735324e+15 105.18329 0.034578575 105.18161 0.034373547
2.0843994e+15 105.18327 0.034559624 105.18159 0.034354706
2.0953234e+15 105.18327 0.034559196 105.18159 0.034354385
2.1063046e+15 105.1833 0.034522453 105.18163 0.034317756
2.1173434e+15 105.18375 0.034072872 105.18207 0.033868285
2.12844e+15 105.18372 0.034101918 105.18204 0.033897441
2.1395947e+15 105.18372 0.034101479 105.18204 0.033897112
2.1508079e+15 105.18372 0.034101035 105.18204 0.033896778
2.1620799e+15 105.18372 0.034100596 105.18204 0.033896449
2.173411e+15 105.18371 0.034094891 105.18203 0.033890853
2.1848014e+15 105.18419 0.034582097 105.18252 0.034378172
2.1962516e+15 105.18414 0.034584199 105.18246 0.034380381
2.2077617e+15 105.18458 0.034139079 105.18291 0.033935373
2.2193322e+15 105.18462 0.034098393 105.18295 0.033894797
2.2309633e+15 105.18462 0.034097954 105.18294 0.033894468
2.2426554e+15 105.18462 0.034097516 105.18294 0.033894139
2.2544087e+15 105.18462 0.034097077 105.18294 0.03389381
2.2662236e+15 105.18461 0.034096646 105.18294 0.033893487
2.2781005e+15 105.18461 0.034096203 105.18294 0.033893155
2.2900396e+15 105.18468 0.034095763 105.18301 0.033892824
2.3020413e+15 105.18558 0.034095332 105.18391 0.033892501
2.3141058e+15 105.18552 0.034094894 105.18385 0.033892173
2.3262336e+15 105.18552 0.03409446 105.18385 0.033891847
2.338425e+15 105.18552 0.034094022 105.18385 0.033891518
2.3506803e+15 105.18552 0.034093583 105.18385 0.033891189
2.3629997e+15 105.18551 0.034093144 105.18385 0.03389086
2.3753838e+15 105.18549 0.034111423 105.18383 0.033909246
2.3878327e+15 105.18578 0.033825744 105.18411 0.033623677
2.4003469e+15 105.18597 0.033627708 105.18431 0.033425746
2.4129267e+15 105.18605 0.03372064 105.18438 0.03351879
2.4255724e+15 105.18645 0.034119367 105.18478 0.033917625
2.4382844e+15 105.18642 0.034090539 105.18475 0.033888907
2.451063e+15 105.18642 0.034090117 105.18475 0.03388859
2.4639085e+15 105.18642 0.03408967 105.18475 0.033888255
2.4768214e+15 105.18639 0.034113334 105.18472 0.033912022
2.489802e+15 105.18688 0.03362253 105.18521 0.033421331
2.5028506e+15 105.18687 0.033632435 105.1852 0.033431342
2.5159675e+15 105.18687 0.033631995 105.1852 0.033431012
2.5291533e+15 105.18686 0.033630729 105.1852 0.033429851
2.5424081e+15 105.187 0.033772401 105.18534 0.033571632
2.5557324e+15 105.18734 0.034110898 105.18568 0.033910239
2.5691265e+15 105.18732 0.034086215 105.18565 0.033885664
2.5825908e+15 105.1873 0.03410401 105.18563 0.033903564
2.5961257e+15 105.18758 0.033822553 105.18591 0.033622214
2.6097315e+15 105.18778 0.033620173 105.18611 0.033419942
2.6234086e+15 105.18777 0.03362855 105.1861 0.033428428
2.6371574e+15 105.18776 0.033628123 105.1861 0.033428108
2.6509783e+15 105.18776 0.033627697 105.1861 0.033427789
2.6648716e+15 105.18775 0.033617587 105.18609 0.033417783
2.6788377e+15 105.18796 0.033826455 105.1863 0.03362676
2.692877e+15 105.18821 0.034124479 105.18655 0.033924891
2.7069898e+15 105.18868 0.033616648 105.18702 0.033417169
2.7211767e+15 105.18867 0.033625552 105.18701 0.03342618
2.7354378e+15 105.18867 0.033625124 105.18701 0.033425859
2.7497738e+15 105.18867 0.03362469 105.18701 0.033425534
2.7641848e+15 105.18866 0.033624272 105.187 0.03342522
2.7786714e+15 105.18866 0.033623843 105.187 0.033424898
2.7932339e+15 105.18866 0.033623419 105.187 0.03342458
2.8078727e+15 105.18862 0.033622983 105.18697 0.033424253
2.8225883e+15 105.18918 0.033622576 105.18752 0.033423948
2.8373809e+15 105.18959 0.033622149 105.18793 0.033423628
2.8522511e+15 105.18957 0.033621726 105.18791 0.03342331
2.8671992e+15 105.18957 0.033621295 105.18791 0.033422987
2.8822257e+15 105.18956 0.033620863 105.18791 0.033422663
2.8973309e+15 105.18956 0.033620442 105.18791 0.033422348
2.9125153e+15 105.18956 0.033620016 105.18791 0.033422028
2.9277792e+15 105.18954 0.033644506 105.18788 0.033446622
2.9431232e+15 105.19002 0.033154971 105.18837 0.032957195
2.9585476e+15 105.18999 0.033138695 105.18833 0.032941023
2.9740528e+15 105.19033 0.033479454 105.18867 0.033281889
2.9896392e+15 105.19047 0.033618242 105.18881 0.033420779
3.0053074e+15 105.19047 0.03361748 105.18881 0.033420126
3.0210576e+15 105.19046 0.033617051 105.18881 0.033419804
3.0368904e+15 105.19046 0.033616642 105.18881 0.033419497
3.0528062e+15 105.19056 0.033512847 105.18891 0.033315807
3.0688054e+15 105.19094 0.033132451 105.18929 0.032935517
3.0848884e+15 105.19091 0.033159428 105.18926 0.032962601
3.1010558e+15 105.19091 0.033159007 105.18926 0.032962285
3.1173078e+15 105.19088 0.033130519 105.18923 0.032933901
3.1336451e+15 105.19128 0.03353147 105.18963 0.033334957
3.1500679e+15 105.19136 0.033613696 105.18971 0.033417288
3.1665768e+15 105.19136 0.033613278 105.18971 0.033416974
3.1831723e+15 105.19134 0.033638144 105.18969 0.033441945
3.1998547e+15 105.19182 0.03314922 105.19017 0.03295313
3.2166245e+15 105.19181 0.033156071 105.19017 0.032960083
3.2334823e+15 105.19181 0.033155652 105.19016 0.032959769
3.2504283e+15 105.19181 0.033155239 105.19016 0.032959459
3.2674632e+15 105.19181 0.03315482 105.19016 0.032959145
3.2845874e+15 105.19178 0.033125536 105.19013 0.032929965
3.3018013e+15 105.19223 0.033579381 105.19059 0.033383915
3.3191055e+15 105.19236 0.033509902 105.19072 0.033314541
3.3365003e+15 105.19274 0.033125515 105.1911 0.032930258
3.3539863e+15 105.19272 0.033152726 105.19107 0.032957574
3.3715639e+15 105.19271 0.03315231 105.19107 0.032957262
3.3892336e+15 105.19271 0.033151905 105.19107 0.032956958
3.406996e+15 105.19271 0.033151485 105.19107 0.032956643
3.4248514e+15 105.19271 0.033151081 105.19107 0.03295634
3.4428004e+15 105.19271 0.033150654 105.19106 0.03295602
3.4608435e+15 105.19268 0.033175883 105.19104 0.032981354
3.4789811e+15 105.19318 0.032704484 105.19154 0.032510057
3.4972138e+15 105.19365 0.033178252 105.192 0.032983929
3.5155421e+15 105.19362 0.033148993 105.19197 0.032954774
3.5339664e+15 105.19361 0.033148584 105.19197 0.032954468
3.5524872e+15 105.19361 0.033148165 105.19197 0.032954153
3.5711052e+15 105.19361 0.033147756 105.19197 0.032953847
3.5898207e+15 105.19361 0.033147343 105.19197 0.032953537
3.6086343e+15 105.1937 0.03305097 105.19206 0.032857264
3.6275464e+15 105.19409 0.032662733 105.19245 0.032469133
3.6465577e+15 105.19406 0.032690157 105.19242 0.032496661
3.6656687e+15 105.19413 0.032756819 105.19249 0.032563424
3.6848798e+15 105.19454 0.033174445 105.1929 0.032981153
3.7041915e+15 105.19451 0.033144877 105.19287 0.032951687
3.7236045e+15 105.19451 0.033144458 105.19287 0.032951373
3.7431192e+15 105.19451 0.033144045 105.19287 0.032951063
3.7627362e+15 105.19448 0.033169652 105.19284 0.032976773
3.782456e+15 105.19497 0.032682228 105.19333 0.032489449
3.8022792e+15 105.19496 0.032686873 105.19332 0.032494198
3.8222062e+15 105.19496 0.032686464 105.19332 0.032493891
3.8422377e+15 105.19496 0.032686061 105.19332 0.032493589
3.8623742e+15 105.19508 0.032807653 105.19344 0.032615284
3.8826161e+15 105.19544 0.033167147 105.1938 0.03297488
3.9029642e+15 105.19541 0.033140779 105.19377 0.032948614
3.9234189e+15 105.1955 0.03304818 105.19387 0.032856119
3.9439808e+15 105.19589 0.03265591 105.19426 0.03246395
3.9646505e+15 105.19586 0.032683607 105.19423 0.032491749
3.9854285e+15 105.19586 0.032683193 105.19423 0.032491438
4.0063154e+15 105.19586 0.032682787 105.19423 0.032491134
4.0273118e+15 105.19586 0.03268238 105.19422 0.032490829
4.0484182e+15 105.19585 0.032675182 105.19422 0.032483734
4.0696352e+15 105.19604 0.032861183 105.1944 0.032669834
4.0909634e+15 105.1963 0.033183552 105.19467 0.032992303
4.1124034e+15 105.19677 0.032676782 105.19514 0.032485637
4.1339557e+15 105.19676 0.032680351 105.19513 0.032489306
4.155621e+15 105.19676 0.032679941 105.19513 0.032488999
4.1773998e+15 105.19676 0.032679543 105.19513 0.0324887
4.1992928e+15 105.19676 0.03267914 105.19513 0.032488398
4.2213005e+15 105.19676 0.032678729 105.19513 0.03248809
4.2434236e+15 105.19676 0.032678331 105.19513 0.032487792
4.2656626e+15 105.19674 0.032693083 105.19511 0.032502644
4.2880181e+15 105.19696 0.03241003 105.19533 0.032219694
4.3104908e+15 105.19761 0.032596218 105.19598 0.032405982
4.3330813e+15 105.19766 0.032676719 105.19603 0.032486582
4.3557902e+15 105.19766 0.032676314 105.19603 0.032486279
4.3786181e+15 105.19766 0.032675913 105.19603 0.032485978
4.4015656e+15 105.19766 0.032675495 105.19603 0.032485665
4.4246334e+15 105.19766 0.032675106 105.19603 0.032485373
4.4478221e+15 105.19763 0.032701389 105.196 0.032511758
4.4711323e+15 105.19811 0.032215496 105.19649 0.032025965
4.4945647e+15 105.19811 0.032217954 105.19648 0.032028522
4.5181199e+15 105.19808 0.032189121 105.19645 0.031999789
4.5417985e+15 105.19855 0.032655534 105.19692 0.032466301
4.5656012e+15 105.19856 0.032672698 105.19694 0.032483567
4.5895287e+15 105.19856 0.032672297 105.19693 0.032483266
4.6135816e+15 105.19856 0.032671891 105.19693 0.032482962
4.6377605e+15 105.19854 0.032686143 105.19692 0.03249731
4.6620661e+15 105.19879 0.032436176 105.19717 0.032247446
4.6864991e+15 105.19902 0.032201853 105.1974 0.032013223
4.7110602e+15 105.19901 0.032214351 105.19739 0.03202582
4.73575e+15 105.19901 0.032213959 105.19738 0.032025526
4.7605692e+15 105.19898 0.032189496 105.19736 0.032001162
4.7855185e+15 105.19947 0.032679307 105.19785 0.032491076
4.8105985e+15 105.19946 0.032668716 105.19784 0.032480581
4.8358099e+15 105.19943 0.032695244 105.19781 0.032507212
4.8611535e+15 105.19991 0.032210314 105.19829 0.032022378
4.8866299e+15 105.19991 0.032211561 105.19829 0.032023728
4.9122399e+15 105.19991 0.032211175 105.19829 0.032023438
4.937984e+15 105.19991 0.032210775 105.19829 0.032023138
4.963863e+15 105.19991 0.032210376 105.19829 0.032022839
4.9898777e+15 105.19991 0.032209987 105.19829 0.032022547
5.0160288e+15 105.1999 0.03220958 105.19828 0.032022242
5.0423168e+15 105.19997 0.032304622 105.19835 0.03211738
5.0687427e+15 105.20062 0.032462504 105.199 0.032275362
5.095307e+15 105.20083 0.032194919 105.19921 0.032007877
5.1220106e+15 105.20081 0.032208001 105.19919 0.032021057
5.1488541e+15 105.20081 0.032207616 105.19919 0.032020769
5.1758383e+15 105.20081 0.032207217 105.19919 0.032020469
5.2029639e+15 105.20081 0.032206819 105.19919 0.032020171
5.2302317e+15 105.20081 0.032206435 105.19919 0.032019883
5.2576423e+15 105.2008 0.032206034 105.19919 0.032019583
5.2851967e+15 105.2008 0.03220443 105.19919 0.032018074
5.3128954e+15 105.20142 0.03185844 105.19981 0.031672183
5.3407393e+15 105.20174 0.032229518 105.20012 0.032043361
5.3687291e+15 105.20171 0.032204455 105.2001 0.032018398
5.3968657e+15 105.20171 0.032204072 105.20009 0.032018111
5.4251496e+15 105.20171 0.032203682 105.20009 0.032017818
5.4535818e+15 105.20171 0.032203289 105.20009 0.032017524
5.482163e+15 105.2017 0.032202906 105.20009 0.032017237
5.510894e+15 105.20168 0.032230739 105.20006 0.032045169
5.5397756e+15 105.20208 0.031825455 105.20047 0.031639981
5.5688086e+15 105.20215 0.031736701 105.20053 0.031551327
5.5979937e+15 105.20235 0.031940671 105.20074 0.031755392
5.6273317e+15 105.20263 0.032219149 105.20102 0.03203397
5.6568235e+15 105.20261 0.032200559 105.201 0.032015476
5.6864699e+15 105.20261 0.032200165 105.201 0.032015181
5.7162716e+15 105.20261 0.032199777 105.20099 0.032014889
5.7462295e+15 105.2026 0.032200166 105.20099 0.032015379
5.7763444e+15 105.20309 0.031715493 105.20148 0.031530797
5.8066172e+15 105.20306 0.031742664 105.20145 0.031558068
5.8370486e+15 105.20306 0.03174228 105.20145 0.031557781
5.8676395e+15 105.20306 0.031741886 105.20145 0.031557485
5.8983907e+15 105.20302 0.03171258 105.20142 0.031528276
5.9293031e+15 105.20345 0.032142545 105.20185 0.031958338
5.9603775e+15 105.20351 0.032196678 105.2019 0.032012565
5.9916147e+15 105.20348 0.032224324 105.20187 0.032040311
6.0230156e+15 105.20388 0.031822889 105.20227 0.031638974
6.0545811e+15 105.20396 0.031739568 105.20235 0.031555746
6.0863121e+15 105.20396 0.031739183 105.20235 0.031555458
6.1182093e+15 105.20396 0.031738781 105.20235 0.031555157
6.1502737e+15 105.20395 0.031738415 105.20235 0.031554882
6.1825062e+15 105.20395 0.031738014 105.20235 0.031554581
6.2149075e+15 105.20392 0.031709912 105.20232 0.031526573
6.2474787e+15 105.2044 0.032188073 105.2028 0.032004831
6.2802206e+15 105.20453 0.032063424 105.20293 0.031880277
6.3131341e+15 105.20489 0.03171114 105.20328 0.03152809
6.34622e+15 105.20486 0.031736097 105.20325 0.031553143
6.3794794e+15 105.20486 0.031735714 105.20325 0.031552856
6.4129131e+15 105.20486 0.031735332 105.20325 0.03155257
6.446522e+15 105.20485 0.031734948 105.20325 0.031552281
6.480307e+15 105.20485 0.031734553 105.20325 0.031551985
6.5142691e+15 105.20485 0.031734181 105.20325 0.031551706
6.5484092e+15 105.20483 0.031755895 105.20323 0.031573517
6.5827282e+15 105.20536 0.031306431 105.20376 0.031124148
6.617227e+15 105.20579 0.031762516 105.20419 0.031580329
6.6519067e+15 105.20576 0.031732653 105.20416 0.03155056
6.6867681e+15 105.20576 0.031732262 105.20416 0.031550267
6.7218122e+15 105.20576 0.031731884 105.20415 0.031549983
6.75704e+15 105.20575 0.031731506 105.20415 0.0315497
6.7924524e+15 105.20575 0.031731111 105.20415 0.031549404
6.8280503e+15 105.20588 0.031605245 105.20428 0.031423629
6.8638349e+15 105.20623 0.031248748 105.20463 0.031067229
6.899807e+15 105.2062 0.031274043 105.20461 0.031092617
6.9359676e+15 105.2063 0.031369323 105.2047 0.031187995
6.9723177e+15 105.20669 0.031757093 105.20509 0.031575857
7.0088583e+15 105.20666 0.03172884 105.20506 0.031547701
7.0455905e+15 105.20666 0.031728461 105.20506 0.031547417
7.0825151e+15 105.20665 0.031728089 105.20506 0.031547137
7.1196333e+15 105.20663 0.031750319 105.20503 0.031569464
7.1569459e+15 105.20712 0.031258488 105.20552 0.031077724
7.1944542e+15 105.20711 0.031270996 105.20551 0.031090331
7.232159e+15 105.2071 0.03127063 105.20551 0.031090057
7.2700614e+15 105.2071 0.031270255 105.20551 0.031089775
7.3081624e+15 105.20708 0.031246939 105.20548 0.031066556
7.3464631e+15 105.20741 0.031574683 105.20581 0.031394393
7.3849646e+15 105.20756 0.031727323 105.20596 0.031547127
7.4236678e+15 105.20753 0.031744234 105.20594 0.031564133
7.4625739e+15 105.20783 0.031450285 105.20623 0.031270279
7.5016839e+15 105.20801 0.031260855 105.20642 0.031080944
7.5409988e+15 105.20801 0.03126762 105.20641 0.031087799
7.5805198e+15 105.208 0.031267231 105.20641 0.031087507
7.6202479e+15 105.208 0.031266858 105.20641 0.031087228
7.6601842e+15 105.208 0.031266482 105.20641 0.031086946
7.7003298e+15 105.20797 0.031238604 105.20638 0.031059163
7.7406858e+15 105.20836 0.031627628 105.20677 0.031448278
7.7812533e+15 105.20849 0.031685343 105.2069 0.031506087
7.8220334e+15 105.20894 0.031235539 105.20735 0.031056376
7.8630272e+15 105.20891 0.031264619 105.20732 0.031085548
7.9042359e+15 105.20891 0.031264239 105.20732 0.031085264
7.9456605e+15 105.2089 0.031263865 105.20731 0.031084983
7.9873023e+15 105.2089 0.031263498 105.20731 0.031084707
8.0291622e+15 105.2089 0.031263118 105.20731 0.031084423
8.0712416e+15 105.2089 0.031262755 105.20731 0.031084151
8.1135415e+15 105.20887 0.031291352 105.20728 0.031112842
8.156063e+15 105.2093 0.030833973 105.20771 0.030655558
8.1988075e+15 105.20983 0.031284387 105.20824 0.031106062
8.2417759e+15 105.20981 0.031261253 105.20822 0.031083024
8.2849695e+15 105.20981 0.031260888 105.20822 0.03108275
8.3283895e+15 105.2098 0.031260512 105.20822 0.031082468
8.372037e+15 105.2098 0.031260131 105.20822 0.031082182
8.4159133e+15 105.2098 0.031259778 105.20822 0.031081918
8.4600196e+15 105.20979 0.031265561 105.20821 0.031087794
8.504357e+15 105.20997 0.031083554 105.20839 0.030905882
8.5489267e+15 105.21027 0.030782114 105.20869 0.030604533
8.5937301e+15 105.21026 0.030809373 105.20867 0.030631887
8.6387682e+15 105.21073 0.031286199 105.20915 0.031108803
8.6840424e+15 105.2107 0.031257551 105.20912 0.031080248
8.7295539e+15 105.2107 0.031257178 105.20912 0.031079968
8.7753039e+15 105.2107 0.031256802 105.20912 0.031079686
8.8212936e+15 105.2107 0.031256445 105.20912 0.031079418
8.8675244e+15 105.21069 0.031270001 105.2091 0.031093067
8.9139974e+15 105.21118 0.030777577 105.20959 0.030600734
8.960714e+15 105.21115 0.030799392 105.20957 0.030622642
9.0076755e+15 105.21115 0.03079902 105.20957 0.030622363
9.054883e+15 105.21114 0.030788471 105.20956 0.030611904
9.102338e+15 105.21135 0.031001258 105.20977 0.030824785
9.1500417e+15 105.21162 0.031271095 105.21004 0.031094711
9.1979953e+15 105.2116 0.031253497 105.21002 0.031077207
9.2462003e+15 105.21158 0.031277873 105.21 0.031101675
9.2946579e+15 105.21192 0.030928494 105.21034 0.030752388
9.3433695e+15 105.21205 0.030796459 105.21047 0.030620442
9.3923364e+15 105.21205 0.030796084 105.21047 0.030620161
9.4415599e+15 105.21205 0.030795727 105.21047 0.030619893
9.4910414e+15 105.21205 0.030795353 105.21047 0.030619613
9.5407821e+15 105.21203 0.030776861 105.21045 0.030601212
9.5907836e+15 105.21231 0.031056725 105.21073 0.030881168
9.6410471e+15 105.21251 0.031259128 105.21093 0.03108366
9.6915741e+15 105.21258 0.031168894 105.211 0.030993517
9.7423658e+15 105.21298 0.030764901 105.21141 0.030589617
9.7934238e+15 105.21295 0.030793155 105.21138 0.030617964
9.8447493e+15 105.21295 0.03079281 105.21138 0.030617706
9.8963438e+15 105.21295 0.030792444 105.21138 0.030617431
9.9482087e+15 105.21295 0.030792076 105.21137 0.030617155
1.0000345e+16 105.21295 0.030791718 105.21137 0.030616886
1.0052755e+16 105.21295 0.030791359 105.21137 0.030616617
1.010544e+16 105.21289 0.030790989 105.21132 0.03061634
1.0158401e+16 105.21386 0.030790625 105.21228 0.030616067
1.0211639e+16 105.21386 0.030790255 105.21228 0.030615789
1.0265156e+16 105.21385 0.03078991 105.21228 0.03061553
1.0318954e+16 105.21385 0.030789535 105.21228 0.030615249
1.0373034e+16 105.21385 0.030789175 105.21228 0.030614979
1.0427397e+16 105.21385 0.030788816 105.21228 0.03061471
1.0482045e+16 105.21385 0.030788457 105.21228 0.030614441
1.053698e+16 105.21383 0.030801557 105.21226 0.03062763
1.0592202e+16 105.21407 0.030561222 105.2125 0.030387387
1.0647714e+16 105.21431 0.030317328 105.21274 0.030143582
1.0703516e+16 105.21435 0.030380484 105.21278 0.030206826
1.0759611e+16 105.21478 0.030816161 105.21321 0.030642595
1.0816001e+16 105.21475 0.030786287 105.21318 0.030612813
1.0872685e+16 105.21475 0.03078593 105.21318 0.030612546
1.0929667e+16 105.21475 0.030785587 105.21318 0.030612288
1.0986947e+16 105.21475 0.030785228 105.21318 0.030612019
1.1044528e+16 105.21475 0.030785778 105.21318 0.030612662
1.110241e+16 105.21523 0.03030106 105.21366 0.030128035
1.1160596e+16 105.2152 0.030328199 105.21363 0.030155261
1.1219087e+16 105.2152 0.030327846 105.21363 0.030154996
1.1277884e+16 105.2153 0.030430396 105.21373 0.030257635
1.1336989e+16 105.21568 0.030810396 105.21411 0.030637726
1.1396404e+16 105.21565 0.030782715 105.21408 0.030610134
1.145613e+16 105.21565 0.030782342 105.21408 0.030609854
1.151617e+16 105.21562 0.030810017 105.21405 0.030637615
1.1576524e+16 105.21602 0.030409282 105.21445 0.030236971
1.1637194e+16 105.2161 0.030325333 105.21454 0.030153111
1.1698183e+16 105.2161 0.030324973 105.21454 0.030152842
1.1759491e+16 105.2161 0.030324627 105.21453 0.030152582
1.182112e+16 105.2161 0.030324272 105.21453 0.030152315
1.1883072e+16 105.21607 0.03030024 105.21451 0.030128373
1.1945349e+16 105.21641 0.030636161 105.21484 0.030464384
1.2007953e+16 105.21655 0.030780194 105.21499 0.030608503
1.2070884e+16 105.21668 0.030650001 105.21511 0.0304784
1.2134146e+16 105.21703 0.030297126 105.21547 0.030125612
1.2197738e+16 105.217 0.030322149 105.21544 0.030150723
1.2261664e+16 105.217 0.030321789 105.21544 0.030150454
1.2325926e+16 105.217 0.03032143 105.21544 0.030150184
1.2390523e+16 105.217 0.030321071 105.21544 0.030149915
1.245546e+16 105.217 0.030320728 105.21544 0.030149658
1.2520737e+16 105.217 0.030320376 105.21543 0.030149394
1.2586356e+16 105.21695 0.030320026 105.21539 0.030149131
1.2652318e+16 105.21793 0.030319666 105.21637 0.030148861
1.2718627e+16 105.2179 0.030319314 105.21634 0.030148597
1.2785283e+16 105.2179 0.030318964 105.21634 0.030148335
1.2852288e+16 105.2179 0.030318605 105.21634 0.030148065
1.2919644e+16 105.2179 0.03031825 105.21634 0.030147799
1.2987354e+16 105.2179 0.030317913 105.21634 0.030147547
1.3055418e+16 105.2179 0.030317559 105.21634 0.030147281
1.3123839e+16 105.21788 0.030337114 105.21632 0.030166924
1.3192619e+16 105.21817 0.030039329 105.21661 0.029869226
1.3261759e+16 105.21836 0.029854008 105.2168 0.029683995
1.3331261e+16 105.21844 0.02995547 105.21689 0.029785543
1.3401128e+16 105.21883 0.030343731 105.21727 0.030173894
1.3471361e+16 105.2188 0.030315448 105.21724 0.030145697
1.3541962e+16 105.2188 0.03031511 105.21724 0.030145444
1.3612933e+16 105.2188 0.030314764 105.21724 0.030145185
1.3684276e+16 105.2188 0.030314404 105.21724 0.030144914
1.3755992e+16 105.21879 0.03032138 105.21723 0.030151977
1.3828085e+16 105.21898 0.030130421 105.21742 0.029961106
1.3900555e+16 105.21927 0.029837664 105.21771 0.029668435
1.3973406e+16 105.21924 0.029854488 105.21769 0.029685349
1.4046638e+16 105.2194 0.030008625 105.21784 0.029839573
1.4120253e+16 105.21972 0.03033548 105.21817 0.030166515
1.4194255e+16 105.2197 0.030311953 105.21815 0.030143076
1.4268645e+16 105.2197 0.030311625 105.21815 0.03014283
1.4343424e+16 105.2197 0.030311274 105.21814 0.030142567
1.4418595e+16 105.21968 0.030323171 105.21813 0.030154552
1.449416e+16 105.22017 0.029831427 105.21862 0.029662894
1.4570121e+16 105.22015 0.029854281 105.2186 0.029685836
1.4646481e+16 105.22015 0.029853943 105.2186 0.029685583
1.472324e+16 105.22015 0.029853588 105.2186 0.029685316
1.4800402e+16 105.22012 0.029825814 105.21857 0.029657629
1.4877968e+16 105.22051 0.030214767 105.21896 0.030046669
1.4955941e+16 105.2206 0.0303085 105.21905 0.030140487
1.5034322e+16 105.22057 0.030333455 105.21902 0.03016553
1.5113114e+16 105.22093 0.029976381 105.21938 0.02980854
1.5192319e+16 105.22105 0.029851509 105.2195 0.029683757
1.5271939e+16 105.22105 0.029851176 105.2195 0.029683507
1.5351977e+16 105.22105 0.029850837 105.2195 0.029683253
1.5432434e+16 105.22105 0.029850492 105.2195 0.029682994
1.5513312e+16 105.22105 0.029850149 105.2195 0.029682737
1.5594615e+16 105.22104 0.029849798 105.2195 0.029682474
1.5676343e+16 105.22103 0.029836369 105.21948 0.029669129
1.57585e+16 105.22161 0.030239646 105.22006 0.030072491
1.5841087e+16 105.22198 0.029820513 105.22043 0.029653447
1.5924108e+16 105.22195 0.029848428 105.2204 0.029681446
1.6007563e+16 105.22195 0.029848087 105.2204 0.02968119
1.6091456e+16 105.22195 0.029847734 105.2204 0.029680925
1.6175788e+16 105.22195 0.029847396 105.2204 0.029680672
1.6260562e+16 105.22195 0.029847057 105.2204 0.029680418
1.6345781e+16 105.22194 0.029846719 105.2204 0.029680164
1.6431446e+16 105.22192 0.029873035 105.22037 0.029706569
1.651756e+16 105.2224 0.029386134 105.22086 0.029219753
1.6604126e+16 105.22254 0.029534075 105.221 0.029367779
1.6691145e+16 105.22287 0.029869325 105.22133 0.029703114
1.677862e+16 105.22285 0.029845008 105.22131 0.029678881
1.6866554e+16 105.22285 0.029844669 105.22131 0.029678627
1.6954948e+16 105.22285 0.02984433 105.2213 0.029678372
1.7043806e+16 105.22285 0.029843991 105.2213 0.029678118
1.7133129e+16 105.22284 0.029843652 105.2213 0.029677864
1.7222921e+16 105.22281 0.029871773 105.22127 0.029706071
1.7313183e+16 105.22323 0.029459592 105.22168 0.029293974
1.7403918e+16 105.2233 0.029386689 105.22176 0.029221156
1.7495129e+16 105.22327 0.02935935 105.22173 0.029193901
1.7586818e+16 105.22365 0.029740308 105.22211 0.029574944
1.7678987e+16 105.22375 0.029841618 105.22221 0.029676339
1.7771639e+16 105.22375 0.029841279 105.22221 0.029676084
1.7864777e+16 105.22375 0.02984094 105.22221 0.02967583
1.7958403e+16 105.22374 0.029841338 105.22221 0.029676313
1.805252e+16 105.22388 0.029699988 105.22235 0.029535048
1.814713e+16 105.22422 0.029359686 105.22268 0.02919483
1.8242235e+16 105.2242 0.029383639 105.22266 0.029218868
1.833784e+16 105.2242 0.029383299 105.22266 0.029218613
1.8433945e+16 105.22419 0.029382969 105.22266 0.029218366
1.8530554e+16 105.22418 0.029367807 105.22264 0.029203287
1.8627669e+16 105.22467 0.029859837 105.22313 0.029695401
1.8725293e+16 105.22465 0.029837904 105.22311 0.029673553
1.8823429e+16 105.22462 0.029858004 105.22309 0.029693738
1.8922079e+16 105.22512 0.029365125 105.22358 0.029200944
1.9021246e+16 105.2251 0.029380942 105.22356 0.029216845
1.9120933e+16 105.2251 0.029380602 105.22356 0.02921659
1.9221142e+16 105.2251 0.029380279 105.22356 0.029216348
1.9321877e+16 105.22509 0.02937994 105.22356 0.029216094
1.9423139e+16 105.22509 0.0293796 105.22356 0.029215839
1.9524932e+16 105.22509 0.02937915 105.22356 0.029215469
1.9627259e+16 105.22523 0.029515217 105.22369 0.029351621
1.9730121e+16 105.22554 0.029888012 105.22401 0.029724499
1.9833523e+16 105.22597 0.029403171 105.22444 0.029239741
1.9937467e+16 105.226 0.02937794 105.22447 0.029214594
2.0041956e+16 105.226 0.029377614 105.22447 0.029214349
2.0146992e+16 105.226 0.029377273 105.22446 0.029214094
2.0252578e+16 105.22599 0.029376948 105.22446 0.02921385
2.0358719e+16 105.22599 0.029376594 105.22446 0.029213584
2.0465415e+16 105.22599 0.02937627 105.22446 0.029213341
2.057267e+16 105.22598 0.029384942 105.22445 0.029222097
2.0680488e+16 105.22616 0.029154444 105.22463 0.02899168
2.078887e+16 105.22681 0.029247505 105.22528 0.029084826
2.0897821e+16 105.2269 0.029374947 105.22537 0.029212349
2.1007343e+16 105.2269 0.029374613 105.22537 0.029212099
2.1117438e+16 105.2269 0.029374284 105.22537 0.029211852
2.1228111e+16 105.22689 0.02937396 105.22537 0.029211609
2.1339363e+16 105.22689 0.029373609 105.22537 0.029211346
2.1451199e+16 105.22689 0.029373282 105.22536 0.0292111
2.1563621e+16 105.22689 0.029372958 105.22536 0.029210857
2.1676632e+16 105.22699 0.029270082 105.22547 0.029108066
2.1790235e+16 105.22737 0.028888906 105.22585 0.028726971
2.1904434e+16 105.22733 0.0288996 105.2258 0.028737746
2.2019231e+16 105.22782 0.029391967 105.22629 0.029230193
2.2134629e+16 105.2278 0.029371309 105.22627 0.029209621
2.2250633e+16 105.2278 0.029370969 105.22627 0.029209366
2.2367244e+16 105.22779 0.029370648 105.22627 0.029209125
2.2484467e+16 105.22779 0.029370323 105.22627 0.029208881
2.2602304e+16 105.22777 0.02939541 105.22624 0.02923405
2.2720758e+16 105.22825 0.028906741 105.22673 0.028745461
2.2839834e+16 105.22824 0.028913396 105.22672 0.0287522
2.2959533e+16 105.22824 0.028913068 105.22672 0.028751953
2.307986e+16 105.22824 0.028912728 105.22672 0.028751698
2.3200817e+16 105.22837 0.029041236 105.22685 0.028880286
2.3322408e+16 105.22872 0.029393351 105.2272 0.029232483
2.3444636e+16 105.22869 0.029367701 105.22717 0.029206914
2.3567505e+16 105.22868 0.029383966 105.22715 0.029223259
2.3691018e+16 105.22894 0.029117258 105.22742 0.028956636
2.3815179e+16 105.22916 0.028900052 105.22764 0.028739513
2.393999e+16 105.22915 0.028910449 105.22762 0.028749989
2.4065455e+16 105.22914 0.028910122 105.22762 0.028749744
2.4191577e+16 105.22914 0.028909795 105.22762 0.028749499
2.4318361e+16 105.22914 0.028909475 105.22762 0.028749259
2.4445809e+16 105.22911 0.028883203 105.22759 0.02872307
2.4573925e+16 105.22948 0.029247994 105.22796 0.029087944
2.4702712e+16 105.22959 0.029367567 105.22807 0.029207597
2.4832174e+16 105.22975 0.029208381 105.22823 0.029048491
2.4962315e+16 105.23007 0.028885042 105.22855 0.028725235
2.5093138e+16 105.23005 0.028907517 105.22853 0.02874779
2.5224647e+16 105.23004 0.028907198 105.22853 0.028747551
2.5356844e+16 105.23004 0.02890688 105.22853 0.028747312
2.5489735e+16 105.23004 0.028906545 105.22852 0.028747062
2.5623322e+16 105.23004 0.028906222 105.22852 0.028746819
2.5757609e+16 105.23004 0.02890589 105.22852 0.02874657
2.58926e+16 105.23 0.028905572 105.22849 0.028746332
2.6028298e+16 105.23099 0.028905253 105.22947 0.028746093
2.6164708e+16 105.23095 0.028904927 105.22943 0.028745848
2.6301832e+16 105.23095 0.028904599 105.22943 0.028745602
2.6439675e+16 105.23094 0.028904281 105.22943 0.028745363
2.657824e+16 105.23094 0.028903962 105.22943 0.028745124
2.6717532e+16 105.23094 0.028903644 105.22943 0.028744885
2.6857554e+16 105.23094 0.028903308 105.22943 0.028744634
2.6998309e+16 105.23094 0.028902989 105.22943 0.028744394
2.7139802e+16 105.23091 0.028930833 105.2294 0.028772315
2.7282037e+16 105.23138 0.028458442 105.22987 0.028300003
2.7425017e+16 105.23151 0.028567153 105.23 0.028408797
2.7568747e+16 105.23187 0.02892775 105.23036 0.028769474
2.7713229e+16 105.23185 0.028901394 105.23033 0.028743198
2.7858469e+16 105.23184 0.028901072 105.23033 0.028742956
2.800447e+16 105.23184 0.028900748 105.23033 0.028742714
2.8151236e+16 105.23184 0.028900438 105.23033 0.028742481
2.8298772e+16 105.23183 0.028911353 105.23032 0.028753476
2.8447081e+16 105.23205 0.028689584 105.23054 0.028531788
2.8596166e+16 105.23231 0.028427251 105.2308 0.028269538
2.8746034e+16 105.23229 0.028443216 105.23078 0.028285578
2.8896686e+16 105.23227 0.028417532 105.23076 0.028259974
2.9048128e+16 105.23262 0.028774087 105.23111 0.028616612
2.9200364e+16 105.23274 0.028898204 105.23124 0.028740805
2.9353398e+16 105.23274 0.028897886 105.23123 0.028740567
2.9507234e+16 105.23274 0.028897555 105.23123 0.028740319
2.9661876e+16 105.23274 0.028897246 105.23123 0.028740087
2.9817328e+16 105.23286 0.028779649 105.23135 0.02862257
2.9973595e+16 105.23322 0.028414307 105.23171 0.028257308
3.0130681e+16 105.23319 0.028440344 105.23169 0.028283424
3.0288591e+16 105.23319 0.028440028 105.23169 0.028283187
3.0447327e+16 105.23319 0.028439723 105.23168 0.028282959
3.0606896e+16 105.23317 0.028420103 105.23166 0.028263422
3.0767301e+16 105.23366 0.028912671 105.23216 0.028756066
3.0928547e+16 105.23364 0.02889471 105.23214 0.028738185
3.1090638e+16 105.23364 0.028894391 105.23214 0.028737946
3.1253578e+16 105.23367 0.028862036 105.23217 0.02870567
3.1417372e+16 105.23412 0.02840844 105.23262 0.02825215
3.1582025e+16 105.23409 0.028437492 105.23259 0.028281285
3.174754e+16 105.23409 0.028437184 105.23259 0.028281054
3.1913923e+16 105.23409 0.028436871 105.23259 0.028280819
3.2081178e+16 105.23409 0.028436551 105.23259 0.02828058
3.224931e+16 105.23409 0.028436242 105.23259 0.028280347
3.2418323e+16 105.2342 0.02854944 105.2327 0.028393626
3.2588221e+16 105.23454 0.028947196 105.23304 0.028791461
3.275901e+16 105.23495 0.028480263 105.23345 0.028324605
3.2930694e+16 105.235 0.028434981 105.23349 0.028279402
3.3103277e+16 105.23499 0.028434661 105.23349 0.028279162
3.3276766e+16 105.23499 0.028434356 105.23349 0.028278933
3.3451163e+16 105.23499 0.028434039 105.23349 0.028278696
3.3626474e+16 105.23499 0.028433727 105.23349 0.028278462
3.3802704e+16 105.23499 0.028433417 105.23349 0.028278229
3.3979858e+16 105.23499 0.028433097 105.23349 0.028277989
3.415794e+16 105.23496 0.02845745 105.23346 0.02830242
3.4336956e+16 105.23528 0.028081709 105.23378 0.027926753
3.4516909e+16 105.2359 0.028433482 105.2344 0.028278609
3.4697806e+16 105.23589 0.028431858 105.2344 0.02827706
3.4879651e+16 105.23589 0.028431538 105.2344 0.02827682
3.5062449e+16 105.23589 0.028431228 105.23439 0.028276587
3.5246204e+16 105.23589 0.028430922 105.23439 0.028276357
3.5430923e+16 105.23589 0.028430598 105.23439 0.028276114
3.561661e+16 105.23589 0.028430301 105.23439 0.028275892
3.580327e+16 105.23587 0.028443927 105.23438 0.028289598
3.5990909e+16 105.23612 0.028199857 105.23462 0.028045606
3.617953e+16 105.23635 0.027959851 105.23486 0.027805674
3.636914e+16 105.23639 0.028025238 105.2349 0.027871144
3.6559744e+16 105.23682 0.028458206 105.23533 0.028304186
3.6751347e+16 105.23679 0.028428434 105.2353 0.028274492
3.6943954e+16 105.23679 0.028428115 105.2353 0.028274253
3.7137571e+16 105.23679 0.028427811 105.2353 0.028274024
3.7332202e+16 105.23679 0.028427501 105.23529 0.028273792
3.7527853e+16 105.23679 0.028426816 105.23529 0.028273181
3.7724529e+16 105.23727 0.02794315 105.23578 0.027789595
3.7922237e+16 105.23724 0.027970629 105.23575 0.027817152
3.812098e+16 105.23724 0.027970316 105.23575 0.027816917
3.8320765e+16 105.23722 0.02795246 105.23573 0.027799136
3.8521597e+16 105.23749 0.028227305 105.236 0.028074058
3.8723482e+16 105.2377 0.028434965 105.23621 0.028281795
3.8926424e+16 105.23769 0.028425046 105.2362 0.028271951
3.913043e+16 105.23769 0.028424726 105.2362 0.02827171
3.9335506e+16 105.23767 0.028445556 105.23618 0.028292617
3.9541656e+16 105.23816 0.027952862 105.23667 0.027800002
3.9748886e+16 105.23814 0.027967855 105.23665 0.027815071
3.9957203e+16 105.23814 0.027967546 105.23665 0.02781484
4.0166611e+16 105.23814 0.027967247 105.23665 0.027814615
4.0377117e+16 105.23814 0.027966933 105.23665 0.027814379
4.0588726e+16 105.23811 0.027939078 105.23662 0.027786599
4.0801444e+16 105.23859 0.028419538 105.2371 0.028267138
4.1015277e+16 105.23859 0.028421967 105.2371 0.028269642
4.123023e+16 105.23856 0.028450439 105.23707 0.028298191
4.144631e+16 105.23902 0.027993751 105.23753 0.027841579
4.1663523e+16 105.23904 0.027965109 105.23755 0.027813011
4.1881874e+16 105.23904 0.02796481 105.23755 0.027812788
4.2101369e+16 105.23904 0.027964497 105.23755 0.027812553
4.2322014e+16 105.23904 0.027964196 105.23755 0.027812327
4.2543816e+16 105.23904 0.027963889 105.23755 0.027812097
4.276678e+16 105.23904 0.027963583 105.23755 0.027811867
4.2990913e+16 105.23902 0.027963269 105.23753 0.027811632
4.321622e+16 105.23941 0.027962986 105.23793 0.02781142
4.3442709e+16 105.23998 0.027962674 105.2385 0.027811185
4.3670384e+16 105.23994 0.02796237 105.23846 0.027810958
4.3899252e+16 105.23994 0.027962055 105.23846 0.027810721
4.412932e+16 105.23994 0.027961769 105.23846 0.027810507
4.4360594e+16 105.23994 0.027961459 105.23846 0.027810274
4.4593079e+16 105.23994 0.027961155 105.23845 0.027810046
4.4826783e+16 105.23994 0.027960843 105.23845 0.027809812
4.5061712e+16 105.23994 0.02796056 105.23845 0.0278096
4.5297872e+16 105.24003 0.027861716 105.23855 0.027710835
4.553527e+16 105.24039 0.027447445 105.23891 0.027296638
4.5773912e+16 105.24078 0.027900848 105.2393 0.027750115
4.6013805e+16 105.24084 0.027959333 105.23936 0.02780868
4.6254954e+16 105.24084 0.027959043 105.23936 0.027808463
4.6497368e+16 105.24084 0.02795874 105.23936 0.027808235
4.6741052e+16 105.24084 0.027958437 105.23936 0.027808008
4.6986013e+16 105.24084 0.027958138 105.23936 0.027807783
4.7232258e+16 105.24084 0.027957839 105.23936 0.027807559
4.7479794e+16 105.24085 0.027941788 105.23937 0.027791583
4.7728627e+16 105.24132 0.02747247 105.23984 0.027322341
4.7978764e+16 105.24129 0.027500992 105.23981 0.027350937
4.8230211e+16 105.24128 0.027497275 105.23981 0.027347298
4.8482977e+16 105.24177 0.027983286 105.24029 0.027833381
4.8737067e+16 105.24174 0.027956038 105.24026 0.027806208
4.8992489e+16 105.24174 0.027955746 105.24026 0.027805989
4.924925e+16 105.24174 0.027955434 105.24026 0.027805755
4.9507356e+16 105.24174 0.027955139 105.24026 0.027805534
4.9766815e+16 105.24172 0.02797275 105.24024 0.027823218
5.0027634e+16 105.24221 0.027479602 105.24073 0.027330148
5.0289819e+16 105.24219 0.027498297 105.24071 0.027348917
5.0553379e+16 105.24219 0.027498003 105.24071 0.027348695
5.081832e+16 105.24219 0.027497692 105.24071 0.027348463
5.1084649e+16 105.24216 0.027471794 105.24068 0.027322637
5.1352374e+16 105.24252 0.027831998 105.24104 0.027682916
5.1621503e+16 105.24264 0.027952754 105.24116 0.027803746
5.1892041e+16 105.24264 0.027952461 105.24116 0.027803526
5.2163998e+16 105.24261 0.027980325 105.24113 0.027831464
5.243738e+16 105.24308 0.02750806 105.24161 0.027359272
5.2712194e+16 105.24309 0.027495616 105.24162 0.027346906
5.2988449e+16 105.24309 0.027495319 105.24162 0.027346683
5.3266152e+16 105.24309 0.027495028 105.24161 0.027346465
5.354531e+16 105.24309 0.02749473 105.24161 0.027346241
5.3825931e+16 105.24308 0.02749443 105.24161 0.027346016
5.4108023e+16 105.24307 0.027475525 105.24159 0.027327182
5.4391593e+16 105.24356 0.027968079 105.24209 0.027819814
5.4676649e+16 105.24351 0.027976944 105.24204 0.02782875
5.4963199e+16 105.2439 0.027588099 105.24243 0.02743998
5.5251251e+16 105.24399 0.027492952 105.24252 0.027344908
5.5540813e+16 105.24399 0.027492668 105.24252 0.027344695
5.5831892e+16 105.24399 0.027492368 105.24252 0.02734447
5.6124496e+16 105.24399 0.027492069 105.24252 0.027344246
5.6418635e+16 105.24399 0.02749178 105.24252 0.027344029
5.6714314e+16 105.24398 0.02749148 105.24252 0.027343804
5.7011543e+16 105.24398 0.027491187 105.24251 0.027343584
5.731033e+16 105.24394 0.027490904 105.24248 0.027343371
5.7610683e+16 105.24452 0.027490604 105.24305 0.027343146
5.791261e+16 105.24491 0.027490304 105.24344 0.027342922
5.8216119e+16 105.24489 0.027490021 105.24342 0.027342709
5.8521219e+16 105.24489 0.027489731 105.24342 0.027342492
5.8827918e+16 105.24489 0.027489425 105.24342 0.027342263
5.9136224e+16 105.24489 0.027489126 105.24342 0.027342038
5.9446146e+16 105.24489 0.02748884 105.24342 0.027341823
5.9757693e+16 105.24488 0.027488552 105.24342 0.027341608
6.0070872e+16 105.24488 0.027494268 105.24341 0.027347397
6.0385692e+16 105.24506 0.027313342 105.24359 0.027166542
6.0702162e+16 105.24533 0.026984258 105.24387 0.02683753
6.1020291e+16 105.24579 0.027489824 105.24433 0.027343174
6.1340087e+16 105.24579 0.027487092 105.24433 0.027340512
6.1661559e+16 105.24579 0.027486791 105.24432 0.027340286
6.1984716e+16 105.24579 0.027486507 105.24432 0.027340074
6.2309566e+16 105.24579 0.027486212 105.24432 0.027339853
6.2636119e+16 105.24578 0.027485925 105.24432 0.027339637
6.2964383e+16 105.24578 0.027485639 105.24432 0.027339423
6.3294368e+16 105.24587 0.027401507 105.2444 0.027255365
6.3626082e+16 105.24627 0.027000617 105.2448 0.026854546
6.3959535e+16 105.24624 0.027028813 105.24477 0.026882817
6.4294735e+16 105.24622 0.027018473 105.24476 0.026872548
6.4631692e+16 105.24644 0.027230252 105.24497 0.0270844
6.4970414e+16 105.24671 0.027501238 105.24524 0.027355459
6.5310912e+16 105.24669 0.027483608 105.24523 0.0273379
6.5653195e+16 105.24669 0.027483314 105.24523 0.027337679
6.5997271e+16 105.24668 0.027483036 105.24522 0.027337471
6.634315e+16 105.24669 0.027479506 105.24523 0.027334014
6.6690842e+16 105.24717 0.026998518 105.24571 0.026853097
6.7040357e+16 105.24714 0.027026212 105.24568 0.026880866
6.7391703e+16 105.24714 0.027025928 105.24568 0.026880653
6.774489e+16 105.24713 0.027025637 105.24568 0.026880435
6.8099929e+16 105.2471 0.026996394 105.24565 0.02685126
6.8456828e+16 105.24754 0.027432306 105.24608 0.027287248
6.8815597e+16 105.24759 0.027480724 105.24613 0.027335736
6.9176247e+16 105.24759 0.027480431 105.24613 0.027335517
6.9538787e+16 105.24756 0.027500705 105.24611 0.02735586
6.9903227e+16 105.24805 0.027007897 105.2466 0.026863126
7.0269577e+16 105.24804 0.027023626 105.24658 0.026878927
7.0637847e+16 105.24804 0.027023351 105.24658 0.026878721
7.1008047e+16 105.24804 0.027023059 105.24658 0.026878502
7.1380187e+16 105.24803 0.027022765 105.24658 0.026878281
7.1754277e+16 105.24803 0.027022488 105.24658 0.026878073
7.2130328e+16 105.24803 0.027022159 105.24658 0.026877818
7.2508349e+16 105.24817 0.02715773 105.24671 0.027013461
7.2888352e+16 105.24848 0.02753103 105.24703 0.02738683
7.3270347e+16 105.24891 0.027046483 105.24746 0.026902355
7.3654343e+16 105.24894 0.027021049 105.24748 0.026876994
7.4040352e+16 105.24894 0.027020775 105.24748 0.026876788
7.4428384e+16 105.24894 0.027020473 105.24748 0.026876562
7.4818449e+16 105.24894 0.027020206 105.24748 0.026876362
7.5210559e+16 105.24893 0.027019913 105.24748 0.026876142
7.5604723e+16 105.24893 0.027019635 105.24748 0.026875934
7.6000954e+16 105.24893 0.027019341 105.24748 0.026875713
7.639926e+16 105.24888 0.027019071 105.24743 0.02687551
7.6799655e+16 105.24962 0.027018781 105.24817 0.026875293
7.7202148e+16 105.24984 0.027018502 105.24839 0.026875084
7.760675e+16 105.24984 0.027018207 105.24839 0.026874863
7.8013472e+16 105.24984 0.027017929 105.24839 0.026874654
7.8422326e+16 105.24984 0.02701765 105.24839 0.026874445
7.8833323e+16 105.24983 0.02701736 105.24839 0.026874227
7.9246474e+16 105.24983 0.027017083 105.24838 0.026874019
7.966179e+16 105.24983 0.027016797 105.24838 0.026873805
8.0079283e+16 105.24981 0.027033541 105.24837 0.026890619
8.0498964e+16 105.25008 0.026763015 105.24863 0.026620165
8.0920844e+16 105.25029 0.026549774 105.24885 0.026406992
8.1344935e+16 105.25036 0.026632572 105.24891 0.026489863
8.1771249e+16 105.25077 0.02704435 105.24932 0.026901711
8.2199797e+16 105.25074 0.027015107 105.24929 0.026872538
8.2630591e+16 105.25074 0.027014826 105.24929 0.026872327
8.3063642e+16 105.25073 0.02701454 105.24929 0.026872112
8.3498963e+16 105.25073 0.027014259 105.24929 0.026871901
8.3936566e+16 105.25073 0.027017578 105.24928 0.026875291
8.4376462e+16 105.25089 0.026854867 105.24944 0.026712647
8.4818663e+16 105.25121 0.026535008 105.24976 0.026392861
8.5263182e+16 105.25118 0.026557192 105.24974 0.026415115
8.5710031e+16 105.25118 0.026556914 105.24974 0.026414906
8.6159221e+16 105.25115 0.02652775 105.24971 0.026385815
8.6610766e+16 105.2516 0.026980473 105.25016 0.026838605
8.7064677e+16 105.25164 0.027012017 105.25019 0.02687022
8.7520967e+16 105.25163 0.027011734 105.25019 0.026870008
8.7979648e+16 105.25163 0.027011463 105.25019 0.026869805
8.8440733e+16 105.2517 0.026941834 105.25026 0.026800246
8.8904234e+16 105.25212 0.026525855 105.25067 0.026384338
8.9370165e+16 105.25209 0.026554681 105.25064 0.026413231
8.9838537e+16 105.25208 0.026554401 105.25064 0.026413022
9.0309365e+16 105.25208 0.026554122 105.25064 0.026412812
9.0782659e+16 105.25208 0.026553843 105.25064 0.026412603
9.1258434e+16 105.2521 0.02656904 105.25065 0.02642787
9.1736703e+16 105.25256 0.027038036 105.25112 0.026896936
9.2217478e+16 105.25253 0.02700895 105.25109 0.02686792
9.2700773e+16 105.25253 0.027012153 105.25109 0.026871192
9.31866e+16 105.25301 0.026525569 105.25157 0.026384675
9.3674974e+16 105.25299 0.026552167 105.25155 0.026411346
9.4165907e+16 105.25299 0.026551888 105.25155 0.026411137
9.4659413e+16 105.25298 0.026551625 105.25154 0.02641094
9.5155506e+16 105.25298 0.026551345 105.25154 0.02641073
9.5654198e+16 105.25298 0.026551066 105.25154 0.02641052
9.6155504e+16 105.25298 0.026550801 105.25154 0.026410321
9.6659437e+16 105.25295 0.026522879 105.25151 0.026382474
9.7166011e+16 105.25332 0.026937434 105.25188 0.026797098
9.767524e+16 105.2539 0.026537327 105.25246 0.026397057
9.8187138e+16 105.25389 0.026549686 105.25245 0.026409485
9.8701719e+16 105.25389 0.026549406 105.25245 0.026409276
9.9218996e+16 105.25389 0.026549128 105.25245 0.026409067
9.9738985e+16 105.25388 0.026548867 105.25245 0.026408871


==> anc/transferfunction.dat <==
# Transfer function for primordial gravitational waves.
# Multiplying this function by the primordial tensor power spectrum P_T(k) gives Omega_gw*h^2 observed today.
# Here, a rapidly oscillating factor was replaced by 1/2.
# Data points are spaced over the interval in log(k).
# 
# See arXiv:1803.01038 for details.
# 
# K. Saikawa and S. Shirai (2018).
# 
# Columns:
# 1. Comoving wavenumber k [Hz]
# 2. Frequency of gravitational waves today f [Hz]
# 3. Median of the transfer function
# 4. Error of the transfer function (due to errors of g*rho,hc and g*s,hc)
# 5. Error of the transfer function (due to errors of g*rho,hc and g*s,hc + error of g*s,fin)
# 
6e-09 9.5493e-10 1.3063e-06 1.71584e-08 1.89483e-08
6.01383e-09 9.57131e-10 1.30597e-06 1.71996e-08 1.89895e-08
6.02769e-09 9.59337e-10 1.30564e-06 1.72407e-08 1.90255e-08
6.04159e-09 9.61549e-10 1.30531e-06 1.72767e-08 1.90666e-08
6.05552e-09 9.63766e-10 1.30498e-06 1.73178e-08 1.91078e-08
6.06948e-09 9.65987e-10 1.30465e-06 1.7359e-08 1.91438e-08
6.08347e-09 9.68214e-10 1.30432e-06 1.74001e-08 1.91849e-08
6.09749e-09 9.70446e-10 1.30399e-06 1.74361e-08 1.92261e-08
6.11155e-09 9.72683e-10 1.30366e-06 1.74773e-08 1.92621e-08
6.12564e-09 9.74925e-10 1.30333e-06 1.75184e-08 1.93032e-08
6.13976e-09 9.77173e-10 1.30299e-06 1.75544e-08 1.93392e-08
6.15391e-09 9.79425e-10 1.30267e-06 1.75956e-08 1.93804e-08
6.1681e-09 9.81683e-10 1.30233e-06 1.76316e-08 1.94215e-08
6.18232e-09 9.83946e-10 1.302e-06 1.76727e-08 1.94575e-08
6.19657e-09 9.86214e-10 1.30166e-06 1.77139e-08 1.94987e-08
6.21085e-09 9.88488e-10 1.30133e-06 1.7755e-08 1.95347e-08
6.22517e-09 9.90767e-10 1.301e-06 1.77962e-08 1.95809e-08
6.23952e-09 9.93051e-10 1.30067e-06 1.78322e-08 1.9617e-08
6.2539e-09 9.9534e-10 1.30034e-06 1.78733e-08 1.96581e-08
6.26832e-09 9.97634e-10 1.3e-06 1.79145e-08 1.96941e-08
6.28277e-09 9.99934e-10 1.29967e-06 1.79556e-08 1.97301e-08
6.29725e-09 1.00224e-09 1.29934e-06 1.79916e-08 1.97713e-08
6.31177e-09 1.00455e-09 1.299e-06 1.80276e-08 1.98124e-08
6.32632e-09 1.00687e-09 1.29867e-06 1.80739e-08 1.98535e-08
6.34091e-09 1.00919e-09 1.29833e-06 1.81099e-08 1.98896e-08
6.35552e-09 1.01151e-09 1.29801e-06 1.81511e-08 1.99256e-08
6.37017e-09 1.01384e-09 1.29767e-06 1.81922e-08 1.99718e-08
6.38486e-09 1.01618e-09 1.29733e-06 1.82282e-08 2.00079e-08
6.39958e-09 1.01852e-09 1.297e-06 1.82694e-08 2.00439e-08
6.41433e-09 1.02087e-09 1.29666e-06 1.83105e-08 2.00901e-08
6.42912e-09 1.02323e-09 1.29633e-06 1.83465e-08 2.01261e-08
6.44394e-09 1.02558e-09 1.296e-06 1.83877e-08 2.01622e-08
6.45879e-09 1.02795e-09 1.29566e-06 1.84288e-08 2.02084e-08
6.47368e-09 1.03032e-09 1.29533e-06 1.84648e-08 2.02444e-08
6.4886e-09 1.03269e-09 1.29499e-06 1.85111e-08 2.02805e-08
6.50356e-09 1.03507e-09 1.29466e-06 1.85471e-08 2.03216e-08
6.51855e-09 1.03746e-09 1.29432e-06 1.85883e-08 2.03576e-08
6.53358e-09 1.03985e-09 1.29398e-06 1.86243e-08 2.04039e-08
6.54864e-09 1.04225e-09 1.29365e-06 1.86706e-08 2.04399e-08
6.56374e-09 1.04465e-09 1.29331e-06 1.87066e-08 2.04759e-08
6.57887e-09 1.04706e-09 1.29298e-06 1.87477e-08 2.0517e-08
6.59404e-09 1.04947e-09 1.29264e-06 1.87837e-08 2.05531e-08
6.60924e-09 1.05189e-09 1.2923e-06 1.88249e-08 2.05942e-08
6.62447e-09 1.05432e-09 1.29197e-06 1.88609e-08 2.06302e-08
6.63974e-09 1.05675e-09 1.29163e-06 1.89072e-08 2.06765e-08
6.65505e-09 1.05918e-09 1.2913e-06 1.89432e-08 2.07125e-08
6.67039e-09 1.06163e-09 1.29096e-06 1.89843e-08 2.07536e-08
6.68577e-09 1.06407e-09 1.29062e-06 1.90203e-08 2.07896e-08
6.70118e-09 1.06653e-09 1.29029e-06 1.90615e-08 2.08308e-08
6.71663e-09 1.06898e-09 1.28995e-06 1.91026e-08 2.08719e-08
6.73211e-09 1.07145e-09 1.28961e-06 1.91386e-08 2.09079e-08
6.74763e-09 1.07392e-09 1.28927e-06 1.91798e-08 2.09491e-08
6.76318e-09 1.07639e-09 1.28894e-06 1.92158e-08 2.09851e-08
6.77878e-09 1.07888e-09 1.2886e-06 1.92569e-08 2.10262e-08
6.7944e-09 1.08136e-09 1.28826e-06 1.92981e-08 2.10622e-08
6.81006e-09 1.08386e-09 1.28792e-06 1.93341e-08 2.11034e-08
6.82576e-09 1.08635e-09 1.28758e-06 1.93752e-08 2.11445e-08
6.8415e-09 1.08886e-09 1.28725e-06 1.94164e-08 2.11805e-08
6.85727e-09 1.09137e-09 1.28691e-06 1.94524e-08 2.12166e-08
6.87308e-09 1.09388e-09 1.28657e-06 1.94935e-08 2.12577e-08
6.88892e-09 1.09641e-09 1.28623e-06 1.95347e-08 2.12937e-08
6.9048e-09 1.09893e-09 1.28589e-06 1.95758e-08 2.13349e-08
6.92072e-09 1.10147e-09 1.28555e-06 1.96067e-08 2.1376e-08
6.93667e-09 1.10401e-09 1.28521e-06 1.96478e-08 2.1412e-08
6.95266e-09 1.10655e-09 1.28487e-06 1.9689e-08 2.1448e-08
6.96869e-09 1.1091e-09 1.28453e-06 1.97301e-08 2.14892e-08
6.98476e-09 1.11166e-09 1.2842e-06 1.97661e-08 2.15303e-08
7.00086e-09 1.11422e-09 1.28386e-06 1.98073e-08 2.15663e-08
7.017e-09 1.11679e-09 1.28352e-06 1.98433e-08 2.16075e-08
7.03317e-09 1.11936e-09 1.28318e-06 1.98844e-08 2.16435e-08
7.04939e-09 1.12194e-09 1.28284e-06 1.99256e-08 2.16846e-08
7.06564e-09 1.12453e-09 1.2825e-06 1.99667e-08 2.17206e-08
7.08192e-09 1.12712e-09 1.28216e-06 1.99976e-08 2.17566e-08
7.09825e-09 1.12972e-09 1.28182e-06 2.00387e-08 2.17978e-08
7.11461e-09 1.13233e-09 1.28148e-06 2.00799e-08 2.18389e-08
7.13101e-09 1.13494e-09 1.28114e-06 2.0121e-08 2.18749e-08
7.14745e-09 1.13755e-09 1.2808e-06 2.0157e-08 2.19161e-08
7.16393e-09 1.14017e-09 1.28046e-06 2.01982e-08 2.19521e-08
7.18044e-09 1.1428e-09 1.28012e-06 2.02393e-08 2.19881e-08
7.197e-09 1.14544e-09 1.27977e-06 2.02753e-08 2.20292e-08
7.21359e-09 1.14808e-09 1.27944e-06 2.03113e-08 2.20704e-08
7.23022e-09 1.15072e-09 1.27909e-06 2.03473e-08 2.21064e-08
7.24688e-09 1.15338e-09 1.27875e-06 2.03885e-08 2.21475e-08
7.26359e-09 1.15604e-09 1.27841e-06 2.04296e-08 2.21835e-08
7.28033e-09 1.1587e-09 1.27807e-06 2.04656e-08 2.22247e-08
7.29712e-09 1.16137e-09 1.27773e-06 2.05068e-08 2.22555e-08
7.31394e-09 1.16405e-09 1.27739e-06 2.05428e-08 2.22967e-08
7.3308e-09 1.16673e-09 1.27705e-06 2.05839e-08 2.23327e-08
7.3477e-09 1.16942e-09 1.2767e-06 2.06199e-08 2.23738e-08
7.36464e-09 1.17212e-09 1.27636e-06 2.06611e-08 2.24098e-08
7.38161e-09 1.17482e-09 1.27602e-06 2.06971e-08 2.2451e-08
7.39863e-09 1.17753e-09 1.27568e-06 2.07382e-08 2.2487e-08
7.41568e-09 1.18024e-09 1.27533e-06 2.07742e-08 2.2523e-08
7.43278e-09 1.18296e-09 1.27499e-06 2.08102e-08 2.25641e-08
7.44991e-09 1.18569e-09 1.27465e-06 2.08514e-08 2.26001e-08
7.46709e-09 1.18842e-09 1.2743e-06 2.08874e-08 2.26361e-08
7.4843e-09 1.19116e-09 1.27396e-06 2.09337e-08 2.26773e-08
7.50155e-09 1.19391e-09 1.27362e-06 2.09697e-08 2.27133e-08
7.51885e-09 1.19666e-09 1.27327e-06 2.10057e-08 2.27493e-08
7.53618e-09 1.19942e-09 1.27293e-06 2.10468e-08 2.27904e-08
7.55355e-09 1.20219e-09 1.27259e-06 2.10828e-08 2.28316e-08
7.57097e-09 1.20496e-09 1.27224e-06 2.11188e-08 2.28676e-08
7.58842e-09 1.20773e-09 1.2719e-06 2.116e-08 2.29036e-08
7.60591e-09 1.21052e-09 1.27156e-06 2.1196e-08 2.29447e-08
7.62344e-09 1.21331e-09 1.27121e-06 2.12371e-08 2.29807e-08
7.64102e-09 1.21611e-09 1.27086e-06 2.12731e-08 2.30167e-08
7.65863e-09 1.21891e-09 1.27052e-06 2.13091e-08 2.30527e-08
7.67629e-09 1.22172e-09 1.27018e-06 2.13503e-08 2.30888e-08
7.69398e-09 1.22454e-09 1.26984e-06 2.13863e-08 2.31299e-08
7.71172e-09 1.22736e-09 1.26949e-06 2.14223e-08 2.3171e-08
7.7295e-09 1.23019e-09 1.26914e-06 2.14634e-08 2.32071e-08
7.74732e-09 1.23302e-09 1.2688e-06 2.14994e-08 2.32431e-08
7.76518e-09 1.23587e-09 1.26845e-06 2.15354e-08 2.32791e-08
7.78308e-09 1.23871e-09 1.26811e-06 2.15714e-08 2.33151e-08
7.80102e-09 1.24157e-09 1.26776e-06 2.16177e-08 2.33562e-08
7.819e-09 1.24443e-09 1.26742e-06 2.16537e-08 2.33922e-08
7.83703e-09 1.2473e-09 1.26707e-06 2.16897e-08 2.34282e-08
7.85509e-09 1.25018e-09 1.26673e-06 2.17257e-08 2.34642e-08
7.8732e-09 1.25306e-09 1.26638e-06 2.17669e-08 2.35002e-08
7.89135e-09 1.25595e-09 1.26603e-06 2.18029e-08 2.35414e-08
7.90954e-09 1.25884e-09 1.26569e-06 2.18389e-08 2.35774e-08
7.92777e-09 1.26174e-09 1.26534e-06 2.18801e-08 2.36134e-08
7.94605e-09 1.26465e-09 1.265e-06 2.19161e-08 2.36545e-08
7.96437e-09 1.26757e-09 1.26465e-06 2.19469e-08 2.36905e-08
7.98273e-09 1.27049e-09 1.2643e-06 2.19881e-08 2.37214e-08
8.00113e-09 1.27342e-09 1.26395e-06 2.20241e-08 2.37625e-08
8.01957e-09 1.27635e-09 1.2636e-06 2.20652e-08 2.37985e-08
8.03806e-09 1.2793e-09 1.26326e-06 2.21012e-08 2.38345e-08
8.05659e-09 1.28225e-09 1.26291e-06 2.21372e-08 2.38757e-08
8.07516e-09 1.2852e-09 1.26256e-06 2.21732e-08 2.39066e-08
8.09378e-09 1.28816e-09 1.26221e-06 2.22092e-08 2.39426e-08
8.11244e-09 1.29113e-09 1.26186e-06 2.22504e-08 2.39837e-08
8.13114e-09 1.29411e-09 1.26152e-06 2.22864e-08 2.40197e-08
8.14988e-09 1.29709e-09 1.26116e-06 2.23224e-08 2.40557e-08
8.16867e-09 1.30008e-09 1.26082e-06 2.23584e-08 2.40917e-08
8.1875e-09 1.30308e-09 1.26047e-06 2.23995e-08 2.41329e-08
8.20637e-09 1.30608e-09 1.26012e-06 2.24304e-08 2.41637e-08
8.22529e-09 1.3091e-09 1.25977e-06 2.24715e-08 2.41997e-08
8.24425e-09 1.31211e-09 1.25942e-06 2.25075e-08 2.42357e-08
8.26326e-09 1.31514e-09 1.25907e-06 2.25436e-08 2.42717e-08
8.28231e-09 1.31817e-09 1.25873e-06 2.25796e-08 2.43077e-08
8.3014e-09 1.32121e-09 1.25837e-06 2.26156e-08 2.43489e-08
8.32053e-09 1.32425e-09 1.25802e-06 2.26567e-08 2.43797e-08
8.33972e-09 1.32731e-09 1.25767e-06 2.26876e-08 2.44209e-08
8.35894e-09 1.33037e-09 1.25732e-06 2.27287e-08 2.44518e-08
8.37821e-09 1.33343e-09 1.25697e-06 2.27596e-08 2.44929e-08
8.39752e-09 1.33651e-09 1.25662e-06 2.28007e-08 2.45238e-08
8.41688e-09 1.33959e-09 1.25627e-06 2.28367e-08 2.45598e-08
8.43629e-09 1.34268e-09 1.25592e-06 2.28727e-08 2.46009e-08
8.45573e-09 1.34577e-09 1.25557e-06 2.29087e-08 2.46318e-08
8.47523e-09 1.34887e-09 1.25521e-06 2.29447e-08 2.46678e-08
8.49476e-09 1.35198e-09 1.25487e-06 2.29807e-08 2.47089e-08
8.51435e-09 1.3551e-09 1.25451e-06 2.30167e-08 2.47398e-08
8.53397e-09 1.35822e-09 1.25416e-06 2.30527e-08 2.47758e-08
8.55365e-09 1.36135e-09 1.25381e-06 2.30939e-08 2.48118e-08
8.57336e-09 1.36449e-09 1.25346e-06 2.31248e-08 2.48478e-08
8.59313e-09 1.36764e-09 1.2531e-06 2.31608e-08 2.48838e-08
8.61294e-09 1.37079e-09 1.25275e-06 2.31968e-08 2.49198e-08
8.63279e-09 1.37395e-09 1.25239e-06 2.32328e-08 2.49558e-08
8.65269e-09 1.37712e-09 1.25204e-06 2.32688e-08 2.49867e-08
8.67264e-09 1.38029e-09 1.25169e-06 2.33099e-08 2.50227e-08
8.69263e-09 1.38348e-09 1.25134e-06 2.33408e-08 2.50587e-08
8.71267e-09 1.38666e-09 1.25098e-06 2.33768e-08 2.50947e-08
8.73275e-09 1.38986e-09 1.25063e-06 2.34128e-08 2.51307e-08
8.75289e-09 1.39307e-09 1.25027e-06 2.34488e-08 2.51667e-08
8.77306e-09 1.39628e-09 1.24992e-06 2.34848e-08 2.51975e-08
8.79329e-09 1.3995e-09 1.24956e-06 2.35208e-08 2.52336e-08
8.81356e-09 1.40272e-09 1.24921e-06 2.35568e-08 2.52696e-08
8.83388e-09 1.40595e-09 1.24885e-06 2.35877e-08 2.53056e-08
8.85424e-09 1.4092e-09 1.2485e-06 2.36237e-08 2.53416e-08
8.87465e-09 1.41244e-09 1.24814e-06 2.36597e-08 2.53776e-08
8.89511e-09 1.4157e-09 1.24779e-06 2.36957e-08 2.54084e-08
8.91561e-09 1.41896e-09 1.24743e-06 2.37317e-08 2.54444e-08
8.93617e-09 1.42224e-09 1.24708e-06 2.37677e-08 2.54804e-08
8.95677e-09 1.42551e-09 1.24672e-06 2.37985e-08 2.55164e-08
8.97741e-09 1.4288e-09 1.24636e-06 2.38345e-08 2.55473e-08
8.99811e-09 1.43209e-09 1.24601e-06 2.38705e-08 2.55833e-08
9.01885e-09 1.43539e-09 1.24565e-06 2.39014e-08 2.56142e-08
9.03964e-09 1.4387e-09 1.24529e-06 2.39426e-08 2.56502e-08
9.06048e-09 1.44202e-09 1.24493e-06 2.39786e-08 2.56862e-08
9.08137e-09 1.44534e-09 1.24457e-06 2.40094e-08 2.57222e-08
9.1023e-09 1.44868e-09 1.24422e-06 2.40454e-08 2.57582e-08
9.12329e-09 1.45202e-09 1.24386e-06 2.40763e-08 2.5789e-08
9.14432e-09 1.45536e-09 1.2435e-06 2.41174e-08 2.5825e-08
9.1654e-09 1.45872e-09 1.24314e-06 2.41483e-08 2.58559e-08
9.18652e-09 1.46208e-09 1.24278e-06 2.41843e-08 2.58919e-08
9.2077e-09 1.46545e-09 1.24242e-06 2.42152e-08 2.59279e-08
9.22893e-09 1.46883e-09 1.24206e-06 2.42512e-08 2.59588e-08
9.2502e-09 1.47222e-09 1.2417e-06 2.42872e-08 2.59896e-08
9.27153e-09 1.47561e-09 1.24134e-06 2.43232e-08 2.60308e-08
9.2929e-09 1.47901e-09 1.24098e-06 2.4354e-08 2.60616e-08
9.31432e-09 1.48242e-09 1.24062e-06 2.43849e-08 2.60925e-08
9.33579e-09 1.48584e-09 1.24026e-06 2.4426e-08 2.61285e-08
9.35732e-09 1.48926e-09 1.2399e-06 2.44569e-08 2.61594e-08
9.37889e-09 1.4927e-09 1.23953e-06 2.44929e-08 2.61954e-08
9.40051e-09 1.49614e-09 1.23917e-06 2.45238e-08 2.62262e-08
9.42218e-09 1.49959e-09 1.2388e-06 2.45598e-08 2.62674e-08
9.4439e-09 1.50304e-09 1.23844e-06 2.45906e-08 2.62982e-08
9.46567e-09 1.50651e-09 1.23808e-06 2.46266e-08 2.63291e-08
9.48749e-09 1.50998e-09 1.23772e-06 2.46575e-08 2.636e-08
9.50936e-09 1.51346e-09 1.23735e-06 2.46935e-08 2.6396e-08
9.53128e-09 1.51695e-09 1.23699e-06 2.47295e-08 2.64268e-08
9.55325e-09 1.52045e-09 1.23663e-06 2.47604e-08 2.64628e-08
9.57527e-09 1.52395e-09 1.23626e-06 2.47964e-08 2.64988e-08
9.59735e-09 1.52747e-09 1.23589e-06 2.48272e-08 2.65297e-08
9.61947e-09 1.53099e-09 1.23553e-06 2.48581e-08 2.65606e-08
9.64165e-09 1.53452e-09 1.23517e-06 2.48941e-08 2.65966e-08
9.66387e-09 1.53805e-09 1.2348e-06 2.49301e-08 2.66274e-08
9.68615e-09 1.5416e-09 1.23443e-06 2.4961e-08 2.66583e-08
9.70848e-09 1.54515e-09 1.23407e-06 2.49918e-08 2.66943e-08
9.73086e-09 1.54871e-09 1.23371e-06 2.50278e-08 2.67251e-08
9.75329e-09 1.55228e-09 1.23334e-06 2.50587e-08 2.6756e-08
9.77578e-09 1.55586e-09 1.23297e-06 2.50947e-08 2.67869e-08
9.79831e-09 1.55945e-09 1.2326e-06 2.51255e-08 2.68229e-08
9.8209e-09 1.56304e-09 1.23224e-06 2.51615e-08 2.68537e-08
9.84354e-09 1.56665e-09 1.23187e-06 2.51924e-08 2.68897e-08
9.86623e-09 1.57026e-09 1.2315e-06 2.52233e-08 2.69206e-08
9.88897e-09 1.57388e-09 1.23113e-06 2.52593e-08 2.69515e-08
9.91177e-09 1.57751e-09 1.23076e-06 2.52901e-08 2.69823e-08
9.93462e-09 1.58114e-09 1.23039e-06 2.5321e-08 2.70183e-08
9.95752e-09 1.58479e-09 1.23002e-06 2.53519e-08 2.70492e-08
9.98048e-09 1.58844e-09 1.22965e-06 2.53879e-08 2.708e-08
1.00035e-08 1.5921e-09 1.22928e-06 2.54187e-08 2.71109e-08
1.00265e-08 1.59577e-09 1.22891e-06 2.54547e-08 2.71418e-08
1.00497e-08 1.59945e-09 1.22854e-06 2.54856e-08 2.71726e-08
1.00728e-08 1.60314e-09 1.22817e-06 2.55164e-08 2.72086e-08
1.0096e-08 1.60684e-09 1.2278e-06 2.55473e-08 2.72395e-08
1.01193e-08 1.61054e-09 1.22742e-06 2.55833e-08 2.72703e-08
1.01426e-08 1.61425e-09 1.22705e-06 2.56142e-08 2.73012e-08
1.0166e-08 1.61797e-09 1.22668e-06 2.56399e-08 2.73372e-08
1.01895e-08 1.6217e-09 1.2263e-06 2.56759e-08 2.73629e-08
1.0213e-08 1.62544e-09 1.22593e-06 2.57067e-08 2.73938e-08
1.02365e-08 1.62919e-09 1.22556e-06 2.57427e-08 2.74298e-08
1.02601e-08 1.63294e-09 1.22518e-06 2.57685e-08 2.74555e-08
1.02837e-08 1.63671e-09 1.2248e-06 2.58045e-08 2.74915e-08
1.03075e-08 1.64048e-09 1.22443e-06 2.58353e-08 2.75224e-08
1.03312e-08 1.64426e-09 1.22405e-06 2.58662e-08 2.75532e-08
1.0355e-08 1.64805e-09 1.22368e-06 2.58971e-08 2.75841e-08
1.03789e-08 1.65185e-09 1.2233e-06 2.59279e-08 2.76149e-08
1.04028e-08 1.65566e-09 1.22293e-06 2.59639e-08 2.76458e-08
1.04268e-08 1.65948e-09 1.22255e-06 2.59896e-08 2.76767e-08
1.04508e-08 1.6633e-09 1.22217e-06 2.60205e-08 2.77075e-08
1.04749e-08 1.66714e-09 1.2218e-06 2.60565e-08 2.77384e-08
1.04991e-08 1.67098e-09 1.22142e-06 2.60874e-08 2.77641e-08
1.05233e-08 1.67483e-09 1.22104e-06 2.61131e-08 2.78001e-08
1.05475e-08 1.67869e-09 1.22066e-06 2.61439e-08 2.7831e-08
1.05719e-08 1.68256e-09 1.22028e-06 2.61748e-08 2.78618e-08
1.05962e-08 1.68644e-09 1.2199e-06 2.62057e-08 2.78927e-08
1.06207e-08 1.69033e-09 1.21952e-06 2.62365e-08 2.79236e-08
1.06451e-08 1.69423e-09 1.21914e-06 2.62674e-08 2.79493e-08
1.06697e-08 1.69813e-09 1.21876e-06 2.62982e-08 2.7975e-08
1.06943e-08 1.70205e-09 1.21838e-06 2.63291e-08 2.80058e-08
1.07189e-08 1.70597e-09 1.21799e-06 2.636e-08 2.80419e-08
1.07436e-08 1.7099e-09 1.21761e-06 2.63908e-08 2.80727e-08
1.07684e-08 1.71384e-09 1.21722e-06 2.64217e-08 2.80984e-08
1.07932e-08 1.7178e-09 1.21684e-06 2.64525e-08 2.81293e-08
1.08181e-08 1.72176e-09 1.21646e-06 2.64834e-08 2.81602e-08
1.0843e-08 1.72572e-09 1.21608e-06 2.65091e-08 2.81859e-08
1.0868e-08 1.7297e-09 1.21569e-06 2.65451e-08 2.82219e-08
1.08931e-08 1.73369e-09 1.2153e-06 2.65708e-08 2.82476e-08
1.09182e-08 1.73769e-09 1.21492e-06 2.65966e-08 2.82733e-08
1.09434e-08 1.74169e-09 1.21453e-06 2.66326e-08 2.83093e-08
1.09686e-08 1.74571e-09 1.21415e-06 2.66583e-08 2.8335e-08
1.09939e-08 1.74973e-09 1.21376e-06 2.66891e-08 2.83607e-08
1.10192e-08 1.75376e-09 1.21338e-06 2.672e-08 2.83916e-08
1.10446e-08 1.75781e-09 1.21299e-06 2.67509e-08 2.84276e-08
1.10701e-08 1.76186e-09 1.21259e-06 2.67817e-08 2.84533e-08
1.10956e-08 1.76592e-09 1.21221e-06 2.68074e-08 2.84842e-08
1.11212e-08 1.76999e-09 1.21182e-06 2.68383e-08 2.85099e-08
1.11468e-08 1.77407e-09 1.21143e-06 2.68692e-08 2.85356e-08
1.11725e-08 1.77816e-09 1.21104e-06 2.68949e-08 2.85665e-08
1.11983e-08 1.78226e-09 1.21065e-06 2.69257e-08 2.85973e-08
1.12241e-08 1.78637e-09 1.21025e-06 2.69515e-08 2.86231e-08
1.125e-08 1.79049e-09 1.20986e-06 2.69823e-08 2.86539e-08
1.12759e-08 1.79462e-09 1.20947e-06 2.70132e-08 2.86796e-08
1.13019e-08 1.79875e-09 1.20908e-06 2.70389e-08 2.87105e-08
1.13279e-08 1.8029e-09 1.20869e-06 2.70697e-08 2.87362e-08
1.13541e-08 1.80706e-09 1.20829e-06 2.70955e-08 2.87671e-08
1.13802e-08 1.81122e-09 1.2079e-06 2.71263e-08 2.87928e-08
1.14065e-08 1.8154e-09 1.2075e-06 2.7152e-08 2.88185e-08
1.14328e-08 1.81958e-09 1.20711e-06 2.71829e-08 2.88494e-08
1.14591e-08 1.82378e-09 1.20671e-06 2.72138e-08 2.88751e-08
1.14855e-08 1.82798e-09 1.20631e-06 2.72395e-08 2.89059e-08
1.1512e-08 1.83219e-09 1.20592e-06 2.72652e-08 2.89317e-08
1.15386e-08 1.83642e-09 1.20552e-06 2.72961e-08 2.89574e-08
1.15651e-08 1.84065e-09 1.20512e-06 2.73218e-08 2.89882e-08
1.15918e-08 1.84489e-09 1.20472e-06 2.73475e-08 2.9014e-08
1.16185e-08 1.84915e-09 1.20432e-06 2.73784e-08 2.90397e-08
1.16453e-08 1.85341e-09 1.20393e-06 2.74041e-08 2.90705e-08
1.16722e-08 1.85768e-09 1.20353e-06 2.74349e-08 2.90963e-08
1.16991e-08 1.86196e-09 1.20313e-06 2.74658e-08 2.9122e-08
1.1726e-08 1.86626e-09 1.20272e-06 2.74864e-08 2.91528e-08
1.17531e-08 1.87056e-09 1.20232e-06 2.75172e-08 2.91785e-08
1.17802e-08 1.87487e-09 1.20192e-06 2.75481e-08 2.92043e-08
1.18073e-08 1.87919e-09 1.20152e-06 2.75738e-08 2.92351e-08
1.18345e-08 1.88352e-09 1.20112e-06 2.75995e-08 2.92608e-08
1.18618e-08 1.88787e-09 1.20071e-06 2.76252e-08 2.92814e-08
1.18892e-08 1.89222e-09 1.20031e-06 2.7651e-08 2.93123e-08
1.19166e-08 1.89658e-09 1.1999e-06 2.76767e-08 2.9338e-08
1.1944e-08 1.90095e-09 1.1995e-06 2.77075e-08 2.93637e-08
1.19716e-08 1.90534e-09 1.19909e-06 2.77332e-08 2.93894e-08
1.19992e-08 1.90973e-09 1.19869e-06 2.7759e-08 2.94151e-08
1.20268e-08 1.91413e-09 1.19827e-06 2.77898e-08 2.94409e-08
1.20546e-08 1.91854e-09 1.19787e-06 2.78155e-08 2.94717e-08
1.20823e-08 1.92297e-09 1.19746e-06 2.78413e-08 2.94974e-08
1.21102e-08 1.9274e-09 1.19705e-06 2.7867e-08 2.95232e-08
1.21381e-08 1.93184e-09 1.19664e-06 2.78927e-08 2.95437e-08
1.21661e-08 1.93629e-09 1.19623e-06 2.79184e-08 2.95746e-08
1.21941e-08 1.94076e-09 1.19582e-06 2.79441e-08 2.96003e-08
1.22223e-08 1.94523e-09 1.19541e-06 2.79698e-08 2.9626e-08
1.22504e-08 1.94972e-09 1.19499e-06 2.79956e-08 2.96466e-08
1.22787e-08 1.95421e-09 1.19459e-06 2.80213e-08 2.96775e-08
1.2307e-08 1.95872e-09 1.19417e-06 2.8047e-08 2.9698e-08
1.23353e-08 1.96323e-09 1.19376e-06 2.80779e-08 2.97237e-08
1.23638e-08 1.96776e-09 1.19334e-06 2.81036e-08 2.97546e-08
1.23923e-08 1.97229e-09 1.19293e-06 2.81293e-08 2.97803e-08
1.24208e-08 1.97684e-09 1.19251e-06 2.81499e-08 2.98009e-08
1.24495e-08 1.9814e-09 1.1921e-06 2.81756e-08 2.98266e-08
1.24782e-08 1.98596e-09 1.19168e-06 2.82013e-08 2.98523e-08
1.25069e-08 1.99054e-09 1.19126e-06 2.8227e-08 2.98729e-08
1.25358e-08 1.99513e-09 1.19085e-06 2.82527e-08 2.98986e-08
1.25647e-08 1.99973e-09 1.19042e-06 2.82784e-08 2.99243e-08
1.25936e-08 2.00434e-09 1.19e-06 2.83042e-08 2.99501e-08
1.26227e-08 2.00896e-09 1.18958e-06 2.83247e-08 2.99758e-08
1.26518e-08 2.01359e-09 1.18917e-06 2.83505e-08 2.99963e-08
1.26809e-08 2.01823e-09 1.18874e-06 2.83762e-08 3.00221e-08
1.27102e-08 2.02289e-09 1.18832e-06 2.84019e-08 3.00478e-08
1.27395e-08 2.02755e-09 1.1879e-06 2.84276e-08 3.00684e-08
1.27688e-08 2.03222e-09 1.18747e-06 2.84482e-08 3.00992e-08
1.27983e-08 2.03691e-09 1.18705e-06 2.84739e-08 3.01198e-08
1.28278e-08 2.0416e-09 1.18663e-06 2.84996e-08 3.01455e-08
1.28573e-08 2.04631e-09 1.1862e-06 2.85253e-08 3.01661e-08
1.2887e-08 2.05103e-09 1.18578e-06 2.8551e-08 3.01918e-08
1.29167e-08 2.05576e-09 1.18535e-06 2.85665e-08 3.02124e-08
1.29465e-08 2.06049e-09 1.18492e-06 2.85922e-08 3.02381e-08
1.29763e-08 2.06524e-09 1.1845e-06 2.86179e-08 3.02587e-08
1.30062e-08 2.07e-09 1.18407e-06 2.86436e-08 3.02792e-08
1.30362e-08 2.07478e-09 1.18364e-06 2.86642e-08 3.0305e-08
1.30663e-08 2.07956e-09 1.18321e-06 2.86899e-08 3.03255e-08
1.30964e-08 2.08435e-09 1.18278e-06 2.87105e-08 3.03512e-08
1.31266e-08 2.08916e-09 1.18234e-06 2.87362e-08 3.03718e-08
1.31568e-08 2.09397e-09 1.18191e-06 2.87619e-08 3.03975e-08
1.31872e-08 2.0988e-09 1.18148e-06 2.87825e-08 3.04181e-08
1.32176e-08 2.10364e-09 1.18105e-06 2.88031e-08 3.04387e-08
1.3248e-08 2.10849e-09 1.18061e-06 2.88288e-08 3.04644e-08
1.32786e-08 2.11335e-09 1.18018e-06 2.88494e-08 3.0485e-08
1.33092e-08 2.11822e-09 1.17974e-06 2.88751e-08 3.05107e-08
1.33399e-08 2.1231e-09 1.17931e-06 2.89008e-08 3.05313e-08
1.33706e-08 2.128e-09 1.17887e-06 2.89162e-08 3.0557e-08
1.34014e-08 2.1329e-09 1.17843e-06 2.89419e-08 3.05724e-08
1.34323e-08 2.13782e-09 1.17799e-06 2.89625e-08 3.05981e-08
1.34633e-08 2.14275e-09 1.17755e-06 2.89882e-08 3.06187e-08
1.34943e-08 2.14769e-09 1.17711e-06 2.90037e-08 3.06444e-08
1.35254e-08 2.15264e-09 1.17668e-06 2.90294e-08 3.0665e-08
1.35566e-08 2.1576e-09 1.17624e-06 2.905e-08 3.06856e-08
1.35879e-08 2.16258e-09 1.17579e-06 2.90705e-08 3.07061e-08
1.36192e-08 2.16756e-09 1.17535e-06 2.90963e-08 3.07267e-08
1.36506e-08 2.17256e-09 1.1749e-06 2.91168e-08 3.07473e-08
1.36821e-08 2.17757e-09 1.17446e-06 2.91374e-08 3.07679e-08
1.37136e-08 2.18259e-09 1.17402e-06 2.9158e-08 3.07884e-08
1.37452e-08 2.18762e-09 1.17357e-06 2.91837e-08 3.08141e-08
1.37769e-08 2.19266e-09 1.17312e-06 2.91991e-08 3.08296e-08
1.38087e-08 2.19772e-09 1.17268e-06 2.92248e-08 3.08502e-08
1.38405e-08 2.20278e-09 1.17223e-06 2.92403e-08 3.08707e-08
1.38724e-08 2.20786e-09 1.17178e-06 2.9266e-08 3.08964e-08
1.39044e-08 2.21295e-09 1.17133e-06 2.92866e-08 3.09119e-08
1.39364e-08 2.21805e-09 1.17088e-06 2.9302e-08 3.09324e-08
1.39685e-08 2.22316e-09 1.17043e-06 2.93277e-08 3.0953e-08
1.40007e-08 2.22829e-09 1.16998e-06 2.93483e-08 3.09736e-08
1.4033e-08 2.23343e-09 1.16953e-06 2.93689e-08 3.0989e-08
1.40654e-08 2.23857e-09 1.16908e-06 2.93894e-08 3.10096e-08
1.40978e-08 2.24373e-09 1.16862e-06 2.94049e-08 3.10302e-08
1.41303e-08 2.24891e-09 1.16817e-06 2.94254e-08 3.10507e-08
1.41629e-08 2.25409e-09 1.16771e-06 2.9446e-08 3.10713e-08
1.41955e-08 2.25929e-09 1.16725e-06 2.94717e-08 3.10919e-08
1.42282e-08 2.2645e-09 1.1668e-06 2.94871e-08 3.11073e-08
1.4261e-08 2.26972e-09 1.16634e-06 2.95026e-08 3.11279e-08
1.42939e-08 2.27495e-09 1.16588e-06 2.95283e-08 3.11485e-08
1.43269e-08 2.28019e-09 1.16542e-06 2.95437e-08 3.11639e-08
1.43599e-08 2.28545e-09 1.16496e-06 2.95643e-08 3.11845e-08
1.4393e-08 2.29072e-09 1.1645e-06 2.95849e-08 3.11999e-08
1.44262e-08 2.296e-09 1.16404e-06 2.96003e-08 3.12205e-08
1.44594e-08 2.30129e-09 1.16358e-06 2.96209e-08 3.12411e-08
1.44928e-08 2.3066e-09 1.16311e-06 2.96415e-08 3.12616e-08
1.45262e-08 2.31191e-09 1.16265e-06 2.9662e-08 3.12771e-08
1.45597e-08 2.31724e-09 1.16218e-06 2.96775e-08 3.12925e-08
1.45932e-08 2.32258e-09 1.16172e-06 2.9698e-08 3.13079e-08
1.46269e-08 2.32794e-09 1.16125e-06 2.97135e-08 3.13336e-08
1.46606e-08 2.3333e-09 1.16078e-06 2.97289e-08 3.13491e-08
1.46944e-08 2.33868e-09 1.16032e-06 2.97546e-08 3.13645e-08
1.47283e-08 2.34407e-09 1.15985e-06 2.977e-08 3.13799e-08
1.47622e-08 2.34948e-09 1.15938e-06 2.97855e-08 3.14005e-08
1.47962e-08 2.35489e-09 1.15891e-06 2.9806e-08 3.14159e-08
1.48303e-08 2.36032e-09 1.15844e-06 2.98215e-08 3.14314e-08
1.48645e-08 2.36576e-09 1.15797e-06 2.9842e-08 3.14519e-08
1.48988e-08 2.37122e-09 1.15749e-06 2.98523e-08 3.14725e-08
1.49331e-08 2.37668e-09 1.15702e-06 2.98729e-08 3.14828e-08
1.49676e-08 2.38216e-09 1.15655e-06 2.98935e-08 3.15034e-08
1.50021e-08 2.38765e-09 1.15607e-06 2.99089e-08 3.15188e-08
1.50367e-08 2.39316e-09 1.15559e-06 2.99243e-08 3.15394e-08
1.50713e-08 2.39867e-09 1.15512e-06 2.99449e-08 3.15548e-08
1.51061e-08 2.4042e-09 1.15464e-06 2.99603e-08 3.15702e-08
1.51409e-08 2.40975e-09 1.15416e-06 2.99758e-08 3.15857e-08
1.51758e-08 2.4153e-09 1.15368e-06 2.99912e-08 3.16011e-08
1.52108e-08 2.42087e-09 1.1532e-06 3.00118e-08 3.16165e-08
1.52458e-08 2.42645e-09 1.15271e-06 3.00221e-08 3.16268e-08
1.5281e-08 2.43204e-09 1.15224e-06 3.00375e-08 3.16474e-08
1.53162e-08 2.43765e-09 1.15175e-06 3.00581e-08 3.16628e-08
1.53515e-08 2.44327e-09 1.15127e-06 3.00684e-08 3.16782e-08
1.53869e-08 2.4489e-09 1.15079e-06 3.00889e-08 3.16885e-08
1.54224e-08 2.45455e-09 1.1503e-06 3.01044e-08 3.17091e-08
1.54579e-08 2.46021e-09 1.14981e-06 3.01146e-08 3.17245e-08
1.54936e-08 2.46588e-09 1.14933e-06 3.01301e-08 3.17348e-08
1.55293e-08 2.47156e-09 1.14884e-06 3.01455e-08 3.17502e-08
1.55651e-08 2.47726e-09 1.14835e-06 3.01609e-08 3.17657e-08
1.5601e-08 2.48297e-09 1.14786e-06 3.01764e-08 3.17811e-08
1.56369e-08 2.48869e-09 1.14737e-06 3.01918e-08 3.17914e-08
1.5673e-08 2.49443e-09 1.14688e-06 3.02124e-08 3.18068e-08
1.57091e-08 2.50018e-09 1.14638e-06 3.02227e-08 3.18223e-08
1.57453e-08 2.50594e-09 1.14589e-06 3.02381e-08 3.18377e-08
1.57816e-08 2.51172e-09 1.1454e-06 3.02535e-08 3.1848e-08
1.5818e-08 2.51751e-09 1.1449e-06 3.02638e-08 3.18634e-08
1.58545e-08 2.52331e-09 1.1444e-06 3.02792e-08 3.18737e-08
1.5891e-08 2.52913e-09 1.14391e-06 3.02895e-08 3.18891e-08
1.59276e-08 2.53496e-09 1.14341e-06 3.0305e-08 3.18994e-08
1.59644e-08 2.54081e-09 1.14291e-06 3.03204e-08 3.19148e-08
1.60012e-08 2.54666e-09 1.14242e-06 3.03307e-08 3.19303e-08
1.6038e-08 2.55253e-09 1.14192e-06 3.03461e-08 3.19406e-08
1.6075e-08 2.55842e-09 1.14141e-06 3.03564e-08 3.1956e-08
1.61121e-08 2.56432e-09 1.14092e-06 3.03718e-08 3.19663e-08
1.61492e-08 2.57023e-09 1.14041e-06 3.03821e-08 3.19817e-08
1.61864e-08 2.57615e-09 1.1399e-06 3.03975e-08 3.1992e-08
1.62238e-08 2.58209e-09 1.1394e-06 3.0413e-08 3.20023e-08
1.62611e-08 2.58804e-09 1.1389e-06 3.04232e-08 3.20126e-08
1.62986e-08 2.59401e-09 1.13839e-06 3.04387e-08 3.2028e-08
1.63362e-08 2.59999e-09 1.13788e-06 3.04438e-08 3.20383e-08
1.63739e-08 2.60598e-09 1.13737e-06 3.04593e-08 3.20537e-08
1.64116e-08 2.61199e-09 1.13687e-06 3.04695e-08 3.20589e-08
1.64494e-08 2.61801e-09 1.13635e-06 3.04798e-08 3.20743e-08
1.64874e-08 2.62405e-09 1.13584e-06 3.04953e-08 3.20794e-08
1.65254e-08 2.63009e-09 1.13533e-06 3.05055e-08 3.20949e-08
1.65635e-08 2.63616e-09 1.13482e-06 3.0521e-08 3.21051e-08
1.66016e-08 2.64223e-09 1.13431e-06 3.05313e-08 3.21154e-08
1.66399e-08 2.64833e-09 1.13379e-06 3.05415e-08 3.21257e-08
1.66783e-08 2.65443e-09 1.13328e-06 3.05518e-08 3.2136e-08
1.67167e-08 2.66055e-09 1.13276e-06 3.05621e-08 3.21463e-08
1.67553e-08 2.66668e-09 1.13224e-06 3.05673e-08 3.21514e-08
1.67939e-08 2.67283e-09 1.13172e-06 3.05827e-08 3.21669e-08
1.68326e-08 2.67899e-09 1.13121e-06 3.0593e-08 3.21772e-08
1.68714e-08 2.68517e-09 1.13069e-06 3.06033e-08 3.21874e-08
1.69103e-08 2.69136e-09 1.13017e-06 3.06136e-08 3.21926e-08
1.69493e-08 2.69756e-09 1.12965e-06 3.06238e-08 3.22029e-08
1.69884e-08 2.70378e-09 1.12913e-06 3.0629e-08 3.22132e-08
1.70275e-08 2.71001e-09 1.1286e-06 3.06393e-08 3.22234e-08
1.70668e-08 2.71626e-09 1.12808e-06 3.06496e-08 3.22286e-08
1.71061e-08 2.72252e-09 1.12755e-06 3.06598e-08 3.22389e-08
1.71455e-08 2.7288e-09 1.12703e-06 3.06701e-08 3.22492e-08
1.71851e-08 2.73509e-09 1.1265e-06 3.06753e-08 3.22594e-08
1.72247e-08 2.74139e-09 1.12597e-06 3.06856e-08 3.22646e-08
1.72644e-08 2.74771e-09 1.12544e-06 3.06907e-08 3.22697e-08
1.73042e-08 2.75405e-09 1.12491e-06 3.07061e-08 3.228e-08
1.73441e-08 2.7604e-09 1.12438e-06 3.07113e-08 3.22852e-08
1.73841e-08 2.76676e-09 1.12385e-06 3.07216e-08 3.22954e-08
1.74241e-08 2.77314e-09 1.12332e-06 3.07267e-08 3.23006e-08
1.74643e-08 2.77953e-09 1.12279e-06 3.0737e-08 3.23109e-08
1.75046e-08 2.78594e-09 1.12226e-06 3.07421e-08 3.2316e-08
1.75449e-08 2.79236e-09 1.12172e-06 3.07473e-08 3.23212e-08
1.75854e-08 2.7988e-09 1.12118e-06 3.07576e-08 3.23315e-08
1.76259e-08 2.80525e-09 1.12065e-06 3.07679e-08 3.23366e-08
1.76665e-08 2.81172e-09 1.12011e-06 3.0773e-08 3.23469e-08
1.77073e-08 2.8182e-09 1.11957e-06 3.07781e-08 3.2352e-08
1.77481e-08 2.82469e-09 1.11903e-06 3.07833e-08 3.23572e-08
1.7789e-08 2.83121e-09 1.11849e-06 3.07936e-08 3.23623e-08
1.783e-08 2.83773e-09 1.11795e-06 3.07987e-08 3.23675e-08
1.78711e-08 2.84427e-09 1.1174e-06 3.08039e-08 3.23726e-08
1.79123e-08 2.85083e-09 1.11686e-06 3.0809e-08 3.23777e-08
1.79536e-08 2.8574e-09 1.11632e-06 3.08141e-08 3.23829e-08
1.7995e-08 2.86399e-09 1.11577e-06 3.08193e-08 3.2388e-08
1.80365e-08 2.87059e-09 1.11523e-06 3.08244e-08 3.23932e-08
1.8078e-08 2.87721e-09 1.11468e-06 3.08296e-08 3.23932e-08
1.81197e-08 2.88384e-09 1.11413e-06 3.08399e-08 3.24035e-08
1.81615e-08 2.89049e-09 1.11358e-06 3.0845e-08 3.24086e-08
1.82033e-08 2.89715e-09 1.11303e-06 3.08502e-08 3.24137e-08
1.82453e-08 2.90383e-09 1.11248e-06 3.08553e-08 3.24189e-08
1.82874e-08 2.91053e-09 1.11193e-06 3.08604e-08 3.24137e-08
1.83295e-08 2.91723e-09 1.11138e-06 3.08604e-08 3.2424e-08
1.83718e-08 2.92396e-09 1.11083e-06 3.08656e-08 3.24292e-08
1.84141e-08 2.9307e-09 1.11027e-06 3.08656e-08 3.24292e-08
1.84566e-08 2.93746e-09 1.10972e-06 3.08707e-08 3.24343e-08
1.84991e-08 2.94423e-09 1.10916e-06 3.08759e-08 3.24343e-08
1.85418e-08 2.95101e-09 1.1086e-06 3.08759e-08 3.24395e-08
1.85845e-08 2.95782e-09 1.10805e-06 3.08862e-08 3.24395e-08
1.86274e-08 2.96464e-09 1.10749e-06 3.08862e-08 3.24446e-08
1.86703e-08 2.97147e-09 1.10693e-06 3.08862e-08 3.24446e-08
1.87133e-08 2.97832e-09 1.10637e-06 3.08913e-08 3.24498e-08
1.87565e-08 2.98519e-09 1.10581e-06 3.08964e-08 3.24498e-08
1.87997e-08 2.99207e-09 1.10525e-06 3.08964e-08 3.24549e-08
1.88431e-08 2.99896e-09 1.10469e-06 3.08964e-08 3.24498e-08
1.88865e-08 3.00588e-09 1.10412e-06 3.08964e-08 3.24498e-08
1.893e-08 3.01281e-09 1.10356e-06 3.09016e-08 3.24549e-08
1.89737e-08 3.01975e-09 1.10299e-06 3.09067e-08 3.246e-08
1.90174e-08 3.02671e-09 1.10242e-06 3.09067e-08 3.246e-08
1.90612e-08 3.03369e-09 1.10186e-06 3.09067e-08 3.246e-08
1.91052e-08 3.04068e-09 1.10129e-06 3.09067e-08 3.24549e-08
1.91492e-08 3.04769e-09 1.10071e-06 3.09067e-08 3.246e-08
1.91934e-08 3.05472e-09 1.10015e-06 3.09067e-08 3.246e-08
1.92376e-08 3.06176e-09 1.09958e-06 3.09119e-08 3.24549e-08
1.9282e-08 3.06882e-09 1.099e-06 3.09119e-08 3.246e-08
1.93264e-08 3.07589e-09 1.09843e-06 3.09067e-08 3.246e-08
1.9371e-08 3.08298e-09 1.09786e-06 3.09119e-08 3.24549e-08
1.94156e-08 3.09009e-09 1.09728e-06 3.09119e-08 3.24549e-08
1.94604e-08 3.09722e-09 1.09671e-06 3.09119e-08 3.24549e-08
1.95052e-08 3.10436e-09 1.09613e-06 3.09119e-08 3.24549e-08
1.95502e-08 3.11151e-09 1.09556e-06 3.09119e-08 3.24549e-08
1.95953e-08 3.11868e-09 1.09497e-06 3.09067e-08 3.24498e-08
1.96404e-08 3.12587e-09 1.0944e-06 3.09067e-08 3.24498e-08
1.96857e-08 3.13308e-09 1.09382e-06 3.09016e-08 3.24446e-08
1.97311e-08 3.1403e-09 1.09324e-06 3.09067e-08 3.24446e-08
1.97766e-08 3.14754e-09 1.09266e-06 3.09016e-08 3.24446e-08
1.98222e-08 3.1548e-09 1.09207e-06 3.08964e-08 3.24395e-08
1.98679e-08 3.16207e-09 1.09149e-06 3.08964e-08 3.24343e-08
1.99137e-08 3.16936e-09 1.09091e-06 3.08913e-08 3.24343e-08
1.99596e-08 3.17666e-09 1.09032e-06 3.08913e-08 3.24343e-08
2.00056e-08 3.18399e-09 1.08973e-06 3.08913e-08 3.24292e-08
2.00517e-08 3.19133e-09 1.08915e-06 3.08913e-08 3.2424e-08
2.00979e-08 3.19868e-09 1.08856e-06 3.0881e-08 3.2424e-08
2.01443e-08 3.20606e-09 1.08797e-06 3.0881e-08 3.24137e-08
2.01907e-08 3.21345e-09 1.08738e-06 3.08759e-08 3.24137e-08
2.02372e-08 3.22086e-09 1.0868e-06 3.08759e-08 3.24086e-08
2.02839e-08 3.22828e-09 1.08621e-06 3.08707e-08 3.24035e-08
2.03306e-08 3.23572e-09 1.08561e-06 3.08656e-08 3.23983e-08
2.03775e-08 3.24318e-09 1.08502e-06 3.08656e-08 3.23932e-08
2.04245e-08 3.25066e-09 1.08443e-06 3.08604e-08 3.23932e-08
2.04716e-08 3.25815e-09 1.08383e-06 3.08502e-08 3.23829e-08
2.05188e-08 3.26566e-09 1.08323e-06 3.08502e-08 3.23777e-08
2.05661e-08 3.27319e-09 1.08264e-06 3.0845e-08 3.23777e-08
2.06135e-08 3.28074e-09 1.08204e-06 3.08347e-08 3.23675e-08
2.0661e-08 3.2883e-09 1.08145e-06 3.08347e-08 3.23623e-08
2.07086e-08 3.29588e-09 1.08085e-06 3.08296e-08 3.23572e-08
2.07564e-08 3.30348e-09 1.08025e-06 3.08193e-08 3.2352e-08
2.08042e-08 3.31109e-09 1.07965e-06 3.08141e-08 3.23417e-08
2.08522e-08 3.31873e-09 1.07905e-06 3.0809e-08 3.23366e-08
2.09002e-08 3.32638e-09 1.07844e-06 3.08039e-08 3.23263e-08
2.09484e-08 3.33404e-09 1.07784e-06 3.07987e-08 3.23212e-08
2.09967e-08 3.34173e-09 1.07724e-06 3.07936e-08 3.2316e-08
2.10451e-08 3.34943e-09 1.07663e-06 3.07833e-08 3.23057e-08
2.10936e-08 3.35715e-09 1.07603e-06 3.07781e-08 3.23006e-08
2.11423e-08 3.36489e-09 1.07542e-06 3.07679e-08 3.22903e-08
2.1191e-08 3.37265e-09 1.07482e-06 3.07576e-08 3.228e-08
2.12398e-08 3.38043e-09 1.07422e-06 3.07524e-08 3.22697e-08
2.12888e-08 3.38822e-09 1.0736e-06 3.07473e-08 3.22646e-08
2.13379e-08 3.39603e-09 1.073e-06 3.0737e-08 3.22543e-08
2.13871e-08 3.40386e-09 1.07238e-06 3.07319e-08 3.2244e-08
2.14364e-08 3.4117e-09 1.07177e-06 3.07164e-08 3.22337e-08
2.14858e-08 3.41957e-09 1.07116e-06 3.07113e-08 3.22286e-08
2.15353e-08 3.42745e-09 1.07055e-06 3.0701e-08 3.22132e-08
2.1585e-08 3.43535e-09 1.06994e-06 3.06907e-08 3.2208e-08
2.16347e-08 3.44327e-09 1.06932e-06 3.06856e-08 3.21977e-08
2.16846e-08 3.45121e-09 1.06871e-06 3.06701e-08 3.21823e-08
2.17346e-08 3.45917e-09 1.0681e-06 3.06598e-08 3.21772e-08
2.17847e-08 3.46714e-09 1.06748e-06 3.06547e-08 3.21669e-08
2.18349e-08 3.47513e-09 1.06687e-06 3.06444e-08 3.21566e-08
2.18852e-08 3.48314e-09 1.06625e-06 3.06341e-08 3.21463e-08
2.19357e-08 3.49117e-09 1.06563e-06 3.06238e-08 3.21309e-08
2.19863e-08 3.49922e-09 1.06501e-06 3.06084e-08 3.21206e-08
2.20369e-08 3.50729e-09 1.06439e-06 3.05981e-08 3.21103e-08
2.20877e-08 3.51537e-09 1.06377e-06 3.05878e-08 3.20949e-08
2.21387e-08 3.52348e-09 1.06315e-06 3.05776e-08 3.20846e-08
2.21897e-08 3.5316e-09 1.06253e-06 3.05673e-08 3.20691e-08
2.22408e-08 3.53974e-09 1.06191e-06 3.05518e-08 3.20537e-08
2.22921e-08 3.5479e-09 1.06128e-06 3.05415e-08 3.20486e-08
2.23435e-08 3.55608e-09 1.06066e-06 3.05261e-08 3.20337e-08
2.2395e-08 3.56428e-09 1.06004e-06 3.05107e-08 3.20203e-08
2.24466e-08 3.57249e-09 1.05941e-06 3.05004e-08 3.20069e-08
2.24984e-08 3.58073e-09 1.05878e-06 3.04875e-08 3.1994e-08
2.25502e-08 3.58898e-09 1.05816e-06 3.04752e-08 3.1976e-08
2.26022e-08 3.59726e-09 1.05753e-06 3.04634e-08 3.19637e-08
2.26543e-08 3.60555e-09 1.0569e-06 3.04464e-08 3.19462e-08
2.27066e-08 3.61386e-09 1.05627e-06 3.04346e-08 3.19344e-08
2.27589e-08 3.62219e-09 1.05564e-06 3.04181e-08 3.19174e-08
2.28114e-08 3.63054e-09 1.05502e-06 3.04068e-08 3.19056e-08
2.28639e-08 3.63891e-09 1.05438e-06 3.03908e-08 3.18891e-08
2.29167e-08 3.6473e-09 1.05375e-06 3.03749e-08 3.18732e-08
2.29695e-08 3.65571e-09 1.05313e-06 3.03641e-08 3.18572e-08
2.30224e-08 3.66413e-09 1.05249e-06 3.03487e-08 3.18413e-08
2.30755e-08 3.67258e-09 1.05186e-06 3.03338e-08 3.18259e-08
2.31287e-08 3.68105e-09 1.05122e-06 3.03137e-08 3.18104e-08
2.3182e-08 3.68953e-09 1.05059e-06 3.02988e-08 3.17899e-08
2.32355e-08 3.69804e-09 1.04995e-06 3.02839e-08 3.17749e-08
2.3289e-08 3.70656e-09 1.04932e-06 3.02695e-08 3.176e-08
2.33427e-08 3.71511e-09 1.04868e-06 3.02504e-08 3.17405e-08
2.33965e-08 3.72367e-09 1.04805e-06 3.0236e-08 3.17261e-08
2.34505e-08 3.73226e-09 1.04741e-06 3.02175e-08 3.17065e-08
2.35045e-08 3.74086e-09 1.04677e-06 3.01985e-08 3.16875e-08
2.35587e-08 3.74948e-09 1.04613e-06 3.01851e-08 3.16685e-08
2.3613e-08 3.75813e-09 1.04549e-06 3.01666e-08 3.16494e-08
2.36674e-08 3.76679e-09 1.04485e-06 3.01486e-08 3.16309e-08
2.3722e-08 3.77547e-09 1.04421e-06 3.01301e-08 3.16124e-08
2.37767e-08 3.78418e-09 1.04357e-06 3.01126e-08 3.15944e-08
2.38315e-08 3.7929e-09 1.04293e-06 3.00946e-08 3.15759e-08
2.38864e-08 3.80164e-09 1.04229e-06 3.0072e-08 3.15584e-08
2.39415e-08 3.81041e-09 1.04165e-06 3.00545e-08 3.15353e-08
2.39967e-08 3.81919e-09 1.041e-06 3.00375e-08 3.15178e-08
2.4052e-08 3.828e-09 1.04036e-06 3.00154e-08 3.14951e-08
2.41074e-08 3.83682e-09 1.03972e-06 2.99984e-08 3.14776e-08
2.4163e-08 3.84566e-09 1.03907e-06 2.99763e-08 3.14555e-08
2.42187e-08 3.85453e-09 1.03842e-06 2.99547e-08 3.14334e-08
2.42746e-08 3.86342e-09 1.03778e-06 2.99382e-08 3.14164e-08
2.43305e-08 3.87232e-09 1.03713e-06 2.99166e-08 3.13948e-08
2.43866e-08 3.88125e-09 1.03649e-06 2.98955e-08 3.13732e-08
2.44428e-08 3.8902e-09 1.03584e-06 2.98744e-08 3.13516e-08
2.44992e-08 3.89916e-09 1.03519e-06 2.98534e-08 3.133e-08
2.45556e-08 3.90815e-09 1.03454e-06 2.98323e-08 3.13089e-08
2.46122e-08 3.91716e-09 1.0339e-06 2.98117e-08 3.12822e-08
2.4669e-08 3.92619e-09 1.03325e-06 2.97911e-08 3.12611e-08
2.47259e-08 3.93524e-09 1.03259e-06 2.97654e-08 3.12405e-08
2.47829e-08 3.94431e-09 1.03195e-06 2.97448e-08 3.12143e-08
2.484e-08 3.95341e-09 1.0313e-06 2.97248e-08 3.11937e-08
2.48972e-08 3.96252e-09 1.03064e-06 2.96996e-08 3.1168e-08
2.49546e-08 3.97165e-09 1.03e-06 2.96795e-08 3.11474e-08
2.50122e-08 3.98081e-09 1.02934e-06 2.96543e-08 3.11222e-08
2.50698e-08 3.98999e-09 1.02869e-06 2.96343e-08 3.10965e-08
2.51276e-08 3.99918e-09 1.02804e-06 2.96096e-08 3.10713e-08
2.51855e-08 4.0084e-09 1.02739e-06 2.95844e-08 3.10513e-08
2.52436e-08 4.01764e-09 1.02673e-06 2.95597e-08 3.10261e-08
2.53018e-08 4.0269e-09 1.02608e-06 2.95355e-08 3.10014e-08
2.53601e-08 4.03619e-09 1.02542e-06 2.95108e-08 3.09762e-08
2.54186e-08 4.04549e-09 1.02477e-06 2.94861e-08 3.09515e-08
2.54772e-08 4.05482e-09 1.02411e-06 2.94619e-08 3.09263e-08
2.55359e-08 4.06417e-09 1.02346e-06 2.94378e-08 3.08964e-08
2.55948e-08 4.07353e-09 1.0228e-06 2.94131e-08 3.08718e-08
2.56538e-08 4.08292e-09 1.02215e-06 2.93889e-08 3.08476e-08
2.57129e-08 4.09234e-09 1.02149e-06 2.93653e-08 3.08177e-08
2.57722e-08 4.10177e-09 1.02083e-06 2.93359e-08 3.07931e-08
2.58316e-08 4.11123e-09 1.02018e-06 2.93118e-08 3.07689e-08
2.58911e-08 4.1207e-09 1.01952e-06 2.9283e-08 3.07396e-08
2.59508e-08 4.1302e-09 1.01886e-06 2.92588e-08 3.07097e-08
2.60107e-08 4.13972e-09 1.0182e-06 2.923e-08 3.06856e-08
2.60706e-08 4.14927e-09 1.01755e-06 2.92058e-08 3.06562e-08
2.61307e-08 4.15883e-09 1.01689e-06 2.9177e-08 3.06321e-08
2.61909e-08 4.16842e-09 1.01623e-06 2.91533e-08 3.06028e-08
2.62513e-08 4.17803e-09 1.01557e-06 2.91245e-08 3.05734e-08
2.63118e-08 4.18766e-09 1.01491e-06 2.90957e-08 3.05441e-08
2.63725e-08 4.19731e-09 1.01425e-06 2.90669e-08 3.05148e-08
2.64333e-08 4.20699e-09 1.01359e-06 2.90381e-08 3.0486e-08
2.64942e-08 4.21669e-09 1.01294e-06 2.90145e-08 3.04567e-08
2.65553e-08 4.22641e-09 1.01228e-06 2.89857e-08 3.04274e-08
2.66165e-08 4.23615e-09 1.01162e-06 2.89569e-08 3.0398e-08
2.66779e-08 4.24592e-09 1.01096e-06 2.89281e-08 3.03692e-08
2.67394e-08 4.2557e-09 1.0103e-06 2.88993e-08 3.03399e-08
2.6801e-08 4.26551e-09 1.00963e-06 2.88653e-08 3.03106e-08
2.68628e-08 4.27535e-09 1.00897e-06 2.88365e-08 3.02813e-08
2.69247e-08 4.2852e-09 1.00831e-06 2.88077e-08 3.02468e-08
2.69868e-08 4.29508e-09 1.00765e-06 2.87789e-08 3.0218e-08
2.7049e-08 4.30498e-09 1.00699e-06 2.87501e-08 3.01887e-08
2.71114e-08 4.31491e-09 1.00632e-06 2.87162e-08 3.01542e-08
2.71739e-08 4.32485e-09 1.00566e-06 2.86874e-08 3.01249e-08
2.72365e-08 4.33482e-09 1.005e-06 2.86585e-08 3.00956e-08
2.72993e-08 4.34482e-09 1.00434e-06 2.86292e-08 3.00612e-08
2.73622e-08 4.35483e-09 1.00368e-06 2.85953e-08 3.00313e-08
2.74253e-08 4.36487e-09 1.00302e-06 2.8566e-08 2.99969e-08
2.74885e-08 4.37493e-09 1.00235e-06 2.8532e-08 2.99675e-08
2.75519e-08 4.38502e-09 1.00169e-06 2.85027e-08 2.99326e-08
2.76154e-08 4.39513e-09 1.00103e-06 2.84682e-08 2.99027e-08
2.76791e-08 4.40526e-09 1.00037e-06 2.84389e-08 2.98683e-08
2.77429e-08 4.41541e-09 9.99702e-07 2.84055e-08 2.98333e-08
2.78068e-08 4.42559e-09 9.99039e-07 2.83736e-08 2.98035e-08
2.78709e-08 4.43579e-09 9.98376e-07 2.83412e-08 2.97685e-08
2.79352e-08 4.44602e-09 9.97714e-07 2.83083e-08 2.97345e-08
2.79996e-08 4.45627e-09 9.9705e-07 2.82754e-08 2.97006e-08
2.80641e-08 4.46654e-09 9.96388e-07 2.82424e-08 2.96667e-08
2.81288e-08 4.47684e-09 9.95725e-07 2.8209e-08 2.96327e-08
2.81936e-08 4.48716e-09 9.95062e-07 2.81756e-08 2.95982e-08
2.82586e-08 4.4975e-09 9.94399e-07 2.81416e-08 2.95638e-08
2.83238e-08 4.50787e-09 9.93736e-07 2.81082e-08 2.95288e-08
2.83891e-08 4.51826e-09 9.93074e-07 2.80743e-08 2.94944e-08
2.84545e-08 4.52868e-09 9.92412e-07 2.80403e-08 2.94594e-08
2.85201e-08 4.53912e-09 9.91749e-07 2.80053e-08 2.94239e-08
2.85859e-08 4.54958e-09 9.91086e-07 2.79709e-08 2.93884e-08
2.86518e-08 4.56007e-09 9.90424e-07 2.79364e-08 2.93529e-08
2.87178e-08 4.57058e-09 9.89762e-07 2.79014e-08 2.93169e-08
2.8784e-08 4.58112e-09 9.89099e-07 2.78665e-08 2.92814e-08
2.88504e-08 4.59168e-09 9.88437e-07 2.7831e-08 2.92449e-08
2.89169e-08 4.60226e-09 9.87775e-07 2.77955e-08 2.92084e-08
2.89835e-08 4.61287e-09 9.87113e-07 2.776e-08 2.91719e-08
2.90503e-08 4.62351e-09 9.86451e-07 2.77245e-08 2.91353e-08
2.91173e-08 4.63416e-09 9.8579e-07 2.76885e-08 2.90988e-08
2.91844e-08 4.64485e-09 9.85128e-07 2.76525e-08 2.90618e-08
2.92517e-08 4.65555e-09 9.84468e-07 2.7616e-08 2.90248e-08
2.93191e-08 4.66629e-09 9.83806e-07 2.758e-08 2.89877e-08
2.93867e-08 4.67704e-09 9.83145e-07 2.75435e-08 2.89502e-08
2.94545e-08 4.68782e-09 9.82485e-07 2.75064e-08 2.89121e-08
2.95224e-08 4.69863e-09 9.81824e-07 2.74694e-08 2.88746e-08
2.95904e-08 4.70946e-09 9.81164e-07 2.74329e-08 2.88365e-08
2.96586e-08 4.72032e-09 9.80504e-07 2.73958e-08 2.87984e-08
2.9727e-08 4.7312e-09 9.79844e-07 2.73583e-08 2.87604e-08
2.97955e-08 4.74211e-09 9.79185e-07 2.73207e-08 2.87218e-08
2.98642e-08 4.75304e-09 9.78525e-07 2.72832e-08 2.86832e-08
2.99331e-08 4.764e-09 9.77867e-07 2.72451e-08 2.86447e-08
3.00021e-08 4.77498e-09 9.77208e-07 2.72076e-08 2.86056e-08
3.00712e-08 4.78599e-09 9.7655e-07 2.71695e-08 2.85665e-08
3.01406e-08 4.79702e-09 9.75892e-07 2.7131e-08 2.85274e-08
3.021e-08 4.80808e-09 9.75234e-07 2.70924e-08 2.84883e-08
3.02797e-08 4.81916e-09 9.74577e-07 2.70543e-08 2.84487e-08
3.03495e-08 4.83027e-09 9.73919e-07 2.70152e-08 2.84091e-08
3.04194e-08 4.8414e-09 9.73263e-07 2.69767e-08 2.83695e-08
3.04896e-08 4.85257e-09 9.72606e-07 2.69376e-08 2.83294e-08
3.05599e-08 4.86375e-09 9.71951e-07 2.6899e-08 2.82898e-08
3.06303e-08 4.87496e-09 9.71295e-07 2.68594e-08 2.82491e-08
3.07009e-08 4.8862e-09 9.7064e-07 2.68198e-08 2.8209e-08
3.07717e-08 4.89747e-09 9.69985e-07 2.67807e-08 2.81684e-08
3.08426e-08 4.90876e-09 9.69331e-07 2.67411e-08 2.81283e-08
3.09137e-08 4.92007e-09 9.68677e-07 2.67015e-08 2.80876e-08
3.0985e-08 4.93141e-09 9.68024e-07 2.66619e-08 2.8047e-08
3.10564e-08 4.94278e-09 9.6737e-07 2.66218e-08 2.80058e-08
3.1128e-08 4.95418e-09 9.66718e-07 2.65816e-08 2.79647e-08
3.11998e-08 4.9656e-09 9.66066e-07 2.65415e-08 2.79236e-08
3.12717e-08 4.97704e-09 9.65414e-07 2.65009e-08 2.78824e-08
3.13438e-08 4.98852e-09 9.64764e-07 2.64603e-08 2.78407e-08
3.1416e-08 5.00002e-09 9.64113e-07 2.64196e-08 2.77991e-08
3.14884e-08 5.01154e-09 9.63462e-07 2.6379e-08 2.77579e-08
3.1561e-08 5.02309e-09 9.62813e-07 2.63384e-08 2.77163e-08
3.16338e-08 5.03467e-09 9.62164e-07 2.62977e-08 2.76741e-08
3.17067e-08 5.04628e-09 9.61516e-07 2.62566e-08 2.76319e-08
3.17798e-08 5.05791e-09 9.60868e-07 2.62154e-08 2.75897e-08
3.18531e-08 5.06957e-09 9.60221e-07 2.61743e-08 2.75481e-08
3.19265e-08 5.08126e-09 9.59575e-07 2.61326e-08 2.75054e-08
3.20001e-08 5.09297e-09 9.58928e-07 2.6091e-08 2.74632e-08
3.20739e-08 5.10471e-09 9.58283e-07 2.60498e-08 2.74205e-08
3.21478e-08 5.11648e-09 9.57637e-07 2.60081e-08 2.73784e-08
3.22219e-08 5.12828e-09 9.56994e-07 2.5966e-08 2.73357e-08
3.22962e-08 5.1401e-09 9.5635e-07 2.59243e-08 2.7293e-08
3.23706e-08 5.15195e-09 9.55707e-07 2.58827e-08 2.72498e-08
3.24453e-08 5.16382e-09 9.55065e-07 2.58405e-08 2.72071e-08
3.25201e-08 5.17573e-09 9.54423e-07 2.57988e-08 2.71639e-08
3.2595e-08 5.18766e-09 9.53783e-07 2.57566e-08 2.71212e-08
3.26702e-08 5.19962e-09 9.53142e-07 2.57139e-08 2.7078e-08
3.27455e-08 5.2116e-09 9.52503e-07 2.56718e-08 2.70343e-08
3.2821e-08 5.22362e-09 9.51865e-07 2.56296e-08 2.69911e-08
3.28966e-08 5.23566e-09 9.51226e-07 2.55869e-08 2.69473e-08
3.29725e-08 5.24773e-09 9.50589e-07 2.55442e-08 2.69036e-08
3.30485e-08 5.25983e-09 9.49953e-07 2.55015e-08 2.68604e-08
3.31246e-08 5.27195e-09 9.49317e-07 2.54593e-08 2.68167e-08
3.3201e-08 5.2841e-09 9.48682e-07 2.54161e-08 2.6773e-08
3.32775e-08 5.29629e-09 9.48048e-07 2.53735e-08 2.67293e-08
3.33543e-08 5.30849e-09 9.47415e-07 2.53308e-08 2.66855e-08
3.34311e-08 5.32073e-09 9.46782e-07 2.52876e-08 2.66413e-08
3.35082e-08 5.333e-09 9.46151e-07 2.52444e-08 2.65976e-08
3.35855e-08 5.34529e-09 9.4552e-07 2.52011e-08 2.65539e-08
3.36629e-08 5.35761e-09 9.4489e-07 2.51585e-08 2.65091e-08
3.37405e-08 5.36996e-09 9.44262e-07 2.51153e-08 2.64654e-08
3.38183e-08 5.38234e-09 9.43633e-07 2.5072e-08 2.64212e-08
3.38962e-08 5.39475e-09 9.43006e-07 2.50288e-08 2.63764e-08
3.39744e-08 5.40719e-09 9.4238e-07 2.49851e-08 2.63322e-08
3.40527e-08 5.41965e-09 9.41754e-07 2.49419e-08 2.6288e-08
3.41312e-08 5.43215e-09 9.4113e-07 2.48987e-08 2.62437e-08
3.42099e-08 5.44467e-09 9.40506e-07 2.4855e-08 2.61995e-08
3.42887e-08 5.45722e-09 9.39883e-07 2.48118e-08 2.61547e-08
3.43678e-08 5.4698e-09 9.39262e-07 2.47681e-08 2.61105e-08
3.4447e-08 5.48241e-09 9.38641e-07 2.47244e-08 2.60663e-08
3.45264e-08 5.49505e-09 9.38022e-07 2.46812e-08 2.60215e-08
3.4606e-08 5.50771e-09 9.37403e-07 2.46374e-08 2.59768e-08
3.46858e-08 5.52041e-09 9.36785e-07 2.45942e-08 2.5932e-08
3.47657e-08 5.53314e-09 9.36168e-07 2.45505e-08 2.58878e-08
3.48459e-08 5.54589e-09 9.35552e-07 2.45068e-08 2.58436e-08
3.49262e-08 5.55868e-09 9.34938e-07 2.44631e-08 2.57988e-08
3.50067e-08 5.57149e-09 9.34324e-07 2.44194e-08 2.57541e-08
3.50874e-08 5.58433e-09 9.33712e-07 2.43761e-08 2.57093e-08
3.51683e-08 5.59721e-09 9.33101e-07 2.43319e-08 2.56646e-08
3.52494e-08 5.61011e-09 9.3249e-07 2.42882e-08 2.56198e-08
3.53306e-08 5.62304e-09 9.31881e-07 2.42445e-08 2.55756e-08
3.54121e-08 5.63601e-09 9.31273e-07 2.42013e-08 2.55303e-08
3.54937e-08 5.649e-09 9.30666e-07 2.4157e-08 2.54861e-08
3.55755e-08 5.66202e-09 9.3006e-07 2.41138e-08 2.54413e-08
3.56575e-08 5.67507e-09 9.29455e-07 2.40696e-08 2.53966e-08
3.57397e-08 5.68815e-09 9.28852e-07 2.40259e-08 2.53524e-08
3.58221e-08 5.70127e-09 9.2825e-07 2.39822e-08 2.53076e-08
3.59047e-08 5.71441e-09 9.27648e-07 2.39384e-08 2.52629e-08
3.59875e-08 5.72758e-09 9.27049e-07 2.38952e-08 2.52181e-08
3.60704e-08 5.74079e-09 9.26449e-07 2.38515e-08 2.51739e-08
3.61536e-08 5.75402e-09 9.25852e-07 2.38083e-08 2.51286e-08
3.62369e-08 5.76728e-09 9.25256e-07 2.37646e-08 2.50844e-08
3.63205e-08 5.78058e-09 9.24661e-07 2.37209e-08 2.50402e-08
3.64042e-08 5.79391e-09 9.24067e-07 2.36777e-08 2.49954e-08
3.64881e-08 5.80726e-09 9.23474e-07 2.3634e-08 2.49512e-08
3.65722e-08 5.82065e-09 9.22882e-07 2.35907e-08 2.49069e-08
3.66565e-08 5.83407e-09 9.22293e-07 2.3547e-08 2.48622e-08
3.6741e-08 5.84752e-09 9.21704e-07 2.35038e-08 2.4818e-08
3.68257e-08 5.861e-09 9.21117e-07 2.34606e-08 2.47737e-08
3.69106e-08 5.87451e-09 9.2053e-07 2.34174e-08 2.47295e-08
3.69957e-08 5.88805e-09 9.19946e-07 2.33737e-08 2.46853e-08
3.7081e-08 5.90162e-09 9.19362e-07 2.3331e-08 2.46415e-08
3.71665e-08 5.91523e-09 9.1878e-07 2.32878e-08 2.45973e-08
3.72521e-08 5.92886e-09 9.18199e-07 2.32446e-08 2.45531e-08
3.7338e-08 5.94253e-09 9.1762e-07 2.32019e-08 2.45088e-08
3.74241e-08 5.95623e-09 9.17042e-07 2.31587e-08 2.44656e-08
3.75104e-08 5.96996e-09 9.16465e-07 2.3116e-08 2.44214e-08
3.75968e-08 5.98372e-09 9.1589e-07 2.30728e-08 2.43777e-08
3.76835e-08 5.99752e-09 9.15316e-07 2.30306e-08 2.4334e-08
3.77704e-08 6.01134e-09 9.14744e-07 2.29879e-08 2.42903e-08
3.78574e-08 6.0252e-09 9.14173e-07 2.29453e-08 2.4247e-08
3.79447e-08 6.03909e-09 9.13603e-07 2.29031e-08 2.42033e-08
3.80322e-08 6.05301e-09 9.13035e-07 2.28604e-08 2.41596e-08
3.81199e-08 6.06696e-09 9.12469e-07 2.28177e-08 2.41169e-08
3.82077e-08 6.08095e-09 9.11903e-07 2.2776e-08 2.40732e-08
3.82958e-08 6.09497e-09 9.1134e-07 2.27339e-08 2.403e-08
3.83841e-08 6.10902e-09 9.10778e-07 2.26917e-08 2.39873e-08
3.84726e-08 6.1231e-09 9.10217e-07 2.26495e-08 2.39441e-08
3.85613e-08 6.13722e-09 9.09658e-07 2.26078e-08 2.39014e-08
3.86502e-08 6.15136e-09 9.091e-07 2.25662e-08 2.38587e-08
3.87393e-08 6.16554e-09 9.08544e-07 2.25245e-08 2.3816e-08
3.88286e-08 6.17976e-09 9.07989e-07 2.24829e-08 2.37733e-08
3.89181e-08 6.194e-09 9.07437e-07 2.24417e-08 2.37317e-08
3.90078e-08 6.20828e-09 9.06885e-07 2.24001e-08 2.3689e-08
3.90977e-08 6.22259e-09 9.06336e-07 2.23589e-08 2.36468e-08
3.91878e-08 6.23694e-09 9.05787e-07 2.23178e-08 2.36046e-08
3.92782e-08 6.25131e-09 9.0524e-07 2.22766e-08 2.35625e-08
3.93687e-08 6.26573e-09 9.04695e-07 2.2236e-08 2.35208e-08
3.94595e-08 6.28017e-09 9.04152e-07 2.21953e-08 2.34791e-08
3.95504e-08 6.29465e-09 9.0361e-07 2.21547e-08 2.3438e-08
3.96416e-08 6.30916e-09 9.0307e-07 2.21141e-08 2.33963e-08
3.9733e-08 6.3237e-09 9.02531e-07 2.20734e-08 2.33547e-08
3.98246e-08 6.33828e-09 9.01994e-07 2.20333e-08 2.33135e-08
3.99164e-08 6.35289e-09 9.01459e-07 2.19932e-08 2.32729e-08
4.00084e-08 6.36754e-09 9.00925e-07 2.19531e-08 2.32317e-08
4.01006e-08 6.38221e-09 9.00393e-07 2.19135e-08 2.31906e-08
4.01931e-08 6.39693e-09 8.99863e-07 2.18739e-08 2.315e-08
4.02857e-08 6.41167e-09 8.99334e-07 2.18343e-08 2.31098e-08
4.03786e-08 6.42645e-09 8.98808e-07 2.17952e-08 2.30697e-08
4.04717e-08 6.44127e-09 8.98282e-07 2.17561e-08 2.30296e-08
4.0565e-08 6.45612e-09 8.97759e-07 2.17165e-08 2.29895e-08
4.06585e-08 6.471e-09 8.97237e-07 2.16779e-08 2.29494e-08
4.07522e-08 6.48592e-09 8.96717e-07 2.16393e-08 2.29098e-08
4.08462e-08 6.50087e-09 8.96198e-07 2.16003e-08 2.28707e-08
4.09403e-08 6.51585e-09 8.95682e-07 2.15622e-08 2.28311e-08
4.10347e-08 6.53088e-09 8.95167e-07 2.15236e-08 2.2792e-08
4.11293e-08 6.54593e-09 8.94654e-07 2.14861e-08 2.27529e-08
4.12241e-08 6.56102e-09 8.94143e-07 2.1448e-08 2.27138e-08
4.13191e-08 6.57615e-09 8.93633e-07 2.14105e-08 2.26752e-08
4.14144e-08 6.5913e-09 8.93126e-07 2.13729e-08 2.26366e-08
4.15099e-08 6.6065e-09 8.9262e-07 2.13354e-08 2.25986e-08
4.16055e-08 6.62173e-09 8.92116e-07 2.12978e-08 2.25605e-08
4.17015e-08 6.63699e-09 8.91614e-07 2.12608e-08 2.25225e-08
4.17976e-08 6.65229e-09 8.91113e-07 2.12243e-08 2.24844e-08
4.18939e-08 6.66763e-09 8.90615e-07 2.11877e-08 2.24474e-08
4.19905e-08 6.683e-09 8.90117e-07 2.11512e-08 2.24093e-08
4.20873e-08 6.6984e-09 8.89623e-07 2.11152e-08 2.23728e-08
4.21843e-08 6.71385e-09 8.89129e-07 2.10787e-08 2.23358e-08
4.22816e-08 6.72932e-09 8.88638e-07 2.10432e-08 2.22987e-08
4.23791e-08 6.74484e-09 8.88149e-07 2.10072e-08 2.22622e-08
4.24767e-08 6.76038e-09 8.87661e-07 2.09717e-08 2.22257e-08
4.25747e-08 6.77597e-09 8.87175e-07 2.09362e-08 2.21897e-08
4.26728e-08 6.79159e-09 8.86691e-07 2.09018e-08 2.21542e-08
4.27712e-08 6.80725e-09 8.8621e-07 2.08668e-08 2.21177e-08
4.28698e-08 6.82294e-09 8.8573e-07 2.08318e-08 2.20827e-08
4.29686e-08 6.83867e-09 8.85251e-07 2.07979e-08 2.20472e-08
4.30677e-08 6.85443e-09 8.84775e-07 2.07639e-08 2.20117e-08
4.31669e-08 6.87023e-09 8.843e-07 2.07295e-08 2.19773e-08
4.32664e-08 6.88607e-09 8.83828e-07 2.06955e-08 2.19423e-08
4.33662e-08 6.90194e-09 8.83357e-07 2.06621e-08 2.19078e-08
4.34662e-08 6.91785e-09 8.82889e-07 2.06287e-08 2.18739e-08
4.35664e-08 6.9338e-09 8.82422e-07 2.05957e-08 2.18394e-08
4.36668e-08 6.94979e-09 8.81957e-07 2.05628e-08 2.1806e-08
4.37675e-08 6.96581e-09 8.81495e-07 2.05304e-08 2.17726e-08
4.38683e-08 6.98186e-09 8.81034e-07 2.04975e-08 2.17391e-08
4.39695e-08 6.99796e-09 8.80574e-07 2.04651e-08 2.17062e-08
4.40708e-08 7.01409e-09 8.80117e-07 2.04337e-08 2.16728e-08
4.41724e-08 7.03026e-09 8.79662e-07 2.04018e-08 2.16404e-08
4.42743e-08 7.04647e-09 8.79209e-07 2.03705e-08 2.1608e-08
4.43763e-08 7.06271e-09 8.78758e-07 2.03391e-08 2.15761e-08
4.44786e-08 7.07899e-09 8.78309e-07 2.03082e-08 2.15442e-08
4.45811e-08 7.09531e-09 8.77861e-07 2.02774e-08 2.15128e-08
4.46839e-08 7.11167e-09 8.77416e-07 2.0247e-08 2.14809e-08
4.47869e-08 7.12806e-09 8.76972e-07 2.02167e-08 2.14501e-08
4.48902e-08 7.14449e-09 8.76532e-07 2.01863e-08 2.14192e-08
4.49937e-08 7.16096e-09 8.76092e-07 2.0157e-08 2.13883e-08
4.50974e-08 7.17747e-09 8.75655e-07 2.01272e-08 2.1358e-08
4.52013e-08 7.19402e-09 8.75219e-07 2.00979e-08 2.13276e-08
4.53055e-08 7.2106e-09 8.74786e-07 2.00691e-08 2.12978e-08
4.541e-08 7.22722e-09 8.74354e-07 2.00397e-08 2.1268e-08
4.55147e-08 7.24388e-09 8.73925e-07 2.00115e-08 2.12387e-08
4.56196e-08 7.26058e-09 8.73498e-07 1.99832e-08 2.12094e-08
4.57247e-08 7.27732e-09 8.73072e-07 1.99549e-08 2.11811e-08
4.58301e-08 7.29409e-09 8.72649e-07 1.99276e-08 2.11517e-08
4.59358e-08 7.31091e-09 8.72227e-07 1.98998e-08 2.1124e-08
4.60417e-08 7.32776e-09 8.71808e-07 1.98726e-08 2.10957e-08
4.61478e-08 7.34465e-09 8.7139e-07 1.98458e-08 2.10679e-08
4.62542e-08 7.36159e-09 8.70975e-07 1.98186e-08 2.10401e-08
4.63608e-08 7.37856e-09 8.70562e-07 1.97929e-08 2.10129e-08
4.64677e-08 7.39557e-09 8.7015e-07 1.97661e-08 2.09856e-08
4.65748e-08 7.41261e-09 8.69741e-07 1.97404e-08 2.09589e-08
4.66822e-08 7.4297e-09 8.69333e-07 1.97147e-08 2.09321e-08
4.67898e-08 7.44683e-09 8.68928e-07 1.9689e-08 2.09064e-08
4.68977e-08 7.464e-09 8.68525e-07 1.96643e-08 2.08802e-08
4.70058e-08 7.4812e-09 8.68124e-07 1.96396e-08 2.08545e-08
4.71141e-08 7.49845e-09 8.67724e-07 1.96144e-08 2.08293e-08
4.72227e-08 7.51573e-09 8.67327e-07 1.95907e-08 2.08041e-08
4.73316e-08 7.53306e-09 8.66932e-07 1.9566e-08 2.07794e-08
4.74407e-08 7.55042e-09 8.66539e-07 1.95429e-08 2.07547e-08
4.75501e-08 7.56783e-09 8.66147e-07 1.95187e-08 2.07305e-08
4.76597e-08 7.58528e-09 8.65758e-07 1.94961e-08 2.07063e-08
4.77696e-08 7.60276e-09 8.65371e-07 1.94729e-08 2.06827e-08
4.78797e-08 7.62029e-09 8.64986e-07 1.94498e-08 2.0659e-08
4.79901e-08 7.63785e-09 8.64603e-07 1.94277e-08 2.06359e-08
4.81007e-08 7.65546e-09 8.64221e-07 1.94056e-08 2.06127e-08
4.82116e-08 7.67311e-09 8.63842e-07 1.93834e-08 2.05906e-08
4.83227e-08 7.6908e-09 8.63465e-07 1.93624e-08 2.0568e-08
4.84341e-08 7.70853e-09 8.6309e-07 1.93408e-08 2.05459e-08
4.85458e-08 7.7263e-09 8.62717e-07 1.93197e-08 2.05242e-08
4.86577e-08 7.74411e-09 8.62346e-07 1.92991e-08 2.05021e-08
4.87698e-08 7.76196e-09 8.61977e-07 1.9279e-08 2.04816e-08
4.88823e-08 7.77985e-09 8.6161e-07 1.92585e-08 2.046e-08
4.89949e-08 7.79779e-09 8.61245e-07 1.92384e-08 2.04394e-08
4.91079e-08 7.81576e-09 8.60882e-07 1.92189e-08 2.04188e-08
4.92211e-08 7.83378e-09 8.6052e-07 1.91998e-08 2.03993e-08
4.93346e-08 7.85184e-09 8.60161e-07 1.91803e-08 2.03792e-08
4.94483e-08 7.86994e-09 8.59804e-07 1.91618e-08 2.03597e-08
4.95623e-08 7.88808e-09 8.59449e-07 1.91427e-08 2.03401e-08
4.96765e-08 7.90627e-09 8.59095e-07 1.91247e-08 2.03211e-08
4.9791e-08 7.92449e-09 8.58745e-07 1.91072e-08 2.03021e-08
4.99058e-08 7.94276e-09 8.58395e-07 1.90892e-08 2.02841e-08
5.00209e-08 7.96107e-09 8.58048e-07 1.90712e-08 2.02661e-08
5.01362e-08 7.97942e-09 8.57703e-07 1.90543e-08 2.0248e-08
5.02518e-08 7.99782e-09 8.5736e-07 1.90373e-08 2.02306e-08
5.03676e-08 8.01625e-09 8.57019e-07 1.90208e-08 2.02131e-08
5.04837e-08 8.03473e-09 8.56679e-07 1.90044e-08 2.01956e-08
5.06001e-08 8.05325e-09 8.56342e-07 1.89884e-08 2.01791e-08
5.07167e-08 8.07182e-09 8.56006e-07 1.89725e-08 2.01627e-08
5.08336e-08 8.09043e-09 8.55673e-07 1.89571e-08 2.01462e-08
5.09508e-08 8.10908e-09 8.55341e-07 1.89421e-08 2.01303e-08
5.10683e-08 8.12777e-09 8.55012e-07 1.89272e-08 2.01143e-08
5.1186e-08 8.14651e-09 8.54684e-07 1.89123e-08 2.00989e-08
5.1304e-08 8.16529e-09 8.54358e-07 1.88974e-08 2.0084e-08
5.14223e-08 8.18411e-09 8.54035e-07 1.88835e-08 2.00691e-08
5.15408e-08 8.20297e-09 8.53712e-07 1.88696e-08 2.00541e-08
5.16596e-08 8.22188e-09 8.53392e-07 1.88562e-08 2.00397e-08
5.17787e-08 8.24084e-09 8.53075e-07 1.88429e-08 2.00259e-08
5.18981e-08 8.25984e-09 8.52758e-07 1.8829e-08 2.00125e-08
5.20177e-08 8.27888e-09 8.52444e-07 1.88161e-08 1.99986e-08
5.21376e-08 8.29796e-09 8.52131e-07 1.88038e-08 1.99852e-08
5.22578e-08 8.31709e-09 8.51821e-07 1.8792e-08 1.99724e-08
5.23783e-08 8.33626e-09 8.51513e-07 1.87796e-08 1.99595e-08
5.2499e-08 8.35548e-09 8.51206e-07 1.87678e-08 1.99472e-08
5.262e-08 8.37474e-09 8.509e-07 1.87559e-08 1.99343e-08
5.27414e-08 8.39405e-09 8.50598e-07 1.87451e-08 1.9923e-08
5.28629e-08 8.4134e-09 8.50296e-07 1.87338e-08 1.99112e-08
5.29848e-08 8.43279e-09 8.49997e-07 1.8723e-08 1.98993e-08
5.31069e-08 8.45223e-09 8.497e-07 1.87122e-08 1.9888e-08
5.32294e-08 8.47172e-09 8.49404e-07 1.87025e-08 1.98772e-08
5.33521e-08 8.49125e-09 8.4911e-07 1.86922e-08 1.98664e-08
5.34751e-08 8.51082e-09 8.48818e-07 1.86824e-08 1.98561e-08
5.35983e-08 8.53044e-09 8.48527e-07 1.86726e-08 1.98458e-08
5.37219e-08 8.5501e-09 8.48239e-07 1.86634e-08 1.98355e-08
5.38457e-08 8.56981e-09 8.47952e-07 1.86541e-08 1.98263e-08
5.39699e-08 8.58957e-09 8.47667e-07 1.86448e-08 1.9817e-08
5.40943e-08 8.60937e-09 8.47384e-07 1.86366e-08 1.98073e-08
5.4219e-08 8.62922e-09 8.47103e-07 1.86284e-08 1.97985e-08
5.4344e-08 8.64911e-09 8.46823e-07 1.86202e-08 1.97898e-08
5.44692e-08 8.66905e-09 8.46545e-07 1.86119e-08 1.9781e-08
5.45948e-08 8.68903e-09 8.46269e-07 1.86042e-08 1.97728e-08
5.47207e-08 8.70906e-09 8.45994e-07 1.8597e-08 1.97646e-08
5.48468e-08 8.72914e-09 8.45722e-07 1.85898e-08 1.97569e-08
5.49732e-08 8.74926e-09 8.45451e-07 1.85826e-08 1.97491e-08
5.51e-08 8.76943e-09 8.45182e-07 1.85764e-08 1.97419e-08
5.5227e-08 8.78965e-09 8.44914e-07 1.85692e-08 1.97347e-08
5.53543e-08 8.80991e-09 8.44648e-07 1.85631e-08 1.97281e-08
5.54819e-08 8.83022e-09 8.44383e-07 1.85569e-08 1.97208e-08
5.56098e-08 8.85057e-09 8.44121e-07 1.85507e-08 1.97142e-08
5.5738e-08 8.87098e-09 8.4386e-07 1.85451e-08 1.97085e-08
5.58665e-08 8.89143e-09 8.43601e-07 1.85399e-08 1.97023e-08
5.59953e-08 8.91192e-09 8.43343e-07 1.85343e-08 1.96962e-08
5.61243e-08 8.93247e-09 8.43087e-07 1.85291e-08 1.96905e-08
5.62537e-08 8.95306e-09 8.42833e-07 1.85245e-08 1.96848e-08
5.63834e-08 8.9737e-09 8.4258e-07 1.85199e-08 1.96797e-08
5.65134e-08 8.99438e-09 8.42328e-07 1.85152e-08 1.96746e-08
5.66437e-08 9.01512e-09 8.42079e-07 1.85111e-08 1.96699e-08
5.67742e-08 9.0359e-09 8.41831e-07 1.8507e-08 1.96653e-08
5.69051e-08 9.05673e-09 8.41584e-07 1.85034e-08 1.96612e-08
5.70363e-08 9.07761e-09 8.41339e-07 1.84993e-08 1.96566e-08
5.71678e-08 9.09853e-09 8.41096e-07 1.84962e-08 1.96524e-08
5.72996e-08 9.11951e-09 8.40853e-07 1.84926e-08 1.96488e-08
5.74316e-08 9.14053e-09 8.40613e-07 1.8489e-08 1.96447e-08
5.7564e-08 9.1616e-09 8.40374e-07 1.84864e-08 1.96416e-08
5.76967e-08 9.18272e-09 8.40137e-07 1.84839e-08 1.96375e-08
5.78297e-08 9.20389e-09 8.39901e-07 1.84813e-08 1.9635e-08
5.79631e-08 9.22511e-09 8.39666e-07 1.84782e-08 1.96319e-08
5.80967e-08 9.24637e-09 8.39433e-07 1.84756e-08 1.96293e-08
5.82306e-08 9.26769e-09 8.39202e-07 1.84736e-08 1.96262e-08
5.83648e-08 9.28905e-09 8.38971e-07 1.84715e-08 1.96236e-08
5.84994e-08 9.31047e-09 8.38743e-07 1.847e-08 1.96216e-08
5.86342e-08 9.33193e-09 8.38516e-07 1.84684e-08 1.9619e-08
5.87694e-08 9.35344e-09 8.38289e-07 1.84664e-08 1.9617e-08
5.89049e-08 9.375e-09 8.38065e-07 1.84653e-08 1.96154e-08
5.90407e-08 9.39661e-09 8.37842e-07 1.84643e-08 1.96134e-08
5.91768e-08 9.41828e-09 8.3762e-07 1.84628e-08 1.96118e-08
5.93132e-08 9.43999e-09 8.374e-07 1.84623e-08 1.96103e-08
5.94499e-08 9.46175e-09 8.3718e-07 1.84612e-08 1.96092e-08
5.9587e-08 9.48356e-09 8.36962e-07 1.84602e-08 1.96077e-08
5.97243e-08 9.50542e-09 8.36746e-07 1.84597e-08 1.96067e-08
5.9862e-08 9.52733e-09 8.36531e-07 1.84597e-08 1.96056e-08
6e-08 9.5493e-09 8.36317e-07 1.84597e-08 1.96051e-08
6.01383e-08 9.57131e-09 8.36104e-07 1.84592e-08 1.96041e-08
6.02769e-08 9.59337e-09 8.35893e-07 1.84587e-08 1.96036e-08
6.04159e-08 9.61549e-09 8.35683e-07 1.84592e-08 1.96036e-08
6.05552e-08 9.63766e-09 8.35474e-07 1.84592e-08 1.96031e-08
6.06948e-08 9.65987e-09 8.35266e-07 1.84592e-08 1.96031e-08
6.08347e-08 9.68214e-09 8.3506e-07 1.84597e-08 1.96036e-08
6.09749e-08 9.70446e-09 8.34855e-07 1.84602e-08 1.96031e-08
6.11155e-08 9.72683e-09 8.3465e-07 1.84607e-08 1.96036e-08
6.12564e-08 9.74925e-09 8.34448e-07 1.84617e-08 1.96036e-08
6.13976e-08 9.77173e-09 8.34246e-07 1.84623e-08 1.96041e-08
6.15391e-08 9.79425e-09 8.34045e-07 1.84633e-08 1.96046e-08
6.1681e-08 9.81683e-09 8.33845e-07 1.84643e-08 1.96046e-08
6.18232e-08 9.83946e-09 8.33648e-07 1.84653e-08 1.96056e-08
6.19657e-08 9.86214e-09 8.3345e-07 1.84664e-08 1.96062e-08
6.21085e-08 9.88488e-09 8.33254e-07 1.84679e-08 1.96072e-08
6.22517e-08 9.90767e-09 8.33059e-07 1.84689e-08 1.96077e-08
6.23952e-08 9.93051e-09 8.32865e-07 1.84705e-08 1.96092e-08
6.2539e-08 9.9534e-09 8.32672e-07 1.8472e-08 1.96098e-08
6.26832e-08 9.97634e-09 8.3248e-07 1.84736e-08 1.96113e-08
6.28277e-08 9.99934e-09 8.3229e-07 1.84751e-08 1.96128e-08
6.29725e-08 1.00224e-08 8.321e-07 1.84767e-08 1.96134e-08
6.31177e-08 1.00455e-08 8.31911e-07 1.84782e-08 1.96149e-08
6.32632e-08 1.00687e-08 8.31723e-07 1.84808e-08 1.96164e-08
6.34091e-08 1.00919e-08 8.31537e-07 1.84823e-08 1.9618e-08
6.35552e-08 1.01151e-08 8.3135e-07 1.84844e-08 1.96195e-08
6.37017e-08 1.01384e-08 8.31166e-07 1.84859e-08 1.96211e-08
6.38486e-08 1.01618e-08 8.30982e-07 1.8488e-08 1.96226e-08
6.39958e-08 1.01852e-08 8.30799e-07 1.84905e-08 1.96247e-08
6.41433e-08 1.02087e-08 8.30617e-07 1.84926e-08 1.96262e-08
6.42912e-08 1.02323e-08 8.30435e-07 1.84941e-08 1.96278e-08
6.44394e-08 1.02558e-08 8.30255e-07 1.84967e-08 1.96298e-08
6.45879e-08 1.02795e-08 8.30076e-07 1.84988e-08 1.96314e-08
6.47368e-08 1.03032e-08 8.29897e-07 1.85013e-08 1.96334e-08
6.4886e-08 1.03269e-08 8.29719e-07 1.85034e-08 1.96355e-08
6.50356e-08 1.03507e-08 8.29543e-07 1.8506e-08 1.9637e-08
6.51855e-08 1.03746e-08 8.29367e-07 1.85085e-08 1.96391e-08
6.53358e-08 1.03985e-08 8.29192e-07 1.85106e-08 1.96416e-08
6.54864e-08 1.04225e-08 8.29017e-07 1.85132e-08 1.96432e-08
6.56374e-08 1.04465e-08 8.28844e-07 1.85152e-08 1.96458e-08
6.57887e-08 1.04706e-08 8.2867e-07 1.85178e-08 1.96478e-08
6.59404e-08 1.04947e-08 8.28499e-07 1.85204e-08 1.96499e-08
6.60924e-08 1.05189e-08 8.28327e-07 1.85224e-08 1.96519e-08
6.62447e-08 1.05432e-08 8.28157e-07 1.8525e-08 1.9654e-08
6.63974e-08 1.05675e-08 8.27987e-07 1.85276e-08 1.9656e-08
6.65505e-08 1.05918e-08 8.27817e-07 1.85302e-08 1.96586e-08
6.67039e-08 1.06163e-08 8.27649e-07 1.85327e-08 1.96602e-08
6.68577e-08 1.06407e-08 8.27482e-07 1.85353e-08 1.96632e-08
6.70118e-08 1.06653e-08 8.27315e-07 1.85379e-08 1.96648e-08
6.71663e-08 1.06898e-08 8.27148e-07 1.85399e-08 1.96674e-08
6.73211e-08 1.07145e-08 8.26983e-07 1.8543e-08 1.96694e-08
6.74763e-08 1.07392e-08 8.26818e-07 1.85456e-08 1.96715e-08
6.76318e-08 1.07639e-08 8.26653e-07 1.85476e-08 1.9674e-08
6.77878e-08 1.07888e-08 8.2649e-07 1.85502e-08 1.96761e-08
6.7944e-08 1.08136e-08 8.26326e-07 1.85523e-08 1.96782e-08
6.81006e-08 1.08386e-08 8.26164e-07 1.85554e-08 1.96802e-08
6.82576e-08 1.08635e-08 8.26002e-07 1.85579e-08 1.96823e-08
6.8415e-08 1.08886e-08 8.2584e-07 1.856e-08 1.96843e-08
6.85727e-08 1.09137e-08 8.25679e-07 1.85626e-08 1.96864e-08
6.87308e-08 1.09388e-08 8.25519e-07 1.85651e-08 1.96884e-08
6.88892e-08 1.09641e-08 8.2536e-07 1.85672e-08 1.96905e-08
6.9048e-08 1.09893e-08 8.252e-07 1.85692e-08 1.96926e-08
6.92072e-08 1.10147e-08 8.25042e-07 1.85713e-08 1.96946e-08
6.93667e-08 1.10401e-08 8.24884e-07 1.85739e-08 1.96967e-08
6.95266e-08 1.10655e-08 8.24726e-07 1.85764e-08 1.96987e-08
6.96869e-08 1.1091e-08 8.24569e-07 1.85785e-08 1.97008e-08
6.98476e-08 1.11166e-08 8.24412e-07 1.85806e-08 1.97028e-08
7.00086e-08 1.11422e-08 8.24257e-07 1.85831e-08 1.97044e-08
7.017e-08 1.11679e-08 8.24101e-07 1.85847e-08 1.97059e-08
7.03317e-08 1.11936e-08 8.23945e-07 1.85867e-08 1.9708e-08
7.04939e-08 1.12194e-08 8.23791e-07 1.85893e-08 1.971e-08
7.06564e-08 1.12453e-08 8.23636e-07 1.85914e-08 1.97116e-08
7.08192e-08 1.12712e-08 8.23483e-07 1.85929e-08 1.97131e-08
7.09825e-08 1.12972e-08 8.23329e-07 1.8595e-08 1.97152e-08
7.11461e-08 1.13233e-08 8.23176e-07 1.8597e-08 1.97167e-08
7.13101e-08 1.13494e-08 8.23024e-07 1.85991e-08 1.97183e-08
7.14745e-08 1.13755e-08 8.22871e-07 1.86006e-08 1.97198e-08
7.16393e-08 1.14017e-08 8.2272e-07 1.86027e-08 1.97214e-08
7.18044e-08 1.1428e-08 8.22568e-07 1.86042e-08 1.97234e-08
7.197e-08 1.14544e-08 8.22417e-07 1.86063e-08 1.97244e-08
7.21359e-08 1.14808e-08 8.22266e-07 1.86078e-08 1.9726e-08
7.23022e-08 1.15072e-08 8.22115e-07 1.86094e-08 1.97275e-08
7.24688e-08 1.15338e-08 8.21966e-07 1.86109e-08 1.97291e-08
7.26359e-08 1.15604e-08 8.21816e-07 1.86124e-08 1.97301e-08
7.28033e-08 1.1587e-08 8.21666e-07 1.8614e-08 1.97311e-08
7.29712e-08 1.16137e-08 8.21517e-07 1.8616e-08 1.97327e-08
7.31394e-08 1.16405e-08 8.21368e-07 1.86171e-08 1.97337e-08
7.3308e-08 1.16673e-08 8.2122e-07 1.86181e-08 1.97347e-08
7.3477e-08 1.16942e-08 8.21072e-07 1.86202e-08 1.97358e-08
7.36464e-08 1.17212e-08 8.20924e-07 1.86212e-08 1.97368e-08
7.38161e-08 1.17482e-08 8.20777e-07 1.86222e-08 1.97383e-08
7.39863e-08 1.17753e-08 8.20629e-07 1.86238e-08 1.97389e-08
7.41568e-08 1.18024e-08 8.20482e-07 1.86248e-08 1.97399e-08
7.43278e-08 1.18296e-08 8.20335e-07 1.86258e-08 1.97409e-08
7.44991e-08 1.18569e-08 8.20189e-07 1.86268e-08 1.97419e-08
7.46709e-08 1.18842e-08 8.20043e-07 1.86279e-08 1.97425e-08
7.4843e-08 1.19116e-08 8.19897e-07 1.86289e-08 1.9743e-08
7.50155e-08 1.19391e-08 8.1975e-07 1.86299e-08 1.9744e-08
7.51885e-08 1.19666e-08 8.19605e-07 1.86304e-08 1.97445e-08
7.53618e-08 1.19942e-08 8.1946e-07 1.86315e-08 1.9745e-08
7.55355e-08 1.20219e-08 8.19314e-07 1.8632e-08 1.97455e-08
7.57097e-08 1.20496e-08 8.19169e-07 1.8633e-08 1.97466e-08
7.58842e-08 1.20773e-08 8.19025e-07 1.86335e-08 1.97466e-08
7.60591e-08 1.21052e-08 8.1888e-07 1.86346e-08 1.97471e-08
7.62344e-08 1.21331e-08 8.18736e-07 1.86351e-08 1.97476e-08
7.64102e-08 1.21611e-08 8.18592e-07 1.86356e-08 1.97481e-08
7.65863e-08 1.21891e-08 8.18448e-07 1.86366e-08 1.97481e-08
7.67629e-08 1.22172e-08 8.18304e-07 1.86366e-08 1.97486e-08
7.69398e-08 1.22454e-08 8.1816e-07 1.86371e-08 1.97486e-08
7.71172e-08 1.22736e-08 8.18017e-07 1.86376e-08 1.97491e-08
7.7295e-08 1.23019e-08 8.17873e-07 1.86382e-08 1.97491e-08
7.74732e-08 1.23302e-08 8.1773e-07 1.86382e-08 1.97497e-08
7.76518e-08 1.23587e-08 8.17588e-07 1.86387e-08 1.97497e-08
7.78308e-08 1.23871e-08 8.17445e-07 1.86387e-08 1.97497e-08
7.80102e-08 1.24157e-08 8.17302e-07 1.86392e-08 1.97491e-08
7.819e-08 1.24443e-08 8.17159e-07 1.86392e-08 1.97497e-08
7.83703e-08 1.2473e-08 8.17017e-07 1.86397e-08 1.97491e-08
7.85509e-08 1.25018e-08 8.16875e-07 1.86397e-08 1.97491e-08
7.8732e-08 1.25306e-08 8.16733e-07 1.86397e-08 1.97491e-08
7.89135e-08 1.25595e-08 8.16591e-07 1.86397e-08 1.97491e-08
7.90954e-08 1.25884e-08 8.16449e-07 1.86397e-08 1.97486e-08
7.92777e-08 1.26174e-08 8.16307e-07 1.86397e-08 1.97486e-08
7.94605e-08 1.26465e-08 8.16165e-07 1.86397e-08 1.97486e-08
7.96437e-08 1.26757e-08 8.16024e-07 1.86397e-08 1.97481e-08
7.98273e-08 1.27049e-08 8.15883e-07 1.86392e-08 1.97476e-08
8.00113e-08 1.27342e-08 8.15741e-07 1.86397e-08 1.97471e-08
8.01957e-08 1.27635e-08 8.156e-07 1.86392e-08 1.97471e-08
8.03806e-08 1.2793e-08 8.15459e-07 1.86392e-08 1.97466e-08
8.05659e-08 1.28225e-08 8.15318e-07 1.86387e-08 1.97466e-08
8.07516e-08 1.2852e-08 8.15177e-07 1.86387e-08 1.97461e-08
8.09378e-08 1.28816e-08 8.15037e-07 1.86387e-08 1.97455e-08
8.11244e-08 1.29113e-08 8.14896e-07 1.86382e-08 1.9745e-08
8.13114e-08 1.29411e-08 8.14755e-07 1.86382e-08 1.97445e-08
8.14988e-08 1.29709e-08 8.14615e-07 1.86376e-08 1.9744e-08
8.16867e-08 1.30008e-08 8.14474e-07 1.86371e-08 1.97435e-08
8.1875e-08 1.30308e-08 8.14334e-07 1.86366e-08 1.9743e-08
8.20637e-08 1.30608e-08 8.14194e-07 1.86366e-08 1.97419e-08
8.22529e-08 1.3091e-08 8.14054e-07 1.86361e-08 1.97414e-08
8.24425e-08 1.31211e-08 8.13914e-07 1.86356e-08 1.97414e-08
8.26326e-08 1.31514e-08 8.13774e-07 1.86351e-08 1.97404e-08
8.28231e-08 1.31817e-08 8.13634e-07 1.86346e-08 1.97394e-08
8.3014e-08 1.32121e-08 8.13494e-07 1.8634e-08 1.97394e-08
8.32053e-08 1.32425e-08 8.13355e-07 1.86335e-08 1.97383e-08
8.33972e-08 1.32731e-08 8.13215e-07 1.8633e-08 1.97378e-08
8.35894e-08 1.33037e-08 8.13075e-07 1.8633e-08 1.97373e-08
8.37821e-08 1.33343e-08 8.12936e-07 1.86325e-08 1.97363e-08
8.39752e-08 1.33651e-08 8.12797e-07 1.8632e-08 1.97353e-08
8.41688e-08 1.33959e-08 8.12657e-07 1.86315e-08 1.97347e-08
8.43629e-08 1.34268e-08 8.12518e-07 1.86304e-08 1.97342e-08
8.45573e-08 1.34577e-08 8.12379e-07 1.86299e-08 1.97332e-08
8.47523e-08 1.34887e-08 8.1224e-07 1.86294e-08 1.97327e-08
8.49476e-08 1.35198e-08 8.12101e-07 1.86284e-08 1.97317e-08
8.51435e-08 1.3551e-08 8.11962e-07 1.86284e-08 1.97306e-08
8.53397e-08 1.35822e-08 8.11823e-07 1.86274e-08 1.97301e-08
8.55365e-08 1.36135e-08 8.11684e-07 1.86274e-08 1.97296e-08
8.57336e-08 1.36449e-08 8.11545e-07 1.86263e-08 1.97286e-08
8.59313e-08 1.36764e-08 8.11407e-07 1.86258e-08 1.97275e-08
8.61294e-08 1.37079e-08 8.11268e-07 1.86248e-08 1.9727e-08
8.63279e-08 1.37395e-08 8.1113e-07 1.86243e-08 1.9726e-08
8.65269e-08 1.37712e-08 8.10991e-07 1.86238e-08 1.9725e-08
8.67264e-08 1.38029e-08 8.10853e-07 1.86232e-08 1.97239e-08
8.69263e-08 1.38348e-08 8.10714e-07 1.86222e-08 1.97234e-08
8.71267e-08 1.38666e-08 8.10576e-07 1.86217e-08 1.97224e-08
8.73275e-08 1.38986e-08 8.10438e-07 1.86207e-08 1.97219e-08
8.75289e-08 1.39307e-08 8.103e-07 1.86207e-08 1.97208e-08
8.77306e-08 1.39628e-08 8.10162e-07 1.86202e-08 1.97203e-08
8.79329e-08 1.3995e-08 8.10024e-07 1.86191e-08 1.97193e-08
8.81356e-08 1.40272e-08 8.09886e-07 1.86181e-08 1.97183e-08
8.83388e-08 1.40595e-08 8.09748e-07 1.86176e-08 1.97172e-08
8.85424e-08 1.4092e-08 8.0961e-07 1.86171e-08 1.97162e-08
8.87465e-08 1.41244e-08 8.09472e-07 1.8616e-08 1.97152e-08
8.89511e-08 1.4157e-08 8.09335e-07 1.86155e-08 1.97147e-08
8.91561e-08 1.41896e-08 8.09197e-07 1.86145e-08 1.97136e-08
8.93617e-08 1.42224e-08 8.0906e-07 1.8614e-08 1.97126e-08
8.95677e-08 1.42551e-08 8.08923e-07 1.86135e-08 1.97116e-08
8.97741e-08 1.4288e-08 8.08785e-07 1.8613e-08 1.97111e-08
8.99811e-08 1.43209e-08 8.08648e-07 1.86114e-08 1.97095e-08
9.01885e-08 1.43539e-08 8.08511e-07 1.86109e-08 1.9709e-08
9.03964e-08 1.4387e-08 8.08373e-07 1.86104e-08 1.9708e-08
9.06048e-08 1.44202e-08 8.08236e-07 1.86094e-08 1.97075e-08
9.08137e-08 1.44534e-08 8.081e-07 1.86083e-08 1.97059e-08
9.1023e-08 1.44868e-08 8.07963e-07 1.86083e-08 1.97049e-08
9.12329e-08 1.45202e-08 8.07826e-07 1.86073e-08 1.97039e-08
9.14432e-08 1.45536e-08 8.07689e-07 1.86063e-08 1.97034e-08
9.1654e-08 1.45872e-08 8.07552e-07 1.86052e-08 1.97023e-08
9.18652e-08 1.46208e-08 8.07416e-07 1.86047e-08 1.97008e-08
9.2077e-08 1.46545e-08 8.07279e-07 1.86037e-08 1.96998e-08
9.22893e-08 1.46883e-08 8.07143e-07 1.86032e-08 1.96992e-08
9.2502e-08 1.47222e-08 8.07007e-07 1.86016e-08 1.96977e-08
9.27153e-08 1.47561e-08 8.0687e-07 1.86011e-08 1.96962e-08
9.2929e-08 1.47901e-08 8.06735e-07 1.86001e-08 1.96956e-08
9.31432e-08 1.48242e-08 8.06598e-07 1.85996e-08 1.96946e-08
9.33579e-08 1.48584e-08 8.06462e-07 1.8598e-08 1.96931e-08
9.35732e-08 1.48926e-08 8.06326e-07 1.8597e-08 1.9692e-08
9.37889e-08 1.4927e-08 8.0619e-07 1.8596e-08 1.9691e-08
9.40051e-08 1.49614e-08 8.06055e-07 1.8595e-08 1.96895e-08
9.42218e-08 1.49959e-08 8.05919e-07 1.85944e-08 1.96884e-08
9.4439e-08 1.50304e-08 8.05784e-07 1.85934e-08 1.96874e-08
9.46567e-08 1.50651e-08 8.05648e-07 1.85919e-08 1.96859e-08
9.48749e-08 1.50998e-08 8.05513e-07 1.85908e-08 1.96843e-08
9.50936e-08 1.51346e-08 8.05378e-07 1.85898e-08 1.96833e-08
9.53128e-08 1.51695e-08 8.05242e-07 1.85883e-08 1.96818e-08
9.55325e-08 1.52045e-08 8.05107e-07 1.85872e-08 1.96802e-08
9.57527e-08 1.52395e-08 8.04972e-07 1.85862e-08 1.96792e-08
9.59735e-08 1.52747e-08 8.04837e-07 1.85852e-08 1.96771e-08
9.61947e-08 1.53099e-08 8.04702e-07 1.85831e-08 1.96761e-08
9.64165e-08 1.53452e-08 8.04568e-07 1.85821e-08 1.9674e-08
9.66387e-08 1.53805e-08 8.04433e-07 1.85806e-08 1.9673e-08
9.68615e-08 1.5416e-08 8.04298e-07 1.8579e-08 1.9671e-08
9.70848e-08 1.54515e-08 8.04164e-07 1.85775e-08 1.96694e-08
9.73086e-08 1.54871e-08 8.0403e-07 1.85759e-08 1.96679e-08
9.75329e-08 1.55228e-08 8.03895e-07 1.85744e-08 1.96663e-08
9.77578e-08 1.55586e-08 8.03761e-07 1.85728e-08 1.96638e-08
9.79831e-08 1.55945e-08 8.03627e-07 1.85713e-08 1.96622e-08
9.8209e-08 1.56304e-08 8.03494e-07 1.85698e-08 1.96602e-08
9.84354e-08 1.56665e-08 8.03359e-07 1.85682e-08 1.96581e-08
9.86623e-08 1.57026e-08 8.03226e-07 1.85662e-08 1.9656e-08
9.88897e-08 1.57388e-08 8.03092e-07 1.85641e-08 1.96545e-08
9.91177e-08 1.57751e-08 8.02959e-07 1.85626e-08 1.96524e-08
9.93462e-08 1.58114e-08 8.02825e-07 1.85605e-08 1.96504e-08
9.95752e-08 1.58479e-08 8.02692e-07 1.8559e-08 1.96478e-08
9.98048e-08 1.58844e-08 8.02559e-07 1.85564e-08 1.96463e-08
1.00035e-07 1.5921e-08 8.02426e-07 1.85543e-08 1.96437e-08
1.00265e-07 1.59577e-08 8.02293e-07 1.85528e-08 1.96416e-08
1.00497e-07 1.59945e-08 8.0216e-07 1.85502e-08 1.96386e-08
1.00728e-07 1.60314e-08 8.02027e-07 1.85476e-08 1.96365e-08
1.0096e-07 1.60684e-08 8.01895e-07 1.85456e-08 1.96344e-08
1.01193e-07 1.61054e-08 8.01762e-07 1.85435e-08 1.96314e-08
1.01426e-07 1.61425e-08 8.0163e-07 1.8541e-08 1.96288e-08
1.0166e-07 1.61797e-08 8.01498e-07 1.85384e-08 1.96262e-08
1.01895e-07 1.6217e-08 8.01365e-07 1.85358e-08 1.96236e-08
1.0213e-07 1.62544e-08 8.01233e-07 1.85332e-08 1.96206e-08
1.02365e-07 1.62919e-08 8.01102e-07 1.85307e-08 1.9618e-08
1.02601e-07 1.63294e-08 8.0097e-07 1.85281e-08 1.96149e-08
1.02837e-07 1.63671e-08 8.00838e-07 1.8525e-08 1.96123e-08
1.03075e-07 1.64048e-08 8.00707e-07 1.85224e-08 1.96092e-08
1.03312e-07 1.64426e-08 8.00576e-07 1.85199e-08 1.96056e-08
1.0355e-07 1.64805e-08 8.00444e-07 1.85168e-08 1.96031e-08
1.03789e-07 1.65185e-08 8.00314e-07 1.85137e-08 1.95995e-08
1.04028e-07 1.65566e-08 8.00183e-07 1.85106e-08 1.95964e-08
1.04268e-07 1.65948e-08 8.00052e-07 1.85075e-08 1.95933e-08
1.04508e-07 1.6633e-08 7.99922e-07 1.85044e-08 1.95897e-08
1.04749e-07 1.66714e-08 7.99791e-07 1.85013e-08 1.95861e-08
1.04991e-07 1.67098e-08 7.99661e-07 1.84977e-08 1.95825e-08
1.05233e-07 1.67483e-08 7.9953e-07 1.84947e-08 1.95794e-08
1.05475e-07 1.67869e-08 7.99401e-07 1.84916e-08 1.95758e-08
1.05719e-07 1.68256e-08 7.99271e-07 1.84875e-08 1.95722e-08
1.05962e-07 1.68644e-08 7.99141e-07 1.84844e-08 1.95686e-08
1.06207e-07 1.69033e-08 7.99011e-07 1.84808e-08 1.9565e-08
1.06451e-07 1.69423e-08 7.98882e-07 1.84772e-08 1.95614e-08
1.06697e-07 1.69813e-08 7.98753e-07 1.84736e-08 1.95573e-08
1.06943e-07 1.70205e-08 7.98624e-07 1.847e-08 1.95532e-08
1.07189e-07 1.70597e-08 7.98495e-07 1.84659e-08 1.95496e-08
1.07436e-07 1.7099e-08 7.98367e-07 1.84628e-08 1.95455e-08
1.07684e-07 1.71384e-08 7.98238e-07 1.84587e-08 1.95419e-08
1.07932e-07 1.7178e-08 7.9811e-07 1.84551e-08 1.95377e-08
1.08181e-07 1.72176e-08 7.97983e-07 1.84509e-08 1.95336e-08
1.0843e-07 1.72572e-08 7.97854e-07 1.84473e-08 1.9529e-08
1.0868e-07 1.7297e-08 7.97727e-07 1.84432e-08 1.95249e-08
1.08931e-07 1.73369e-08 7.97599e-07 1.84391e-08 1.95208e-08
1.09182e-07 1.73769e-08 7.97472e-07 1.8435e-08 1.95172e-08
1.09434e-07 1.74169e-08 7.97345e-07 1.84314e-08 1.95125e-08
1.09686e-07 1.74571e-08 7.97218e-07 1.84273e-08 1.95084e-08
1.09939e-07 1.74973e-08 7.97092e-07 1.84232e-08 1.95043e-08
1.10192e-07 1.75376e-08 7.96965e-07 1.84191e-08 1.95002e-08
1.10446e-07 1.75781e-08 7.96839e-07 1.84155e-08 1.94961e-08
1.10701e-07 1.76186e-08 7.96713e-07 1.84108e-08 1.94915e-08
1.10956e-07 1.76592e-08 7.96588e-07 1.84067e-08 1.94873e-08
1.11212e-07 1.76999e-08 7.96462e-07 1.84026e-08 1.94832e-08
1.11468e-07 1.77407e-08 7.96337e-07 1.83985e-08 1.94786e-08
1.11725e-07 1.77816e-08 7.96212e-07 1.83949e-08 1.9474e-08
1.11983e-07 1.78226e-08 7.96087e-07 1.83908e-08 1.94704e-08
1.12241e-07 1.78637e-08 7.95963e-07 1.83866e-08 1.94657e-08
1.125e-07 1.79049e-08 7.95838e-07 1.83825e-08 1.94616e-08
1.12759e-07 1.79462e-08 7.95715e-07 1.83784e-08 1.9457e-08
1.13019e-07 1.79875e-08 7.95591e-07 1.83748e-08 1.94534e-08
1.13279e-07 1.8029e-08 7.95467e-07 1.83707e-08 1.94493e-08
1.13541e-07 1.80706e-08 7.95344e-07 1.83666e-08 1.94446e-08
1.13802e-07 1.81122e-08 7.95222e-07 1.83625e-08 1.9441e-08
1.14065e-07 1.8154e-08 7.95099e-07 1.83589e-08 1.94369e-08
1.14328e-07 1.81958e-08 7.94977e-07 1.83553e-08 1.94328e-08
1.14591e-07 1.82378e-08 7.94855e-07 1.83517e-08 1.94287e-08
1.14855e-07 1.82798e-08 7.94733e-07 1.83476e-08 1.94246e-08
1.1512e-07 1.83219e-08 7.94612e-07 1.8344e-08 1.9421e-08
1.15386e-07 1.83642e-08 7.94491e-07 1.83404e-08 1.94174e-08
1.15651e-07 1.84065e-08 7.9437e-07 1.83368e-08 1.94133e-08
1.15918e-07 1.84489e-08 7.94249e-07 1.83337e-08 1.94102e-08
1.16185e-07 1.84915e-08 7.94129e-07 1.83306e-08 1.94061e-08
1.16453e-07 1.85341e-08 7.94009e-07 1.8327e-08 1.9403e-08
1.16722e-07 1.85768e-08 7.9389e-07 1.83239e-08 1.93994e-08
1.16991e-07 1.86196e-08 7.93771e-07 1.83208e-08 1.93963e-08
1.1726e-07 1.86626e-08 7.93652e-07 1.83177e-08 1.93932e-08
1.17531e-07 1.87056e-08 7.93534e-07 1.83152e-08 1.93901e-08
1.17802e-07 1.87487e-08 7.93415e-07 1.83121e-08 1.9387e-08
1.18073e-07 1.87919e-08 7.93297e-07 1.83095e-08 1.9384e-08
1.18345e-07 1.88352e-08 7.9318e-07 1.83069e-08 1.93814e-08
1.18618e-07 1.88787e-08 7.93063e-07 1.83044e-08 1.93788e-08
1.18892e-07 1.89222e-08 7.92947e-07 1.83023e-08 1.93762e-08
1.19166e-07 1.89658e-08 7.9283e-07 1.82997e-08 1.93742e-08
1.1944e-07 1.90095e-08 7.92714e-07 1.82982e-08 1.93721e-08
1.19716e-07 1.90534e-08 7.92598e-07 1.82961e-08 1.93696e-08
1.19992e-07 1.90973e-08 7.92483e-07 1.82946e-08 1.93675e-08
1.20268e-07 1.91413e-08 7.92369e-07 1.8293e-08 1.9366e-08
1.20546e-07 1.91854e-08 7.92254e-07 1.82915e-08 1.93644e-08
1.20823e-07 1.92297e-08 7.9214e-07 1.82905e-08 1.93629e-08
1.21102e-07 1.9274e-08 7.92026e-07 1.82889e-08 1.93618e-08
1.21381e-07 1.93184e-08 7.91913e-07 1.82879e-08 1.93603e-08
1.21661e-07 1.93629e-08 7.918e-07 1.82874e-08 1.93593e-08
1.21941e-07 1.94076e-08 7.91688e-07 1.82869e-08 1.93588e-08
1.22223e-07 1.94523e-08 7.91575e-07 1.82864e-08 1.93582e-08
1.22504e-07 1.94972e-08 7.91463e-07 1.82858e-08 1.93577e-08
1.22787e-07 1.95421e-08 7.91352e-07 1.82858e-08 1.93572e-08
1.2307e-07 1.95872e-08 7.91241e-07 1.82858e-08 1.93572e-08
1.23353e-07 1.96323e-08 7.91131e-07 1.82864e-08 1.93572e-08
1.23638e-07 1.96776e-08 7.91021e-07 1.82869e-08 1.93572e-08
1.23923e-07 1.97229e-08 7.90911e-07 1.82879e-08 1.93582e-08
1.24208e-07 1.97684e-08 7.90802e-07 1.82889e-08 1.93588e-08
1.24495e-07 1.9814e-08 7.90693e-07 1.829e-08 1.93598e-08
1.24782e-07 1.98596e-08 7.90585e-07 1.8291e-08 1.93613e-08
1.25069e-07 1.99054e-08 7.90476e-07 1.82925e-08 1.93624e-08
1.25358e-07 1.99513e-08 7.90369e-07 1.82946e-08 1.93639e-08
1.25647e-07 1.99973e-08 7.90262e-07 1.82961e-08 1.93654e-08
1.25936e-07 2.00434e-08 7.90155e-07 1.82987e-08 1.9368e-08
1.26227e-07 2.00896e-08 7.90049e-07 1.83013e-08 1.93696e-08
1.26518e-07 2.01359e-08 7.89943e-07 1.83033e-08 1.93721e-08
1.26809e-07 2.01823e-08 7.89838e-07 1.83064e-08 1.93752e-08
1.27102e-07 2.02289e-08 7.89732e-07 1.83095e-08 1.93773e-08
1.27395e-07 2.02755e-08 7.89628e-07 1.83126e-08 1.93804e-08
1.27688e-07 2.03222e-08 7.89524e-07 1.83162e-08 1.9384e-08
1.27983e-07 2.03691e-08 7.89419e-07 1.83198e-08 1.93876e-08
1.28278e-07 2.0416e-08 7.89316e-07 1.83239e-08 1.93912e-08
1.28573e-07 2.04631e-08 7.89214e-07 1.8328e-08 1.93948e-08
1.2887e-07 2.05103e-08 7.89111e-07 1.83321e-08 1.93994e-08
1.29167e-07 2.05576e-08 7.89008e-07 1.83368e-08 1.94035e-08
1.29465e-07 2.06049e-08 7.88907e-07 1.83414e-08 1.94081e-08
1.29763e-07 2.06524e-08 7.88805e-07 1.83465e-08 1.94128e-08
1.30062e-07 2.07e-08 7.88704e-07 1.83517e-08 1.94179e-08
1.30362e-07 2.07478e-08 7.88604e-07 1.83568e-08 1.9423e-08
1.30663e-07 2.07956e-08 7.88503e-07 1.83625e-08 1.94287e-08
1.30964e-07 2.08435e-08 7.88404e-07 1.83681e-08 1.94338e-08
1.31266e-07 2.08916e-08 7.88304e-07 1.83743e-08 1.94395e-08
1.31568e-07 2.09397e-08 7.88205e-07 1.83805e-08 1.94457e-08
1.31872e-07 2.0988e-08 7.88107e-07 1.83866e-08 1.94518e-08
1.32176e-07 2.10364e-08 7.88008e-07 1.83933e-08 1.9458e-08
1.3248e-07 2.10849e-08 7.8791e-07 1.84e-08 1.94647e-08
1.32786e-07 2.11335e-08 7.87813e-07 1.84067e-08 1.94714e-08
1.33092e-07 2.11822e-08 7.87715e-07 1.84139e-08 1.94781e-08
1.33399e-07 2.1231e-08 7.87619e-07 1.84211e-08 1.94853e-08
1.33706e-07 2.128e-08 7.87522e-07 1.84288e-08 1.94925e-08
1.34014e-07 2.1329e-08 7.87426e-07 1.8436e-08 1.94997e-08
1.34323e-07 2.13782e-08 7.8733e-07 1.84443e-08 1.95079e-08
1.34633e-07 2.14275e-08 7.87234e-07 1.84515e-08 1.95151e-08
1.34943e-07 2.14769e-08 7.87139e-07 1.84597e-08 1.95228e-08
1.35254e-07 2.15264e-08 7.87044e-07 1.84679e-08 1.95311e-08
1.35566e-07 2.1576e-08 7.86949e-07 1.84761e-08 1.95388e-08
1.35879e-07 2.16258e-08 7.86855e-07 1.84849e-08 1.95475e-08
1.36192e-07 2.16756e-08 7.86761e-07 1.84926e-08 1.95552e-08
1.36506e-07 2.17256e-08 7.86668e-07 1.85019e-08 1.9564e-08
1.36821e-07 2.17757e-08 7.86574e-07 1.85101e-08 1.95727e-08
1.37136e-07 2.18259e-08 7.86481e-07 1.85188e-08 1.95809e-08
1.37452e-07 2.18762e-08 7.86388e-07 1.85276e-08 1.95902e-08
1.37769e-07 2.19266e-08 7.86295e-07 1.85368e-08 1.95984e-08
1.38087e-07 2.19772e-08 7.86203e-07 1.85461e-08 1.96077e-08
1.38405e-07 2.20278e-08 7.86111e-07 1.85548e-08 1.96164e-08
1.38724e-07 2.20786e-08 7.86018e-07 1.85641e-08 1.96257e-08
1.39044e-07 2.21295e-08 7.85926e-07 1.85734e-08 1.96344e-08
1.39364e-07 2.21805e-08 7.85835e-07 1.85826e-08 1.96432e-08
1.39685e-07 2.22316e-08 7.85743e-07 1.85919e-08 1.96524e-08
1.40007e-07 2.22829e-08 7.85652e-07 1.86006e-08 1.96617e-08
1.4033e-07 2.23343e-08 7.85561e-07 1.86104e-08 1.9671e-08
1.40654e-07 2.23857e-08 7.8547e-07 1.86191e-08 1.96797e-08
1.40978e-07 2.24373e-08 7.8538e-07 1.86284e-08 1.9689e-08
1.41303e-07 2.24891e-08 7.85289e-07 1.86376e-08 1.96977e-08
1.41629e-07 2.25409e-08 7.85199e-07 1.86469e-08 1.9707e-08
1.41955e-07 2.25929e-08 7.85108e-07 1.86562e-08 1.97157e-08
1.42282e-07 2.2645e-08 7.85018e-07 1.86649e-08 1.9725e-08
1.4261e-07 2.26972e-08 7.84928e-07 1.86742e-08 1.97342e-08
1.42939e-07 2.27495e-08 7.84838e-07 1.86834e-08 1.9743e-08
1.43269e-07 2.28019e-08 7.84748e-07 1.86922e-08 1.97517e-08
1.43599e-07 2.28545e-08 7.84659e-07 1.87014e-08 1.97599e-08
1.4393e-07 2.29072e-08 7.84569e-07 1.87097e-08 1.97692e-08
1.44262e-07 2.296e-08 7.84479e-07 1.87184e-08 1.97774e-08
1.44594e-07 2.30129e-08 7.8439e-07 1.87271e-08 1.97857e-08
1.44928e-07 2.3066e-08 7.84301e-07 1.87354e-08 1.97939e-08
1.45262e-07 2.31191e-08 7.84211e-07 1.87436e-08 1.98026e-08
1.45597e-07 2.31724e-08 7.84122e-07 1.87518e-08 1.98103e-08
1.45932e-07 2.32258e-08 7.84033e-07 1.87601e-08 1.98186e-08
1.46269e-07 2.32794e-08 7.83944e-07 1.87683e-08 1.98263e-08
1.46606e-07 2.3333e-08 7.83854e-07 1.87755e-08 1.98335e-08
1.46944e-07 2.33868e-08 7.83765e-07 1.87832e-08 1.98412e-08
1.47283e-07 2.34407e-08 7.83676e-07 1.87909e-08 1.98489e-08
1.47622e-07 2.34948e-08 7.83587e-07 1.87981e-08 1.98556e-08
1.47962e-07 2.35489e-08 7.83498e-07 1.88053e-08 1.98628e-08
1.48303e-07 2.36032e-08 7.83409e-07 1.88125e-08 1.98695e-08
1.48645e-07 2.36576e-08 7.8332e-07 1.88192e-08 1.98762e-08
1.48988e-07 2.37122e-08 7.8323e-07 1.88254e-08 1.98829e-08
1.49331e-07 2.37668e-08 7.83142e-07 1.88316e-08 1.98885e-08
1.49676e-07 2.38216e-08 7.83052e-07 1.88377e-08 1.98947e-08
1.50021e-07 2.38765e-08 7.82963e-07 1.88439e-08 1.99009e-08
1.50367e-07 2.39316e-08 7.82874e-07 1.88496e-08 1.9906e-08
1.50713e-07 2.39867e-08 7.82785e-07 1.88552e-08 1.99117e-08
1.51061e-07 2.4042e-08 7.82695e-07 1.88604e-08 1.99168e-08
1.51409e-07 2.40975e-08 7.82606e-07 1.8865e-08 1.9922e-08
1.51758e-07 2.4153e-08 7.82517e-07 1.88701e-08 1.99266e-08
1.52108e-07 2.42087e-08 7.82428e-07 1.88748e-08 1.99312e-08
1.52458e-07 2.42645e-08 7.82338e-07 1.88789e-08 1.99353e-08
1.5281e-07 2.43204e-08 7.82249e-07 1.88835e-08 1.99394e-08
1.53162e-07 2.43765e-08 7.8216e-07 1.88876e-08 1.9943e-08
1.53515e-07 2.44327e-08 7.8207e-07 1.88912e-08 1.99472e-08
1.53869e-07 2.4489e-08 7.81981e-07 1.88948e-08 1.99502e-08
1.54224e-07 2.45455e-08 7.81891e-07 1.88979e-08 1.99533e-08
1.54579e-07 2.46021e-08 7.81802e-07 1.8901e-08 1.99564e-08
1.54936e-07 2.46588e-08 7.81712e-07 1.89036e-08 1.9959e-08
1.55293e-07 2.47156e-08 7.81622e-07 1.89061e-08 1.9961e-08
1.55651e-07 2.47726e-08 7.81532e-07 1.89082e-08 1.99636e-08
1.5601e-07 2.48297e-08 7.81442e-07 1.89108e-08 1.99657e-08
1.56369e-07 2.48869e-08 7.81353e-07 1.89128e-08 1.99677e-08
1.5673e-07 2.49443e-08 7.81263e-07 1.89144e-08 1.99693e-08
1.57091e-07 2.50018e-08 7.81173e-07 1.89159e-08 1.99703e-08
1.57453e-07 2.50594e-08 7.81083e-07 1.89169e-08 1.99718e-08
1.57816e-07 2.51172e-08 7.80993e-07 1.89185e-08 1.99729e-08
1.5818e-07 2.51751e-08 7.80903e-07 1.8919e-08 1.99734e-08
1.58545e-07 2.52331e-08 7.80814e-07 1.892e-08 1.99739e-08
1.5891e-07 2.52913e-08 7.80724e-07 1.89205e-08 1.99744e-08
1.59276e-07 2.53496e-08 7.80634e-07 1.8921e-08 1.99749e-08
1.59644e-07 2.54081e-08 7.80544e-07 1.89205e-08 1.99744e-08
1.60012e-07 2.54666e-08 7.80454e-07 1.8921e-08 1.99744e-08
1.6038e-07 2.55253e-08 7.80364e-07 1.89205e-08 1.99744e-08
1.6075e-07 2.55842e-08 7.80274e-07 1.89205e-08 1.99734e-08
1.61121e-07 2.56432e-08 7.80184e-07 1.892e-08 1.99729e-08
1.61492e-07 2.57023e-08 7.80094e-07 1.89195e-08 1.99724e-08
1.61864e-07 2.57615e-08 7.80004e-07 1.8919e-08 1.99713e-08
1.62238e-07 2.58209e-08 7.79914e-07 1.89174e-08 1.99708e-08
1.62611e-07 2.58804e-08 7.79824e-07 1.89169e-08 1.99693e-08
1.62986e-07 2.59401e-08 7.79735e-07 1.89159e-08 1.99682e-08
1.63362e-07 2.59999e-08 7.79645e-07 1.89144e-08 1.99667e-08
1.63739e-07 2.60598e-08 7.79555e-07 1.89133e-08 1.99657e-08
1.64116e-07 2.61199e-08 7.79465e-07 1.89118e-08 1.99641e-08
1.64494e-07 2.61801e-08 7.79376e-07 1.89102e-08 1.99626e-08
1.64874e-07 2.62405e-08 7.79287e-07 1.89092e-08 1.9961e-08
1.65254e-07 2.63009e-08 7.79197e-07 1.89077e-08 1.99595e-08
1.65635e-07 2.63616e-08 7.79108e-07 1.89061e-08 1.9958e-08
1.66016e-07 2.64223e-08 7.79018e-07 1.89041e-08 1.99559e-08
1.66399e-07 2.64833e-08 7.78929e-07 1.89025e-08 1.99544e-08
1.66783e-07 2.65443e-08 7.7884e-07 1.89015e-08 1.99528e-08
1.67167e-07 2.66055e-08 7.78751e-07 1.89e-08 1.99508e-08
1.67553e-07 2.66668e-08 7.78662e-07 1.88979e-08 1.99487e-08
1.67939e-07 2.67283e-08 7.78573e-07 1.88964e-08 1.99472e-08
1.68326e-07 2.67899e-08 7.78484e-07 1.88948e-08 1.99456e-08
1.68714e-07 2.68517e-08 7.78395e-07 1.88933e-08 1.99436e-08
1.69103e-07 2.69136e-08 7.78307e-07 1.88917e-08 1.99425e-08
1.69493e-07 2.69756e-08 7.78219e-07 1.88902e-08 1.99405e-08
1.69884e-07 2.70378e-08 7.78131e-07 1.88886e-08 1.99394e-08
1.70275e-07 2.71001e-08 7.78042e-07 1.88876e-08 1.99379e-08
1.70668e-07 2.71626e-08 7.77954e-07 1.88861e-08 1.99364e-08
1.71061e-07 2.72252e-08 7.77866e-07 1.88856e-08 1.99348e-08
1.71455e-07 2.7288e-08 7.77778e-07 1.8884e-08 1.99343e-08
1.71851e-07 2.73509e-08 7.77691e-07 1.8883e-08 1.99328e-08
1.72247e-07 2.74139e-08 7.77603e-07 1.8883e-08 1.99317e-08
1.72644e-07 2.74771e-08 7.77516e-07 1.8882e-08 1.99312e-08
1.73042e-07 2.75405e-08 7.77429e-07 1.88814e-08 1.99302e-08
1.73441e-07 2.7604e-08 7.77341e-07 1.88809e-08 1.99302e-08
1.73841e-07 2.76676e-08 7.77255e-07 1.88809e-08 1.99297e-08
1.74241e-07 2.77314e-08 7.77168e-07 1.88804e-08 1.99292e-08
1.74643e-07 2.77953e-08 7.77081e-07 1.88804e-08 1.99292e-08
1.75046e-07 2.78594e-08 7.76994e-07 1.88809e-08 1.99292e-08
1.75449e-07 2.79236e-08 7.76908e-07 1.88809e-08 1.99297e-08
1.75854e-07 2.7988e-08 7.76822e-07 1.88814e-08 1.99297e-08
1.76259e-07 2.80525e-08 7.76736e-07 1.88825e-08 1.99302e-08
1.76665e-07 2.81172e-08 7.7665e-07 1.8883e-08 1.99312e-08
1.77073e-07 2.8182e-08 7.76564e-07 1.88845e-08 1.99322e-08
1.77481e-07 2.82469e-08 7.76478e-07 1.8885e-08 1.99328e-08
1.7789e-07 2.83121e-08 7.76392e-07 1.88866e-08 1.99343e-08
1.783e-07 2.83773e-08 7.76307e-07 1.88881e-08 1.99358e-08
1.78711e-07 2.84427e-08 7.76222e-07 1.88902e-08 1.99374e-08
1.79123e-07 2.85083e-08 7.76136e-07 1.88922e-08 1.99394e-08
1.79536e-07 2.8574e-08 7.76051e-07 1.88943e-08 1.9941e-08
1.7995e-07 2.86399e-08 7.75966e-07 1.88969e-08 1.99436e-08
1.80365e-07 2.87059e-08 7.75881e-07 1.88989e-08 1.99456e-08
1.8078e-07 2.87721e-08 7.75796e-07 1.8902e-08 1.99482e-08
1.81197e-07 2.88384e-08 7.75712e-07 1.89046e-08 1.99513e-08
1.81615e-07 2.89049e-08 7.75627e-07 1.89077e-08 1.99538e-08
1.82033e-07 2.89715e-08 7.75542e-07 1.89113e-08 1.99569e-08
1.82453e-07 2.90383e-08 7.75458e-07 1.89144e-08 1.99605e-08
1.82874e-07 2.91053e-08 7.75374e-07 1.8918e-08 1.99641e-08
1.83295e-07 2.91723e-08 7.7529e-07 1.89221e-08 1.99677e-08
1.83718e-07 2.92396e-08 7.75205e-07 1.89262e-08 1.99713e-08
1.84141e-07 2.9307e-08 7.75122e-07 1.89298e-08 1.9976e-08
1.84566e-07 2.93746e-08 7.75037e-07 1.89339e-08 1.99801e-08
1.84991e-07 2.94423e-08 7.74953e-07 1.89385e-08 1.99837e-08
1.85418e-07 2.95101e-08 7.7487e-07 1.89432e-08 1.99883e-08
1.85845e-07 2.95782e-08 7.74786e-07 1.89478e-08 1.99929e-08
1.86274e-07 2.96464e-08 7.74702e-07 1.89535e-08 1.99986e-08
1.86703e-07 2.97147e-08 7.74618e-07 1.89581e-08 2.00032e-08
1.87133e-07 2.97832e-08 7.74535e-07 1.89632e-08 2.00084e-08
1.87565e-07 2.98519e-08 7.74451e-07 1.89689e-08 2.0013e-08
1.87997e-07 2.99207e-08 7.74368e-07 1.8974e-08 2.00187e-08
1.88431e-07 2.99896e-08 7.74284e-07 1.89797e-08 2.00238e-08
1.88865e-07 3.00588e-08 7.742e-07 1.89853e-08 2.00295e-08
1.893e-07 3.01281e-08 7.74117e-07 1.8991e-08 2.00356e-08
1.89737e-07 3.01975e-08 7.74033e-07 1.89967e-08 2.00408e-08
1.90174e-07 3.02671e-08 7.7395e-07 1.90028e-08 2.00469e-08
1.90612e-07 3.03369e-08 7.73867e-07 1.9009e-08 2.00531e-08
1.91052e-07 3.04068e-08 7.73783e-07 1.90152e-08 2.00588e-08
1.91492e-07 3.04769e-08 7.737e-07 1.90213e-08 2.00649e-08
1.91934e-07 3.05472e-08 7.73617e-07 1.90275e-08 2.00711e-08
1.92376e-07 3.06176e-08 7.73533e-07 1.90337e-08 2.00773e-08
1.9282e-07 3.06882e-08 7.7345e-07 1.90399e-08 2.0084e-08
1.93264e-07 3.07589e-08 7.73367e-07 1.90465e-08 2.00901e-08
1.9371e-07 3.08298e-08 7.73283e-07 1.90532e-08 2.00963e-08
1.94156e-07 3.09009e-08 7.73201e-07 1.90599e-08 2.0103e-08
1.94604e-07 3.09722e-08 7.73117e-07 1.90661e-08 2.01092e-08
1.95052e-07 3.10436e-08 7.73034e-07 1.90728e-08 2.01159e-08
1.95502e-07 3.11151e-08 7.72952e-07 1.90795e-08 2.0122e-08
1.95953e-07 3.11868e-08 7.72869e-07 1.90862e-08 2.01282e-08
1.96404e-07 3.12587e-08 7.72786e-07 1.90923e-08 2.01349e-08
1.96857e-07 3.13308e-08 7.72703e-07 1.9099e-08 2.01411e-08
1.97311e-07 3.1403e-08 7.7262e-07 1.91057e-08 2.01478e-08
1.97766e-07 3.14754e-08 7.72537e-07 1.91124e-08 2.01544e-08
1.98222e-07 3.1548e-08 7.72455e-07 1.91186e-08 2.01606e-08
1.98679e-07 3.16207e-08 7.72372e-07 1.91252e-08 2.01673e-08
1.99137e-07 3.16936e-08 7.7229e-07 1.91324e-08 2.01735e-08
1.99596e-07 3.17666e-08 7.72207e-07 1.91386e-08 2.01796e-08
2.00056e-07 3.18399e-08 7.72125e-07 1.91448e-08 2.01868e-08
2.00517e-07 3.19133e-08 7.72043e-07 1.91515e-08 2.0193e-08
2.00979e-07 3.19868e-08 7.71961e-07 1.91576e-08 2.01987e-08
2.01443e-07 3.20606e-08 7.71879e-07 1.91643e-08 2.02054e-08
2.01907e-07 3.21345e-08 7.71797e-07 1.91705e-08 2.02115e-08
2.02372e-07 3.22086e-08 7.71715e-07 1.91772e-08 2.02177e-08
2.02839e-07 3.22828e-08 7.71634e-07 1.91834e-08 2.02239e-08
2.03306e-07 3.23572e-08 7.71553e-07 1.91895e-08 2.023e-08
2.03775e-07 3.24318e-08 7.71471e-07 1.91957e-08 2.02362e-08
2.04245e-07 3.25066e-08 7.7139e-07 1.92019e-08 2.02424e-08
2.04716e-07 3.25815e-08 7.7131e-07 1.92081e-08 2.0248e-08
2.05188e-07 3.26566e-08 7.71229e-07 1.92137e-08 2.02542e-08
2.05661e-07 3.27319e-08 7.71149e-07 1.92199e-08 2.02599e-08
2.06135e-07 3.28074e-08 7.71069e-07 1.92261e-08 2.02661e-08
2.0661e-07 3.2883e-08 7.70988e-07 1.92322e-08 2.02717e-08
2.07086e-07 3.29588e-08 7.70909e-07 1.92379e-08 2.02774e-08
2.07564e-07 3.30348e-08 7.70829e-07 1.92441e-08 2.0283e-08
2.08042e-07 3.31109e-08 7.7075e-07 1.92502e-08 2.02892e-08
2.08522e-07 3.31873e-08 7.70671e-07 1.92554e-08 2.02949e-08
2.09002e-07 3.32638e-08 7.70593e-07 1.92615e-08 2.03005e-08
2.09484e-07 3.33404e-08 7.70514e-07 1.92672e-08 2.03057e-08
2.09967e-07 3.34173e-08 7.70436e-07 1.92734e-08 2.03113e-08
2.10451e-07 3.34943e-08 7.70358e-07 1.92785e-08 2.0317e-08
2.10936e-07 3.35715e-08 7.7028e-07 1.92842e-08 2.03226e-08
2.11423e-07 3.36489e-08 7.70204e-07 1.92898e-08 2.03278e-08
2.1191e-07 3.37265e-08 7.70126e-07 1.92955e-08 2.03334e-08
2.12398e-07 3.38043e-08 7.70049e-07 1.93011e-08 2.03391e-08
2.12888e-07 3.38822e-08 7.69974e-07 1.93068e-08 2.03447e-08
2.13379e-07 3.39603e-08 7.69897e-07 1.93125e-08 2.03499e-08
2.13871e-07 3.40386e-08 7.69821e-07 1.93181e-08 2.03555e-08
2.14364e-07 3.4117e-08 7.69746e-07 1.93233e-08 2.03607e-08
2.14858e-07 3.41957e-08 7.69671e-07 1.93289e-08 2.03658e-08
2.15353e-07 3.42745e-08 7.69596e-07 1.93346e-08 2.03715e-08
2.1585e-07 3.43535e-08 7.69522e-07 1.93397e-08 2.03771e-08
2.16347e-07 3.44327e-08 7.69448e-07 1.93459e-08 2.03823e-08
2.16846e-07 3.45121e-08 7.69374e-07 1.9351e-08 2.03874e-08
2.17346e-07 3.45917e-08 7.693e-07 1.93567e-08 2.03926e-08
2.17847e-07 3.46714e-08 7.69227e-07 1.93618e-08 2.03982e-08
2.18349e-07 3.47513e-08 7.69155e-07 1.93675e-08 2.04039e-08
2.18852e-07 3.48314e-08 7.69082e-07 1.93732e-08 2.04085e-08
2.19357e-07 3.49117e-08 7.6901e-07 1.93783e-08 2.04142e-08
2.19863e-07 3.49922e-08 7.68938e-07 1.93845e-08 2.04198e-08
2.20369e-07 3.50729e-08 7.68866e-07 1.93896e-08 2.04255e-08
2.20877e-07 3.51537e-08 7.68795e-07 1.93948e-08 2.04301e-08
2.21387e-07 3.52348e-08 7.68724e-07 1.94009e-08 2.04363e-08
2.21897e-07 3.5316e-08 7.68653e-07 1.94061e-08 2.04414e-08
2.22408e-07 3.53974e-08 7.68583e-07 1.94117e-08 2.04466e-08
2.22921e-07 3.5479e-08 7.68513e-07 1.94179e-08 2.04522e-08
2.23435e-07 3.55608e-08 7.68443e-07 1.9423e-08 2.04574e-08
2.2395e-07 3.56428e-08 7.68374e-07 1.94287e-08 2.0463e-08
2.24466e-07 3.57249e-08 7.68304e-07 1.94338e-08 2.04687e-08
2.24984e-07 3.58073e-08 7.68234e-07 1.94395e-08 2.04744e-08
2.25502e-07 3.58898e-08 7.68166e-07 1.94452e-08 2.04795e-08
2.26022e-07 3.59726e-08 7.68096e-07 1.94508e-08 2.04846e-08
2.26543e-07 3.60555e-08 7.68028e-07 1.94565e-08 2.04903e-08
2.27066e-07 3.61386e-08 7.67959e-07 1.94621e-08 2.04954e-08
2.27589e-07 3.62219e-08 7.67891e-07 1.94673e-08 2.05011e-08
2.28114e-07 3.63054e-08 7.67823e-07 1.94735e-08 2.05068e-08
2.28639e-07 3.63891e-08 7.67755e-07 1.94786e-08 2.05119e-08
2.29167e-07 3.6473e-08 7.67686e-07 1.94843e-08 2.05176e-08
2.29695e-07 3.65571e-08 7.67618e-07 1.94894e-08 2.05232e-08
2.30224e-07 3.66413e-08 7.67551e-07 1.94951e-08 2.05284e-08
2.30755e-07 3.67258e-08 7.67483e-07 1.95002e-08 2.05335e-08
2.31287e-07 3.68105e-08 7.67416e-07 1.95059e-08 2.05392e-08
2.3182e-07 3.68953e-08 7.67348e-07 1.95115e-08 2.05443e-08
2.32355e-07 3.69804e-08 7.67281e-07 1.95167e-08 2.05495e-08
2.3289e-07 3.70656e-08 7.67213e-07 1.95223e-08 2.05546e-08
2.33427e-07 3.71511e-08 7.67145e-07 1.95275e-08 2.05603e-08
2.33965e-07 3.72367e-08 7.67078e-07 1.95326e-08 2.05654e-08
2.34505e-07 3.73226e-08 7.67011e-07 1.95383e-08 2.05705e-08
2.35045e-07 3.74086e-08 7.66943e-07 1.95434e-08 2.05757e-08
2.35587e-07 3.74948e-08 7.66876e-07 1.95485e-08 2.05808e-08
2.3613e-07 3.75813e-08 7.66808e-07 1.95537e-08 2.05855e-08
2.36674e-07 3.76679e-08 7.66741e-07 1.95583e-08 2.05911e-08
2.3722e-07 3.77547e-08 7.66674e-07 1.9564e-08 2.05957e-08
2.37767e-07 3.78418e-08 7.66606e-07 1.95686e-08 2.06009e-08
2.38315e-07 3.7929e-08 7.66538e-07 1.95737e-08 2.06055e-08
2.38864e-07 3.80164e-08 7.6647e-07 1.95789e-08 2.06107e-08
2.39415e-07 3.81041e-08 7.66403e-07 1.95835e-08 2.06153e-08
2.39967e-07 3.81919e-08 7.66335e-07 1.95887e-08 2.06204e-08
2.4052e-07 3.828e-08 7.66268e-07 1.95933e-08 2.06245e-08
2.41074e-07 3.83682e-08 7.66199e-07 1.95979e-08 2.06297e-08
2.4163e-07 3.84566e-08 7.66132e-07 1.96026e-08 2.06338e-08
2.42187e-07 3.85453e-08 7.66064e-07 1.96072e-08 2.06389e-08
2.42746e-07 3.86342e-08 7.65996e-07 1.96123e-08 2.06431e-08
2.43305e-07 3.87232e-08 7.65928e-07 1.96164e-08 2.06477e-08
2.43866e-07 3.88125e-08 7.65859e-07 1.96211e-08 2.06518e-08
2.44428e-07 3.8902e-08 7.65791e-07 1.96257e-08 2.06564e-08
2.44992e-07 3.89916e-08 7.65723e-07 1.96298e-08 2.06605e-08
2.45556e-07 3.90815e-08 7.65654e-07 1.96339e-08 2.06647e-08
2.46122e-07 3.91716e-08 7.65586e-07 1.96386e-08 2.06693e-08
2.4669e-07 3.92619e-08 7.65518e-07 1.96427e-08 2.06734e-08
2.47259e-07 3.93524e-08 7.65449e-07 1.96468e-08 2.06775e-08
2.47829e-07 3.94431e-08 7.65381e-07 1.96514e-08 2.06811e-08
2.484e-07 3.95341e-08 7.65312e-07 1.9655e-08 2.06858e-08
2.48972e-07 3.96252e-08 7.65243e-07 1.96591e-08 2.06894e-08
2.49546e-07 3.97165e-08 7.65175e-07 1.96627e-08 2.06935e-08
2.50122e-07 3.98081e-08 7.65106e-07 1.96674e-08 2.06971e-08
2.50698e-07 3.98999e-08 7.65037e-07 1.96715e-08 2.07012e-08
2.51276e-07 3.99918e-08 7.64969e-07 1.96751e-08 2.07048e-08
2.51855e-07 4.0084e-08 7.64901e-07 1.96787e-08 2.07084e-08
2.52436e-07 4.01764e-08 7.64832e-07 1.96828e-08 2.0713e-08
2.53018e-07 4.0269e-08 7.64764e-07 1.96869e-08 2.07166e-08
2.53601e-07 4.03619e-08 7.64695e-07 1.96905e-08 2.07202e-08
2.54186e-07 4.04549e-08 7.64627e-07 1.96941e-08 2.07238e-08
2.54772e-07 4.05482e-08 7.64558e-07 1.96982e-08 2.07274e-08
2.55359e-07 4.06417e-08 7.6449e-07 1.97018e-08 2.0731e-08
2.55948e-07 4.07353e-08 7.64422e-07 1.97054e-08 2.07346e-08
2.56538e-07 4.08292e-08 7.64354e-07 1.9709e-08 2.07382e-08
2.57129e-07 4.09234e-08 7.64286e-07 1.97126e-08 2.07418e-08
2.57722e-07 4.10177e-08 7.64218e-07 1.97167e-08 2.07449e-08
2.58316e-07 4.11123e-08 7.6415e-07 1.97203e-08 2.0749e-08
2.58911e-07 4.1207e-08 7.64082e-07 1.97234e-08 2.07521e-08
2.59508e-07 4.1302e-08 7.64014e-07 1.97275e-08 2.07557e-08
2.60107e-07 4.13972e-08 7.63947e-07 1.97311e-08 2.07593e-08
2.60706e-07 4.14927e-08 7.6388e-07 1.97347e-08 2.07624e-08
2.61307e-07 4.15883e-08 7.63812e-07 1.97383e-08 2.0766e-08
2.61909e-07 4.16842e-08 7.63745e-07 1.97414e-08 2.07696e-08
2.62513e-07 4.17803e-08 7.63678e-07 1.9745e-08 2.07727e-08
2.63118e-07 4.18766e-08 7.63611e-07 1.97481e-08 2.07758e-08
2.63725e-07 4.19731e-08 7.63544e-07 1.97517e-08 2.07799e-08
2.64333e-07 4.20699e-08 7.63478e-07 1.97553e-08 2.0783e-08
2.64942e-07 4.21669e-08 7.63411e-07 1.97584e-08 2.0786e-08
2.65553e-07 4.22641e-08 7.63344e-07 1.9762e-08 2.07891e-08
2.66165e-07 4.23615e-08 7.63277e-07 1.97651e-08 2.07922e-08
2.66779e-07 4.24592e-08 7.63212e-07 1.97682e-08 2.07953e-08
2.67394e-07 4.2557e-08 7.63145e-07 1.97718e-08 2.07989e-08
2.6801e-07 4.26551e-08 7.63079e-07 1.97749e-08 2.0802e-08
2.68628e-07 4.27535e-08 7.63014e-07 1.97779e-08 2.08046e-08
2.69247e-07 4.2852e-08 7.62948e-07 1.9781e-08 2.08077e-08
2.69868e-07 4.29508e-08 7.62882e-07 1.97841e-08 2.08107e-08
2.7049e-07 4.30498e-08 7.62816e-07 1.97872e-08 2.08138e-08
2.71114e-07 4.31491e-08 7.6275e-07 1.97903e-08 2.08164e-08
2.71739e-07 4.32485e-08 7.62685e-07 1.97929e-08 2.082e-08
2.72365e-07 4.33482e-08 7.6262e-07 1.97965e-08 2.08226e-08
2.72993e-07 4.34482e-08 7.62554e-07 1.9799e-08 2.08251e-08
2.73622e-07 4.35483e-08 7.62489e-07 1.98016e-08 2.08282e-08
2.74253e-07 4.36487e-08 7.62423e-07 1.98047e-08 2.08308e-08
2.74885e-07 4.37493e-08 7.62358e-07 1.98078e-08 2.08334e-08
2.75519e-07 4.38502e-08 7.62293e-07 1.98103e-08 2.08359e-08
2.76154e-07 4.39513e-08 7.62228e-07 1.98124e-08 2.08385e-08
2.76791e-07 4.40526e-08 7.62163e-07 1.9815e-08 2.08411e-08
2.77429e-07 4.41541e-08 7.62098e-07 1.98181e-08 2.08431e-08
2.78068e-07 4.42559e-08 7.62033e-07 1.98201e-08 2.08457e-08
2.78709e-07 4.43579e-08 7.61968e-07 1.98227e-08 2.08478e-08
2.79352e-07 4.44602e-08 7.61903e-07 1.98247e-08 2.08509e-08
2.79996e-07 4.45627e-08 7.61838e-07 1.98278e-08 2.08529e-08
2.80641e-07 4.46654e-08 7.61773e-07 1.98299e-08 2.0855e-08
2.81288e-07 4.47684e-08 7.61709e-07 1.98319e-08 2.0857e-08
2.81936e-07 4.48716e-08 7.61644e-07 1.9834e-08 2.08591e-08
2.82586e-07 4.4975e-08 7.61579e-07 1.98361e-08 2.08611e-08
2.83238e-07 4.50787e-08 7.61514e-07 1.98381e-08 2.08632e-08
2.83891e-07 4.51826e-08 7.61449e-07 1.98402e-08 2.08653e-08
2.84545e-07 4.52868e-08 7.61385e-07 1.98422e-08 2.08668e-08
2.85201e-07 4.53912e-08 7.6132e-07 1.98443e-08 2.08689e-08
2.85859e-07 4.54958e-08 7.61256e-07 1.98458e-08 2.08709e-08
2.86518e-07 4.56007e-08 7.61191e-07 1.98484e-08 2.08725e-08
2.87178e-07 4.57058e-08 7.61126e-07 1.98505e-08 2.08745e-08
2.8784e-07 4.58112e-08 7.61062e-07 1.9852e-08 2.08761e-08
2.88504e-07 4.59168e-08 7.60997e-07 1.98541e-08 2.08776e-08
2.89169e-07 4.60226e-08 7.60933e-07 1.98556e-08 2.08797e-08
2.89835e-07 4.61287e-08 7.60869e-07 1.98571e-08 2.08812e-08
2.90503e-07 4.62351e-08 7.60805e-07 1.98592e-08 2.08833e-08
2.91173e-07 4.63416e-08 7.60741e-07 1.98608e-08 2.08848e-08
2.91844e-07 4.64485e-08 7.60677e-07 1.98628e-08 2.08858e-08
2.92517e-07 4.65555e-08 7.60613e-07 1.98644e-08 2.08879e-08
2.93191e-07 4.66629e-08 7.60549e-07 1.98664e-08 2.08894e-08
2.93867e-07 4.67704e-08 7.60486e-07 1.9868e-08 2.0891e-08
2.94545e-07 4.68782e-08 7.60421e-07 1.98695e-08 2.0893e-08
2.95224e-07 4.69863e-08 7.60358e-07 1.9871e-08 2.08946e-08
2.95904e-07 4.70946e-08 7.60295e-07 1.98731e-08 2.08961e-08
2.96586e-07 4.72032e-08 7.60232e-07 1.98746e-08 2.08977e-08
2.9727e-07 4.7312e-08 7.60169e-07 1.98762e-08 2.08992e-08
2.97955e-07 4.74211e-08 7.60106e-07 1.98782e-08 2.09013e-08
2.98642e-07 4.75304e-08 7.60043e-07 1.98803e-08 2.09023e-08
2.99331e-07 4.764e-08 7.5998e-07 1.98824e-08 2.09043e-08
3.00021e-07 4.77498e-08 7.59918e-07 1.98839e-08 2.09059e-08
3.00712e-07 4.78599e-08 7.59856e-07 1.98854e-08 2.09074e-08
3.01406e-07 4.79702e-08 7.59794e-07 1.9887e-08 2.09095e-08
3.021e-07 4.80808e-08 7.59732e-07 1.9889e-08 2.0911e-08
3.02797e-07 4.81916e-08 7.5967e-07 1.98911e-08 2.09131e-08
3.03495e-07 4.83027e-08 7.59609e-07 1.98932e-08 2.09146e-08
3.04194e-07 4.8414e-08 7.59547e-07 1.98947e-08 2.09167e-08
3.04896e-07 4.85257e-08 7.59486e-07 1.98968e-08 2.09182e-08
3.05599e-07 4.86375e-08 7.59425e-07 1.98988e-08 2.09198e-08
3.06303e-07 4.87496e-08 7.59364e-07 1.99004e-08 2.09218e-08
3.07009e-07 4.8862e-08 7.59303e-07 1.99024e-08 2.09234e-08
3.07717e-07 4.89747e-08 7.59242e-07 1.99045e-08 2.09254e-08
3.08426e-07 4.90876e-08 7.59182e-07 1.9906e-08 2.0927e-08
3.09137e-07 4.92007e-08 7.59122e-07 1.99081e-08 2.09285e-08
3.0985e-07 4.93141e-08 7.59062e-07 1.99101e-08 2.09311e-08
3.10564e-07 4.94278e-08 7.59002e-07 1.99117e-08 2.09326e-08
3.1128e-07 4.95418e-08 7.58942e-07 1.99137e-08 2.09347e-08
3.11998e-07 4.9656e-08 7.58882e-07 1.99158e-08 2.09357e-08
3.12717e-07 4.97704e-08 7.58822e-07 1.99173e-08 2.09378e-08
3.13438e-07 4.98852e-08 7.58763e-07 1.99194e-08 2.09398e-08
3.1416e-07 5.00002e-08 7.58703e-07 1.99209e-08 2.09414e-08
3.14884e-07 5.01154e-08 7.58644e-07 1.9923e-08 2.09434e-08
3.1561e-07 5.02309e-08 7.58585e-07 1.9925e-08 2.0945e-08
3.16338e-07 5.03467e-08 7.58525e-07 1.99271e-08 2.09465e-08
3.17067e-07 5.04628e-08 7.58466e-07 1.99286e-08 2.09481e-08
3.17798e-07 5.05791e-08 7.58407e-07 1.99302e-08 2.09501e-08
3.18531e-07 5.06957e-08 7.58348e-07 1.99322e-08 2.09522e-08
3.19265e-07 5.08126e-08 7.58289e-07 1.99338e-08 2.09537e-08
3.20001e-07 5.09297e-08 7.58231e-07 1.99358e-08 2.09553e-08
3.20739e-07 5.10471e-08 7.58172e-07 1.99374e-08 2.09573e-08
3.21478e-07 5.11648e-08 7.58112e-07 1.99389e-08 2.09584e-08
3.22219e-07 5.12828e-08 7.58054e-07 1.9941e-08 2.09599e-08
3.22962e-07 5.1401e-08 7.57995e-07 1.99425e-08 2.0962e-08
3.23706e-07 5.15195e-08 7.57936e-07 1.99446e-08 2.09635e-08
3.24453e-07 5.16382e-08 7.57877e-07 1.99461e-08 2.09645e-08
3.25201e-07 5.17573e-08 7.57818e-07 1.99472e-08 2.09666e-08
3.2595e-07 5.18766e-08 7.5776e-07 1.99492e-08 2.09681e-08
3.26702e-07 5.19962e-08 7.577e-07 1.99508e-08 2.09692e-08
3.27455e-07 5.2116e-08 7.57642e-07 1.99528e-08 2.09712e-08
3.2821e-07 5.22362e-08 7.57583e-07 1.99538e-08 2.09728e-08
3.28966e-07 5.23566e-08 7.57524e-07 1.99554e-08 2.09738e-08
3.29725e-07 5.24773e-08 7.57465e-07 1.99574e-08 2.09758e-08
3.30485e-07 5.25983e-08 7.57407e-07 1.99585e-08 2.09769e-08
3.31246e-07 5.27195e-08 7.57348e-07 1.99605e-08 2.09789e-08
3.3201e-07 5.2841e-08 7.57289e-07 1.99616e-08 2.098e-08
3.32775e-07 5.29629e-08 7.57231e-07 1.99636e-08 2.0982e-08
3.33543e-07 5.30849e-08 7.57173e-07 1.99652e-08 2.0983e-08
3.34311e-07 5.32073e-08 7.57114e-07 1.99667e-08 2.09846e-08
3.35082e-07 5.333e-08 7.57055e-07 1.99682e-08 2.09856e-08
3.35855e-07 5.34529e-08 7.56997e-07 1.99698e-08 2.09872e-08
3.36629e-07 5.35761e-08 7.56939e-07 1.99713e-08 2.09887e-08
3.37405e-07 5.36996e-08 7.56881e-07 1.99729e-08 2.09902e-08
3.38183e-07 5.38234e-08 7.56823e-07 1.99744e-08 2.09918e-08
3.38962e-07 5.39475e-08 7.56765e-07 1.99754e-08 2.09933e-08
3.39744e-07 5.40719e-08 7.56707e-07 1.9977e-08 2.09944e-08
3.40527e-07 5.41965e-08 7.5665e-07 1.9978e-08 2.09954e-08
3.41312e-07 5.43215e-08 7.56592e-07 1.99801e-08 2.09969e-08
3.42099e-07 5.44467e-08 7.56534e-07 1.99811e-08 2.09985e-08
3.42887e-07 5.45722e-08 7.56477e-07 1.99826e-08 2.0999e-08
3.43678e-07 5.4698e-08 7.56421e-07 1.99837e-08 2.10005e-08
3.4447e-07 5.48241e-08 7.56364e-07 1.99852e-08 2.10016e-08
3.45264e-07 5.49505e-08 7.56307e-07 1.99862e-08 2.10026e-08
3.4606e-07 5.50771e-08 7.56251e-07 1.99873e-08 2.10036e-08
3.46858e-07 5.52041e-08 7.56194e-07 1.99883e-08 2.10046e-08
3.47657e-07 5.53314e-08 7.56138e-07 1.99888e-08 2.10052e-08
3.48459e-07 5.54589e-08 7.56082e-07 1.99904e-08 2.10067e-08
3.49262e-07 5.55868e-08 7.56026e-07 1.99914e-08 2.10072e-08
3.50067e-07 5.57149e-08 7.5597e-07 1.99919e-08 2.10077e-08
3.50874e-07 5.58433e-08 7.55915e-07 1.99924e-08 2.10088e-08
3.51683e-07 5.59721e-08 7.5586e-07 1.99935e-08 2.10093e-08
3.52494e-07 5.61011e-08 7.55805e-07 1.9994e-08 2.10098e-08
3.53306e-07 5.62304e-08 7.5575e-07 1.9994e-08 2.10103e-08
3.54121e-07 5.63601e-08 7.55696e-07 1.9995e-08 2.10103e-08
3.54937e-07 5.649e-08 7.55641e-07 1.9995e-08 2.10103e-08
3.55755e-07 5.66202e-08 7.55586e-07 1.99955e-08 2.10108e-08
3.56575e-07 5.67507e-08 7.55532e-07 1.99955e-08 2.10108e-08
3.57397e-07 5.68815e-08 7.55478e-07 1.99955e-08 2.10108e-08
3.58221e-07 5.70127e-08 7.55424e-07 1.9996e-08 2.10108e-08
3.59047e-07 5.71441e-08 7.5537e-07 1.9996e-08 2.10103e-08
3.59875e-07 5.72758e-08 7.55316e-07 1.99955e-08 2.10103e-08
3.60704e-07 5.74079e-08 7.55263e-07 1.99955e-08 2.10103e-08
3.61536e-07 5.75402e-08 7.55209e-07 1.99955e-08 2.10103e-08
3.62369e-07 5.76728e-08 7.55156e-07 1.9995e-08 2.10093e-08
3.63205e-07 5.78058e-08 7.55103e-07 1.9995e-08 2.10093e-08
3.64042e-07 5.79391e-08 7.5505e-07 1.99945e-08 2.10088e-08
3.64881e-07 5.80726e-08 7.54997e-07 1.9994e-08 2.10082e-08
3.65722e-07 5.82065e-08 7.54944e-07 1.99935e-08 2.10077e-08
3.66565e-07 5.83407e-08 7.54892e-07 1.99935e-08 2.10077e-08
3.6741e-07 5.84752e-08 7.54839e-07 1.99929e-08 2.10072e-08
3.68257e-07 5.861e-08 7.54786e-07 1.99924e-08 2.10067e-08
3.69106e-07 5.87451e-08 7.54733e-07 1.99924e-08 2.10062e-08
3.69957e-07 5.88805e-08 7.5468e-07 1.99919e-08 2.10057e-08
3.7081e-07 5.90162e-08 7.54628e-07 1.99919e-08 2.10052e-08
3.71665e-07 5.91523e-08 7.54575e-07 1.99914e-08 2.10052e-08
3.72521e-07 5.92886e-08 7.54523e-07 1.99909e-08 2.10046e-08
3.7338e-07 5.94253e-08 7.5447e-07 1.99909e-08 2.10041e-08
3.74241e-07 5.95623e-08 7.54418e-07 1.99909e-08 2.10041e-08
3.75104e-07 5.96996e-08 7.54365e-07 1.99909e-08 2.10041e-08
3.75968e-07 5.98372e-08 7.54313e-07 1.99909e-08 2.10041e-08
3.76835e-07 5.99752e-08 7.54261e-07 1.99909e-08 2.10041e-08
3.77704e-07 6.01134e-08 7.54209e-07 1.99914e-08 2.10041e-08
3.78574e-07 6.0252e-08 7.54156e-07 1.99914e-08 2.10041e-08
3.79447e-07 6.03909e-08 7.54105e-07 1.99914e-08 2.10046e-08
3.80322e-07 6.05301e-08 7.54053e-07 1.99919e-08 2.10052e-08
3.81199e-07 6.06696e-08 7.54001e-07 1.99924e-08 2.10052e-08
3.82077e-07 6.08095e-08 7.53949e-07 1.99929e-08 2.10062e-08
3.82958e-07 6.09497e-08 7.53897e-07 1.99935e-08 2.10067e-08
3.83841e-07 6.10902e-08 7.53845e-07 1.99945e-08 2.10072e-08
3.84726e-07 6.1231e-08 7.53793e-07 1.9995e-08 2.10077e-08
3.85613e-07 6.13722e-08 7.53742e-07 1.9996e-08 2.10082e-08
3.86502e-07 6.15136e-08 7.53691e-07 1.99971e-08 2.10093e-08
3.87393e-07 6.16554e-08 7.5364e-07 1.99976e-08 2.10103e-08
3.88286e-07 6.17976e-08 7.53588e-07 1.99986e-08 2.10108e-08
3.89181e-07 6.194e-08 7.53537e-07 2.00001e-08 2.10124e-08
3.90078e-07 6.20828e-08 7.53486e-07 2.00007e-08 2.10129e-08
3.90977e-07 6.22259e-08 7.53436e-07 2.00017e-08 2.10134e-08
3.91878e-07 6.23694e-08 7.53385e-07 2.00027e-08 2.10144e-08
3.92782e-07 6.25131e-08 7.53334e-07 2.00037e-08 2.10154e-08
3.93687e-07 6.26573e-08 7.53284e-07 2.00048e-08 2.10165e-08
3.94595e-07 6.28017e-08 7.53234e-07 2.00053e-08 2.10175e-08
3.95504e-07 6.29465e-08 7.53183e-07 2.00063e-08 2.1018e-08
3.96416e-07 6.30916e-08 7.53134e-07 2.00073e-08 2.10185e-08
3.9733e-07 6.3237e-08 7.53084e-07 2.00079e-08 2.10196e-08
3.98246e-07 6.33828e-08 7.53034e-07 2.00084e-08 2.10196e-08
3.99164e-07 6.35289e-08 7.52985e-07 2.00094e-08 2.10206e-08
4.00084e-07 6.36754e-08 7.52935e-07 2.00099e-08 2.10211e-08
4.01006e-07 6.38221e-08 7.52886e-07 2.00104e-08 2.10211e-08
4.01931e-07 6.39693e-08 7.52837e-07 2.00104e-08 2.10216e-08
4.02857e-07 6.41167e-08 7.52788e-07 2.00109e-08 2.10216e-08
4.03786e-07 6.42645e-08 7.52739e-07 2.00109e-08 2.10221e-08
4.04717e-07 6.44127e-08 7.5269e-07 2.00115e-08 2.10216e-08
4.0565e-07 6.45612e-08 7.52641e-07 2.00115e-08 2.10216e-08
4.06585e-07 6.471e-08 7.52593e-07 2.00109e-08 2.10216e-08
4.07522e-07 6.48592e-08 7.52544e-07 2.00109e-08 2.10211e-08
4.08462e-07 6.50087e-08 7.52496e-07 2.00109e-08 2.10211e-08
4.09403e-07 6.51585e-08 7.52447e-07 2.00109e-08 2.10211e-08
4.10347e-07 6.53088e-08 7.524e-07 2.00104e-08 2.10206e-08
4.11293e-07 6.54593e-08 7.52352e-07 2.00099e-08 2.10201e-08
4.12241e-07 6.56102e-08 7.52303e-07 2.00099e-08 2.10196e-08
4.13191e-07 6.57615e-08 7.52256e-07 2.00094e-08 2.1019e-08
4.14144e-07 6.5913e-08 7.52209e-07 2.00089e-08 2.10185e-08
4.15099e-07 6.6065e-08 7.52161e-07 2.00084e-08 2.10185e-08
4.16055e-07 6.62173e-08 7.52114e-07 2.00084e-08 2.10175e-08
4.17015e-07 6.63699e-08 7.52066e-07 2.00079e-08 2.10175e-08
4.17976e-07 6.65229e-08 7.52019e-07 2.00073e-08 2.10165e-08
4.18939e-07 6.66763e-08 7.51972e-07 2.00068e-08 2.10165e-08
4.19905e-07 6.683e-08 7.51925e-07 2.00068e-08 2.1016e-08
4.20873e-07 6.6984e-08 7.51878e-07 2.00063e-08 2.10154e-08
4.21843e-07 6.71385e-08 7.51831e-07 2.00058e-08 2.10154e-08
4.22816e-07 6.72932e-08 7.51785e-07 2.00058e-08 2.10149e-08
4.23791e-07 6.74484e-08 7.51738e-07 2.00053e-08 2.10149e-08
4.24767e-07 6.76038e-08 7.51692e-07 2.00053e-08 2.10144e-08
4.25747e-07 6.77597e-08 7.51646e-07 2.00053e-08 2.10144e-08
4.26728e-07 6.79159e-08 7.51599e-07 2.00053e-08 2.10139e-08
4.27712e-07 6.80725e-08 7.51554e-07 2.00058e-08 2.10139e-08
4.28698e-07 6.82294e-08 7.51508e-07 2.00053e-08 2.10144e-08
4.29686e-07 6.83867e-08 7.51462e-07 2.00058e-08 2.10139e-08
4.30677e-07 6.85443e-08 7.51417e-07 2.00058e-08 2.10144e-08
4.31669e-07 6.87023e-08 7.5137e-07 2.00058e-08 2.10144e-08
4.32664e-07 6.88607e-08 7.51325e-07 2.00058e-08 2.10144e-08
4.33662e-07 6.90194e-08 7.5128e-07 2.00058e-08 2.10144e-08
4.34662e-07 6.91785e-08 7.51235e-07 2.00063e-08 2.10144e-08
4.35664e-07 6.9338e-08 7.5119e-07 2.00063e-08 2.10144e-08
4.36668e-07 6.94979e-08 7.51145e-07 2.00063e-08 2.10144e-08
4.37675e-07 6.96581e-08 7.511e-07 2.00063e-08 2.10144e-08
4.38683e-07 6.98186e-08 7.51055e-07 2.00063e-08 2.10144e-08
4.39695e-07 6.99796e-08 7.51011e-07 2.00063e-08 2.10144e-08
4.40708e-07 7.01409e-08 7.50967e-07 2.00063e-08 2.10139e-08
4.41724e-07 7.03026e-08 7.50922e-07 2.00058e-08 2.10139e-08
4.42743e-07 7.04647e-08 7.50878e-07 2.00058e-08 2.10139e-08
4.43763e-07 7.06271e-08 7.50833e-07 2.00058e-08 2.10129e-08
4.44786e-07 7.07899e-08 7.50789e-07 2.00058e-08 2.10129e-08
4.45811e-07 7.09531e-08 7.50745e-07 2.00048e-08 2.10124e-08
4.46839e-07 7.11167e-08 7.50701e-07 2.00043e-08 2.10118e-08
4.47869e-07 7.12806e-08 7.50658e-07 2.00037e-08 2.10113e-08
4.48902e-07 7.14449e-08 7.50614e-07 2.00032e-08 2.10108e-08
4.49937e-07 7.16096e-08 7.5057e-07 2.00027e-08 2.10098e-08
4.50974e-07 7.17747e-08 7.50527e-07 2.00017e-08 2.10093e-08
4.52013e-07 7.19402e-08 7.50484e-07 2.00012e-08 2.10082e-08
4.53055e-07 7.2106e-08 7.50441e-07 2.00001e-08 2.10072e-08
4.541e-07 7.22722e-08 7.50397e-07 1.99996e-08 2.10062e-08
4.55147e-07 7.24388e-08 7.50355e-07 1.99991e-08 2.10057e-08
4.56196e-07 7.26058e-08 7.50312e-07 1.99981e-08 2.10046e-08
4.57247e-07 7.27732e-08 7.50269e-07 1.99971e-08 2.10036e-08
4.58301e-07 7.29409e-08 7.50227e-07 1.9996e-08 2.10031e-08
4.59358e-07 7.31091e-08 7.50185e-07 1.9996e-08 2.10021e-08
4.60417e-07 7.32776e-08 7.50143e-07 1.9995e-08 2.1001e-08
4.61478e-07 7.34465e-08 7.50101e-07 1.9994e-08 2.10005e-08
4.62542e-07 7.36159e-08 7.50058e-07 1.9994e-08 2.09995e-08
4.63608e-07 7.37856e-08 7.50017e-07 1.99935e-08 2.0999e-08
4.64677e-07 7.39557e-08 7.49975e-07 1.99929e-08 2.09985e-08
4.65748e-07 7.41261e-08 7.49934e-07 1.99924e-08 2.09985e-08
4.66822e-07 7.4297e-08 7.49893e-07 1.99919e-08 2.0998e-08
4.67898e-07 7.44683e-08 7.49852e-07 1.99919e-08 2.09974e-08
4.68977e-07 7.464e-08 7.49811e-07 1.99914e-08 2.09974e-08
4.70058e-07 7.4812e-08 7.4977e-07 1.99919e-08 2.09969e-08
4.71141e-07 7.49845e-08 7.4973e-07 1.99914e-08 2.09974e-08
4.72227e-07 7.51573e-08 7.4969e-07 1.99914e-08 2.09969e-08
4.73316e-07 7.53306e-08 7.49649e-07 1.99919e-08 2.09969e-08
4.74407e-07 7.55042e-08 7.49609e-07 1.99919e-08 2.09969e-08
4.75501e-07 7.56783e-08 7.49569e-07 1.99919e-08 2.09969e-08
4.76597e-07 7.58528e-08 7.4953e-07 1.99919e-08 2.09974e-08
4.77696e-07 7.60276e-08 7.49489e-07 1.99919e-08 2.09969e-08
4.78797e-07 7.62029e-08 7.4945e-07 1.99924e-08 2.09974e-08
4.79901e-07 7.63785e-08 7.4941e-07 1.99919e-08 2.09969e-08
4.81007e-07 7.65546e-08 7.49371e-07 1.99919e-08 2.09969e-08
4.82116e-07 7.67311e-08 7.49332e-07 1.99919e-08 2.09969e-08
4.83227e-07 7.6908e-08 7.49293e-07 1.99919e-08 2.09969e-08
4.84341e-07 7.70853e-08 7.49254e-07 1.99919e-08 2.09969e-08
4.85458e-07 7.7263e-08 7.49215e-07 1.99919e-08 2.09964e-08
4.86577e-07 7.74411e-08 7.49176e-07 1.99914e-08 2.09954e-08
4.87698e-07 7.76196e-08 7.49138e-07 1.99909e-08 2.09949e-08
4.88823e-07 7.77985e-08 7.49099e-07 1.99904e-08 2.09944e-08
4.89949e-07 7.79779e-08 7.4906e-07 1.99893e-08 2.09938e-08
4.91079e-07 7.81576e-08 7.49022e-07 1.99883e-08 2.09928e-08
4.92211e-07 7.83378e-08 7.48983e-07 1.99878e-08 2.09918e-08
4.93346e-07 7.85184e-08 7.48945e-07 1.99862e-08 2.09908e-08
4.94483e-07 7.86994e-08 7.48907e-07 1.99852e-08 2.09892e-08
4.95623e-07 7.88808e-08 7.48869e-07 1.99842e-08 2.09882e-08
4.96765e-07 7.90627e-08 7.4883e-07 1.99826e-08 2.09872e-08
4.9791e-07 7.92449e-08 7.48792e-07 1.99816e-08 2.09851e-08
4.99058e-07 7.94276e-08 7.48754e-07 1.99801e-08 2.09841e-08
5.00209e-07 7.96107e-08 7.48716e-07 1.99785e-08 2.0982e-08
5.01362e-07 7.97942e-08 7.48678e-07 1.9977e-08 2.09805e-08
5.02518e-07 7.99782e-08 7.4864e-07 1.99749e-08 2.09784e-08
5.03676e-07 8.01625e-08 7.48603e-07 1.99734e-08 2.09774e-08
5.04837e-07 8.03473e-08 7.48565e-07 1.99718e-08 2.09758e-08
5.06001e-07 8.05325e-08 7.48528e-07 1.99703e-08 2.09743e-08
5.07167e-07 8.07182e-08 7.4849e-07 1.99688e-08 2.09728e-08
5.08336e-07 8.09043e-08 7.48453e-07 1.99672e-08 2.09707e-08
5.09508e-07 8.10908e-08 7.48415e-07 1.99657e-08 2.09692e-08
5.10683e-07 8.12777e-08 7.48378e-07 1.99646e-08 2.09676e-08
5.1186e-07 8.14651e-08 7.4834e-07 1.99631e-08 2.09666e-08
5.1304e-07 8.16529e-08 7.48303e-07 1.99621e-08 2.0965e-08
5.14223e-07 8.18411e-08 7.48266e-07 1.9961e-08 2.0964e-08
5.15408e-07 8.20297e-08 7.48229e-07 1.996e-08 2.09625e-08
5.16596e-07 8.22188e-08 7.48193e-07 1.99585e-08 2.09614e-08
5.17787e-07 8.24084e-08 7.48156e-07 1.99574e-08 2.09604e-08
5.18981e-07 8.25984e-08 7.48119e-07 1.99564e-08 2.09594e-08
5.20177e-07 8.27888e-08 7.48082e-07 1.99559e-08 2.09584e-08
5.21376e-07 8.29796e-08 7.48045e-07 1.99549e-08 2.09573e-08
5.22578e-07 8.31709e-08 7.48009e-07 1.99538e-08 2.09568e-08
5.23783e-07 8.33626e-08 7.47973e-07 1.99533e-08 2.09558e-08
5.2499e-07 8.35548e-08 7.47936e-07 1.99523e-08 2.09548e-08
5.262e-07 8.37474e-08 7.47899e-07 1.99518e-08 2.09542e-08
5.27414e-07 8.39405e-08 7.47863e-07 1.99508e-08 2.09532e-08
5.28629e-07 8.4134e-08 7.47827e-07 1.99502e-08 2.09527e-08
5.29848e-07 8.43279e-08 7.47791e-07 1.99497e-08 2.09517e-08
5.31069e-07 8.45223e-08 7.47755e-07 1.99487e-08 2.09506e-08
5.32294e-07 8.47172e-08 7.47719e-07 1.99477e-08 2.09501e-08
5.33521e-07 8.49125e-08 7.47683e-07 1.99472e-08 2.09496e-08
5.34751e-07 8.51082e-08 7.47647e-07 1.99466e-08 2.09486e-08
5.35983e-07 8.53044e-08 7.47611e-07 1.99456e-08 2.09476e-08
5.37219e-07 8.5501e-08 7.47576e-07 1.99446e-08 2.09465e-08
5.38457e-07 8.56981e-08 7.47541e-07 1.99441e-08 2.0946e-08
5.39699e-07 8.58957e-08 7.47505e-07 1.99436e-08 2.0945e-08
5.40943e-07 8.60937e-08 7.4747e-07 1.99425e-08 2.09445e-08
5.4219e-07 8.62922e-08 7.47435e-07 1.99415e-08 2.09434e-08
5.4344e-07 8.64911e-08 7.474e-07 1.99405e-08 2.09424e-08
5.44692e-07 8.66905e-08 7.47366e-07 1.994e-08 2.09414e-08
5.45948e-07 8.68903e-08 7.47331e-07 1.99389e-08 2.09409e-08
5.47207e-07 8.70906e-08 7.47296e-07 1.99384e-08 2.09398e-08
5.48468e-07 8.72914e-08 7.47262e-07 1.99379e-08 2.09393e-08
5.49732e-07 8.74926e-08 7.47228e-07 1.99374e-08 2.09383e-08
5.51e-07 8.76943e-08 7.47194e-07 1.99369e-08 2.09383e-08
5.5227e-07 8.78965e-08 7.47161e-07 1.99364e-08 2.09378e-08
5.53543e-07 8.80991e-08 7.47127e-07 1.99358e-08 2.09373e-08
5.54819e-07 8.83022e-08 7.47094e-07 1.99358e-08 2.09368e-08
5.56098e-07 8.85057e-08 7.47061e-07 1.99353e-08 2.09362e-08
5.5738e-07 8.87098e-08 7.47028e-07 1.99353e-08 2.09362e-08
5.58665e-07 8.89143e-08 7.46995e-07 1.99353e-08 2.09357e-08
5.59953e-07 8.91192e-08 7.46963e-07 1.99348e-08 2.09357e-08
5.61243e-07 8.93247e-08 7.4693e-07 1.99353e-08 2.09352e-08
5.62537e-07 8.95306e-08 7.46898e-07 1.99348e-08 2.09352e-08
5.63834e-07 8.9737e-08 7.46866e-07 1.99348e-08 2.09357e-08
5.65134e-07 8.99438e-08 7.46834e-07 1.99348e-08 2.09357e-08
5.66437e-07 9.01512e-08 7.46802e-07 1.99348e-08 2.09357e-08
5.67742e-07 9.0359e-08 7.4677e-07 1.99348e-08 2.09352e-08
5.69051e-07 9.05673e-08 7.46739e-07 1.99353e-08 2.09352e-08
5.70363e-07 9.07761e-08 7.46707e-07 1.99348e-08 2.09347e-08
5.71678e-07 9.09853e-08 7.46676e-07 1.99353e-08 2.09352e-08
5.72996e-07 9.11951e-08 7.46645e-07 1.99348e-08 2.09347e-08
5.74316e-07 9.14053e-08 7.46614e-07 1.99348e-08 2.09347e-08
5.7564e-07 9.1616e-08 7.46582e-07 1.99343e-08 2.09342e-08
5.76967e-07 9.18272e-08 7.46552e-07 1.99343e-08 2.09342e-08
5.78297e-07 9.20389e-08 7.46521e-07 1.99343e-08 2.09342e-08
5.79631e-07 9.22511e-08 7.4649e-07 1.99338e-08 2.09337e-08
5.80967e-07 9.24637e-08 7.4646e-07 1.99338e-08 2.09337e-08
5.82306e-07 9.26769e-08 7.46429e-07 1.99333e-08 2.09332e-08
5.83648e-07 9.28905e-08 7.46398e-07 1.99333e-08 2.09326e-08
5.84994e-07 9.31047e-08 7.46368e-07 1.99328e-08 2.09321e-08
5.86342e-07 9.33193e-08 7.46338e-07 1.99328e-08 2.09316e-08
5.87694e-07 9.35344e-08 7.46308e-07 1.99322e-08 2.09321e-08
5.89049e-07 9.375e-08 7.46277e-07 1.99317e-08 2.09311e-08
5.90407e-07 9.39661e-08 7.46248e-07 1.99317e-08 2.09311e-08
5.91768e-07 9.41828e-08 7.46218e-07 1.99317e-08 2.09306e-08
5.93132e-07 9.43999e-08 7.46188e-07 1.99312e-08 2.09306e-08
5.94499e-07 9.46175e-08 7.46159e-07 1.99312e-08 2.09301e-08
5.9587e-07 9.48356e-08 7.46129e-07 1.99312e-08 2.09301e-08
5.97243e-07 9.50542e-08 7.46099e-07 1.99307e-08 2.09306e-08
5.9862e-07 9.52733e-08 7.4607e-07 1.99312e-08 2.09301e-08
6e-07 9.5493e-08 7.46041e-07 1.99307e-08 2.09296e-08
6.01383e-07 9.57131e-08 7.46012e-07 1.99312e-08 2.09301e-08
6.02769e-07 9.59337e-08 7.45983e-07 1.99312e-08 2.09301e-08
6.04159e-07 9.61549e-08 7.45954e-07 1.99312e-08 2.09296e-08
6.05552e-07 9.63766e-08 7.45924e-07 1.99312e-08 2.09301e-08
6.06948e-07 9.65987e-08 7.45895e-07 1.99312e-08 2.09301e-08
6.08347e-07 9.68214e-08 7.45866e-07 1.99312e-08 2.09301e-08
6.09749e-07 9.70446e-08 7.45838e-07 1.99312e-08 2.09296e-08
6.11155e-07 9.72683e-08 7.45809e-07 1.99312e-08 2.09296e-08
6.12564e-07 9.74925e-08 7.45781e-07 1.99312e-08 2.09296e-08
6.13976e-07 9.77173e-08 7.45752e-07 1.99312e-08 2.0929e-08
6.15391e-07 9.79425e-08 7.45724e-07 1.99307e-08 2.0929e-08
6.1681e-07 9.81683e-08 7.45695e-07 1.99307e-08 2.0929e-08
6.18232e-07 9.83946e-08 7.45667e-07 1.99302e-08 2.09285e-08
6.19657e-07 9.86214e-08 7.45639e-07 1.99302e-08 2.0928e-08
6.21085e-07 9.88488e-08 7.45611e-07 1.99297e-08 2.09275e-08
6.22517e-07 9.90767e-08 7.45583e-07 1.99286e-08 2.09275e-08
6.23952e-07 9.93051e-08 7.45555e-07 1.99286e-08 2.09265e-08
6.2539e-07 9.9534e-08 7.45528e-07 1.99281e-08 2.09265e-08
6.26832e-07 9.97634e-08 7.455e-07 1.99276e-08 2.09259e-08
6.28277e-07 9.99934e-08 7.45472e-07 1.99271e-08 2.09249e-08
6.29725e-07 1.00224e-07 7.45445e-07 1.99266e-08 2.09244e-08
6.31177e-07 1.00455e-07 7.45418e-07 1.99266e-08 2.09244e-08
6.32632e-07 1.00687e-07 7.45391e-07 1.99261e-08 2.09239e-08
6.34091e-07 1.00919e-07 7.45364e-07 1.99261e-08 2.09234e-08
6.35552e-07 1.01151e-07 7.45338e-07 1.9925e-08 2.09229e-08
6.37017e-07 1.01384e-07 7.45311e-07 1.9925e-08 2.09229e-08
6.38486e-07 1.01618e-07 7.45285e-07 1.9925e-08 2.09229e-08
6.39958e-07 1.01852e-07 7.45259e-07 1.9925e-08 2.09223e-08
6.41433e-07 1.02087e-07 7.45233e-07 1.9925e-08 2.09229e-08
6.42912e-07 1.02323e-07 7.45207e-07 1.99256e-08 2.09223e-08
6.44394e-07 1.02558e-07 7.45181e-07 1.99256e-08 2.09229e-08
6.45879e-07 1.02795e-07 7.45155e-07 1.99256e-08 2.09229e-08
6.47368e-07 1.03032e-07 7.45129e-07 1.99261e-08 2.09234e-08
6.4886e-07 1.03269e-07 7.45104e-07 1.99266e-08 2.09234e-08
6.50356e-07 1.03507e-07 7.45078e-07 1.99266e-08 2.09234e-08
6.51855e-07 1.03746e-07 7.45053e-07 1.99271e-08 2.09244e-08
6.53358e-07 1.03985e-07 7.45027e-07 1.99271e-08 2.09244e-08
6.54864e-07 1.04225e-07 7.45002e-07 1.99276e-08 2.09249e-08
6.56374e-07 1.04465e-07 7.44976e-07 1.99276e-08 2.09254e-08
6.57887e-07 1.04706e-07 7.44951e-07 1.99281e-08 2.09254e-08
6.59404e-07 1.04947e-07 7.44926e-07 1.99286e-08 2.09254e-08
6.60924e-07 1.05189e-07 7.449e-07 1.99286e-08 2.09254e-08
6.62447e-07 1.05432e-07 7.44875e-07 1.99292e-08 2.09259e-08
6.63974e-07 1.05675e-07 7.4485e-07 1.99292e-08 2.09259e-08
6.65505e-07 1.05918e-07 7.44825e-07 1.99297e-08 2.09265e-08
6.67039e-07 1.06163e-07 7.448e-07 1.99297e-08 2.09265e-08
6.68577e-07 1.06407e-07 7.44775e-07 1.99302e-08 2.0927e-08
6.70118e-07 1.06653e-07 7.4475e-07 1.99302e-08 2.0927e-08
6.71663e-07 1.06898e-07 7.44726e-07 1.99302e-08 2.0927e-08
6.73211e-07 1.07145e-07 7.44701e-07 1.99302e-08 2.0927e-08
6.74763e-07 1.07392e-07 7.44677e-07 1.99307e-08 2.09275e-08
6.76318e-07 1.07639e-07 7.44653e-07 1.99312e-08 2.09275e-08
6.77878e-07 1.07888e-07 7.44628e-07 1.99317e-08 2.09275e-08
6.7944e-07 1.08136e-07 7.44605e-07 1.99317e-08 2.0928e-08
6.81006e-07 1.08386e-07 7.44581e-07 1.99322e-08 2.09285e-08
6.82576e-07 1.08635e-07 7.44557e-07 1.99328e-08 2.0929e-08
6.8415e-07 1.08886e-07 7.44534e-07 1.99333e-08 2.09296e-08
6.85727e-07 1.09137e-07 7.44511e-07 1.99333e-08 2.09301e-08
6.87308e-07 1.09388e-07 7.44488e-07 1.99343e-08 2.09306e-08
6.88892e-07 1.09641e-07 7.44465e-07 1.99348e-08 2.09306e-08
6.9048e-07 1.09893e-07 7.44442e-07 1.99353e-08 2.09311e-08
6.92072e-07 1.10147e-07 7.4442e-07 1.99358e-08 2.09316e-08
6.93667e-07 1.10401e-07 7.44397e-07 1.99358e-08 2.09316e-08
6.95266e-07 1.10655e-07 7.44375e-07 1.99364e-08 2.09321e-08
6.96869e-07 1.1091e-07 7.44353e-07 1.99369e-08 2.09326e-08
6.98476e-07 1.11166e-07 7.44331e-07 1.99374e-08 2.09326e-08
7.00086e-07 1.11422e-07 7.44308e-07 1.99374e-08 2.09326e-08
7.017e-07 1.11679e-07 7.44286e-07 1.99374e-08 2.09332e-08
7.03317e-07 1.11936e-07 7.44265e-07 1.99374e-08 2.09332e-08
7.04939e-07 1.12194e-07 7.44243e-07 1.99374e-08 2.09326e-08
7.06564e-07 1.12453e-07 7.44221e-07 1.99369e-08 2.09326e-08
7.08192e-07 1.12712e-07 7.44199e-07 1.99369e-08 2.09326e-08
7.09825e-07 1.12972e-07 7.44178e-07 1.99369e-08 2.09321e-08
7.11461e-07 1.13233e-07 7.44157e-07 1.99364e-08 2.09316e-08
7.13101e-07 1.13494e-07 7.44135e-07 1.99364e-08 2.09311e-08
7.14745e-07 1.13755e-07 7.44114e-07 1.99353e-08 2.09311e-08
7.16393e-07 1.14017e-07 7.44093e-07 1.99348e-08 2.09306e-08
7.18044e-07 1.1428e-07 7.44071e-07 1.99348e-08 2.09301e-08
7.197e-07 1.14544e-07 7.4405e-07 1.99343e-08 2.09301e-08
7.21359e-07 1.14808e-07 7.44028e-07 1.99343e-08 2.09296e-08
7.23022e-07 1.15072e-07 7.44008e-07 1.99343e-08 2.0929e-08
7.24688e-07 1.15338e-07 7.43986e-07 1.99343e-08 2.0929e-08
7.26359e-07 1.15604e-07 7.43965e-07 1.99343e-08 2.0929e-08
7.28033e-07 1.1587e-07 7.43944e-07 1.99343e-08 2.0929e-08
7.29712e-07 1.16137e-07 7.43923e-07 1.99343e-08 2.09296e-08
7.31394e-07 1.16405e-07 7.43902e-07 1.99348e-08 2.09296e-08
7.3308e-07 1.16673e-07 7.43881e-07 1.99353e-08 2.09301e-08
7.3477e-07 1.16942e-07 7.4386e-07 1.99353e-08 2.09306e-08
7.36464e-07 1.17212e-07 7.43839e-07 1.99353e-08 2.09301e-08
7.38161e-07 1.17482e-07 7.43818e-07 1.99358e-08 2.09306e-08
7.39863e-07 1.17753e-07 7.43797e-07 1.99369e-08 2.09311e-08
7.41568e-07 1.18024e-07 7.43776e-07 1.99374e-08 2.09321e-08
7.43278e-07 1.18296e-07 7.43756e-07 1.99374e-08 2.09321e-08
7.44991e-07 1.18569e-07 7.43735e-07 1.99379e-08 2.09326e-08
7.46709e-07 1.18842e-07 7.43714e-07 1.99379e-08 2.09326e-08
7.4843e-07 1.19116e-07 7.43693e-07 1.99384e-08 2.09332e-08
7.50155e-07 1.19391e-07 7.43672e-07 1.99384e-08 2.09332e-08
7.51885e-07 1.19666e-07 7.43652e-07 1.99389e-08 2.09332e-08
7.53618e-07 1.19942e-07 7.43631e-07 1.99394e-08 2.09337e-08
7.55355e-07 1.20219e-07 7.43611e-07 1.99389e-08 2.09337e-08
7.57097e-07 1.20496e-07 7.43591e-07 1.99394e-08 2.09337e-08
7.58842e-07 1.20773e-07 7.4357e-07 1.99394e-08 2.09342e-08
7.60591e-07 1.21052e-07 7.43551e-07 1.99394e-08 2.09337e-08
7.62344e-07 1.21331e-07 7.43531e-07 1.994e-08 2.09342e-08
7.64102e-07 1.21611e-07 7.43511e-07 1.99394e-08 2.09342e-08
7.65863e-07 1.21891e-07 7.43491e-07 1.994e-08 2.09342e-08
7.67629e-07 1.22172e-07 7.43471e-07 1.994e-08 2.09337e-08
7.69398e-07 1.22454e-07 7.43452e-07 1.994e-08 2.09337e-08
7.71172e-07 1.22736e-07 7.43432e-07 1.994e-08 2.09337e-08
7.7295e-07 1.23019e-07 7.43413e-07 1.994e-08 2.09337e-08
7.74732e-07 1.23302e-07 7.43393e-07 1.994e-08 2.09337e-08
7.76518e-07 1.23587e-07 7.43373e-07 1.994e-08 2.09337e-08
7.78308e-07 1.23871e-07 7.43354e-07 1.994e-08 2.09342e-08
7.80102e-07 1.24157e-07 7.43334e-07 1.994e-08 2.09342e-08
7.819e-07 1.24443e-07 7.43315e-07 1.994e-08 2.09342e-08
7.83703e-07 1.2473e-07 7.43296e-07 1.99394e-08 2.09337e-08
7.85509e-07 1.25018e-07 7.43276e-07 1.99394e-08 2.09337e-08
7.8732e-07 1.25306e-07 7.43257e-07 1.99394e-08 2.09337e-08
7.89135e-07 1.25595e-07 7.43238e-07 1.99389e-08 2.09326e-08
7.90954e-07 1.25884e-07 7.43218e-07 1.99389e-08 2.09326e-08
7.92777e-07 1.26174e-07 7.43199e-07 1.99384e-08 2.09321e-08
7.94605e-07 1.26465e-07 7.4318e-07 1.99379e-08 2.09316e-08
7.96437e-07 1.26757e-07 7.43161e-07 1.99374e-08 2.09311e-08
7.98273e-07 1.27049e-07 7.43142e-07 1.99369e-08 2.09306e-08
8.00113e-07 1.27342e-07 7.43123e-07 1.99364e-08 2.09301e-08
8.01957e-07 1.27635e-07 7.43104e-07 1.99358e-08 2.09296e-08
8.03806e-07 1.2793e-07 7.43085e-07 1.99353e-08 2.09285e-08
8.05659e-07 1.28225e-07 7.43066e-07 1.99343e-08 2.0928e-08
8.07516e-07 1.2852e-07 7.43048e-07 1.99343e-08 2.0927e-08
8.09378e-07 1.28816e-07 7.43029e-07 1.99333e-08 2.0927e-08
8.11244e-07 1.29113e-07 7.43011e-07 1.99333e-08 2.09259e-08
8.13114e-07 1.29411e-07 7.42992e-07 1.99322e-08 2.09259e-08
8.14988e-07 1.29709e-07 7.42974e-07 1.99317e-08 2.09249e-08
8.16867e-07 1.30008e-07 7.42955e-07 1.99312e-08 2.09244e-08
8.1875e-07 1.30308e-07 7.42937e-07 1.99307e-08 2.09239e-08
8.20637e-07 1.30608e-07 7.42919e-07 1.99302e-08 2.09239e-08
8.22529e-07 1.3091e-07 7.42901e-07 1.99297e-08 2.09229e-08
8.24425e-07 1.31211e-07 7.42883e-07 1.99286e-08 2.09223e-08
8.26326e-07 1.31514e-07 7.42865e-07 1.99281e-08 2.09218e-08
8.28231e-07 1.31817e-07 7.42847e-07 1.99276e-08 2.09208e-08
8.3014e-07 1.32121e-07 7.42828e-07 1.99266e-08 2.09203e-08
8.32053e-07 1.32425e-07 7.4281e-07 1.99261e-08 2.09187e-08
8.33972e-07 1.32731e-07 7.42792e-07 1.9925e-08 2.09182e-08
8.35894e-07 1.33037e-07 7.42774e-07 1.9924e-08 2.09167e-08
8.37821e-07 1.33343e-07 7.42756e-07 1.99235e-08 2.09162e-08
8.39752e-07 1.33651e-07 7.42738e-07 1.9922e-08 2.09146e-08
8.41688e-07 1.33959e-07 7.42721e-07 1.99209e-08 2.09136e-08
8.43629e-07 1.34268e-07 7.42703e-07 1.99194e-08 2.09121e-08
8.45573e-07 1.34577e-07 7.42685e-07 1.99184e-08 2.0911e-08
8.47523e-07 1.34887e-07 7.42667e-07 1.99168e-08 2.091e-08
8.49476e-07 1.35198e-07 7.4265e-07 1.99158e-08 2.09085e-08
8.51435e-07 1.3551e-07 7.42633e-07 1.99142e-08 2.09069e-08
8.53397e-07 1.35822e-07 7.42615e-07 1.99127e-08 2.09054e-08
8.55365e-07 1.36135e-07 7.42598e-07 1.99112e-08 2.09038e-08
8.57336e-07 1.36449e-07 7.4258e-07 1.99096e-08 2.09028e-08
8.59313e-07 1.36764e-07 7.42562e-07 1.99086e-08 2.09007e-08
8.61294e-07 1.37079e-07 7.42545e-07 1.9907e-08 2.08997e-08
8.63279e-07 1.37395e-07 7.42527e-07 1.99055e-08 2.08977e-08
8.65269e-07 1.37712e-07 7.4251e-07 1.9904e-08 2.08966e-08
8.67264e-07 1.38029e-07 7.42492e-07 1.99024e-08 2.08946e-08
8.69263e-07 1.38348e-07 7.42475e-07 1.99004e-08 2.0893e-08
8.71267e-07 1.38666e-07 7.42457e-07 1.98988e-08 2.08915e-08
8.73275e-07 1.38986e-07 7.42439e-07 1.98978e-08 2.08899e-08
8.75289e-07 1.39307e-07 7.42422e-07 1.98957e-08 2.08884e-08
8.77306e-07 1.39628e-07 7.42404e-07 1.98942e-08 2.08863e-08
8.79329e-07 1.3995e-07 7.42386e-07 1.98921e-08 2.08848e-08
8.81356e-07 1.40272e-07 7.42369e-07 1.98901e-08 2.08827e-08
8.83388e-07 1.40595e-07 7.42351e-07 1.9889e-08 2.08812e-08
8.85424e-07 1.4092e-07 7.42334e-07 1.9887e-08 2.08791e-08
8.87465e-07 1.41244e-07 7.42317e-07 1.98854e-08 2.08781e-08
8.89511e-07 1.4157e-07 7.423e-07 1.98839e-08 2.08761e-08
8.91561e-07 1.41896e-07 7.42283e-07 1.98818e-08 2.0874e-08
8.93617e-07 1.42224e-07 7.42266e-07 1.98803e-08 2.08725e-08
8.95677e-07 1.42551e-07 7.42249e-07 1.98782e-08 2.08709e-08
8.97741e-07 1.4288e-07 7.42232e-07 1.98767e-08 2.08689e-08
8.99811e-07 1.43209e-07 7.42216e-07 1.98757e-08 2.08673e-08
9.01885e-07 1.43539e-07 7.42199e-07 1.98736e-08 2.08653e-08
9.03964e-07 1.4387e-07 7.42182e-07 1.98721e-08 2.08642e-08
9.06048e-07 1.44202e-07 7.42166e-07 1.987e-08 2.08622e-08
9.08137e-07 1.44534e-07 7.42149e-07 1.9868e-08 2.08606e-08
9.1023e-07 1.44868e-07 7.42132e-07 1.98664e-08 2.08586e-08
9.12329e-07 1.45202e-07 7.42116e-07 1.98644e-08 2.08565e-08
9.14432e-07 1.45536e-07 7.42099e-07 1.98623e-08 2.0855e-08
9.1654e-07 1.45872e-07 7.42082e-07 1.98608e-08 2.08529e-08
9.18652e-07 1.46208e-07 7.42066e-07 1.98587e-08 2.08503e-08
9.2077e-07 1.46545e-07 7.4205e-07 1.98566e-08 2.08483e-08
9.22893e-07 1.46883e-07 7.42033e-07 1.98541e-08 2.08462e-08
9.2502e-07 1.47222e-07 7.42016e-07 1.9852e-08 2.08442e-08
9.27153e-07 1.47561e-07 7.42e-07 1.98494e-08 2.08411e-08
9.2929e-07 1.47901e-07 7.41984e-07 1.98474e-08 2.0839e-08
9.31432e-07 1.48242e-07 7.41967e-07 1.98443e-08 2.08359e-08
9.33579e-07 1.48584e-07 7.41951e-07 1.98422e-08 2.08334e-08
9.35732e-07 1.48926e-07 7.41935e-07 1.98397e-08 2.08308e-08
9.37889e-07 1.4927e-07 7.41919e-07 1.98371e-08 2.08282e-08
9.40051e-07 1.49614e-07 7.41902e-07 1.9834e-08 2.08257e-08
9.42218e-07 1.49959e-07 7.41887e-07 1.98309e-08 2.08226e-08
9.4439e-07 1.50304e-07 7.41871e-07 1.98283e-08 2.082e-08
9.46567e-07 1.50651e-07 7.41855e-07 1.98258e-08 2.08169e-08
9.48749e-07 1.50998e-07 7.41839e-07 1.98232e-08 2.08143e-08
9.50936e-07 1.51346e-07 7.41824e-07 1.98201e-08 2.08118e-08
9.53128e-07 1.51695e-07 7.41807e-07 1.9817e-08 2.08087e-08
9.55325e-07 1.52045e-07 7.41791e-07 1.98145e-08 2.08056e-08
9.57527e-07 1.52395e-07 7.41775e-07 1.98119e-08 2.0803e-08
9.59735e-07 1.52747e-07 7.41759e-07 1.98093e-08 2.08005e-08
9.61947e-07 1.53099e-07 7.41744e-07 1.98062e-08 2.07974e-08
9.64165e-07 1.53452e-07 7.41728e-07 1.98031e-08 2.07948e-08
9.66387e-07 1.53805e-07 7.41712e-07 1.98006e-08 2.07922e-08
9.68615e-07 1.5416e-07 7.41696e-07 1.97985e-08 2.07896e-08
9.70848e-07 1.54515e-07 7.4168e-07 1.97959e-08 2.07876e-08
9.73086e-07 1.54871e-07 7.41664e-07 1.97934e-08 2.07845e-08
9.75329e-07 1.55228e-07 7.41649e-07 1.97913e-08 2.07824e-08
9.77578e-07 1.55586e-07 7.41633e-07 1.97893e-08 2.07799e-08
9.79831e-07 1.55945e-07 7.41619e-07 1.97867e-08 2.07778e-08
9.8209e-07 1.56304e-07 7.41603e-07 1.97846e-08 2.07752e-08
9.84354e-07 1.56665e-07 7.41588e-07 1.97826e-08 2.07732e-08
9.86623e-07 1.57026e-07 7.41573e-07 1.978e-08 2.07706e-08
9.88897e-07 1.57388e-07 7.41557e-07 1.97779e-08 2.07686e-08
9.91177e-07 1.57751e-07 7.41542e-07 1.97754e-08 2.07665e-08
9.93462e-07 1.58114e-07 7.41527e-07 1.97733e-08 2.07644e-08
9.95752e-07 1.58479e-07 7.41512e-07 1.97707e-08 2.07619e-08
9.98048e-07 1.58844e-07 7.41497e-07 1.97682e-08 2.07593e-08
1.00035e-06 1.5921e-07 7.41482e-07 1.97661e-08 2.07567e-08
1.00265e-06 1.59577e-07 7.41467e-07 1.97635e-08 2.07542e-08
1.00497e-06 1.59945e-07 7.41452e-07 1.9761e-08 2.07516e-08
1.00728e-06 1.60314e-07 7.41437e-07 1.97584e-08 2.0749e-08
1.0096e-06 1.60684e-07 7.41422e-07 1.97553e-08 2.07464e-08
1.01193e-06 1.61054e-07 7.41407e-07 1.97527e-08 2.07439e-08
1.01426e-06 1.61425e-07 7.41392e-07 1.97502e-08 2.07413e-08
1.0166e-06 1.61797e-07 7.41377e-07 1.97476e-08 2.07387e-08
1.01895e-06 1.6217e-07 7.41362e-07 1.97455e-08 2.07356e-08
1.0213e-06 1.62544e-07 7.41348e-07 1.97425e-08 2.07331e-08
1.02365e-06 1.62919e-07 7.41333e-07 1.97399e-08 2.073e-08
1.02601e-06 1.63294e-07 7.41319e-07 1.97373e-08 2.07279e-08
1.02837e-06 1.63671e-07 7.41305e-07 1.97342e-08 2.07248e-08
1.03075e-06 1.64048e-07 7.4129e-07 1.97322e-08 2.07223e-08
1.03312e-06 1.64426e-07 7.41276e-07 1.97291e-08 2.07197e-08
1.0355e-06 1.64805e-07 7.41262e-07 1.97265e-08 2.07171e-08
1.03789e-06 1.65185e-07 7.41248e-07 1.97239e-08 2.07146e-08
1.04028e-06 1.65566e-07 7.41234e-07 1.97208e-08 2.07115e-08
1.04268e-06 1.65948e-07 7.41219e-07 1.97188e-08 2.07089e-08
1.04508e-06 1.6633e-07 7.41206e-07 1.97162e-08 2.07063e-08
1.04749e-06 1.66714e-07 7.41191e-07 1.97131e-08 2.07032e-08
1.04991e-06 1.67098e-07 7.41177e-07 1.97106e-08 2.07012e-08
1.05233e-06 1.67483e-07 7.41163e-07 1.9708e-08 2.06981e-08
1.05475e-06 1.67869e-07 7.41149e-07 1.97049e-08 2.06955e-08
1.05719e-06 1.68256e-07 7.41135e-07 1.97023e-08 2.0693e-08
1.05962e-06 1.68644e-07 7.41121e-07 1.96998e-08 2.06904e-08
1.06207e-06 1.69033e-07 7.41107e-07 1.96972e-08 2.06873e-08
1.06451e-06 1.69423e-07 7.41093e-07 1.96946e-08 2.06842e-08
1.06697e-06 1.69813e-07 7.4108e-07 1.96915e-08 2.06816e-08
1.06943e-06 1.70205e-07 7.41066e-07 1.9689e-08 2.06786e-08
1.07189e-06 1.70597e-07 7.41053e-07 1.96859e-08 2.0676e-08
1.07436e-06 1.7099e-07 7.41038e-07 1.96828e-08 2.06729e-08
1.07684e-06 1.71384e-07 7.41025e-07 1.96797e-08 2.06698e-08
1.07932e-06 1.7178e-07 7.41012e-07 1.96766e-08 2.06662e-08
1.08181e-06 1.72176e-07 7.40998e-07 1.9673e-08 2.06631e-08
1.0843e-06 1.72572e-07 7.40984e-07 1.96699e-08 2.066e-08
1.0868e-06 1.7297e-07 7.4097e-07 1.96663e-08 2.06569e-08
1.08931e-06 1.73369e-07 7.40957e-07 1.96632e-08 2.06533e-08
1.09182e-06 1.73769e-07 7.40943e-07 1.96596e-08 2.06503e-08
1.09434e-06 1.74169e-07 7.4093e-07 1.96566e-08 2.06467e-08
1.09686e-06 1.74571e-07 7.40916e-07 1.9653e-08 2.06436e-08
1.09939e-06 1.74973e-07 7.40903e-07 1.96499e-08 2.064e-08
1.10192e-06 1.75376e-07 7.40889e-07 1.96468e-08 2.06369e-08
1.10446e-06 1.75781e-07 7.40876e-07 1.96437e-08 2.06333e-08
1.10701e-06 1.76186e-07 7.40862e-07 1.96406e-08 2.06302e-08
1.10956e-06 1.76592e-07 7.40849e-07 1.96375e-08 2.06271e-08
1.11212e-06 1.76999e-07 7.40836e-07 1.96344e-08 2.0624e-08
1.11468e-06 1.77407e-07 7.40822e-07 1.96314e-08 2.06209e-08
1.11725e-06 1.77816e-07 7.40809e-07 1.96283e-08 2.06179e-08
1.11983e-06 1.78226e-07 7.40796e-07 1.96257e-08 2.06153e-08
1.12241e-06 1.78637e-07 7.40783e-07 1.96226e-08 2.06122e-08
1.125e-06 1.79049e-07 7.40769e-07 1.96195e-08 2.06091e-08
1.12759e-06 1.79462e-07 7.40756e-07 1.96164e-08 2.0606e-08
1.13019e-06 1.79875e-07 7.40743e-07 1.96134e-08 2.06024e-08
1.13279e-06 1.8029e-07 7.4073e-07 1.96103e-08 2.05999e-08
1.13541e-06 1.80706e-07 7.40717e-07 1.96072e-08 2.05968e-08
1.13802e-06 1.81122e-07 7.40704e-07 1.96041e-08 2.05937e-08
1.14065e-06 1.8154e-07 7.4069e-07 1.9601e-08 2.05906e-08
1.14328e-06 1.81958e-07 7.40677e-07 1.95984e-08 2.0587e-08
1.14591e-06 1.82378e-07 7.40664e-07 1.95948e-08 2.05844e-08
1.14855e-06 1.82798e-07 7.40651e-07 1.95918e-08 2.05808e-08
1.1512e-06 1.83219e-07 7.40639e-07 1.95887e-08 2.05777e-08
1.15386e-06 1.83642e-07 7.40626e-07 1.95851e-08 2.05747e-08
1.15651e-06 1.84065e-07 7.40613e-07 1.95815e-08 2.05711e-08
1.15918e-06 1.84489e-07 7.406e-07 1.95779e-08 2.05675e-08
1.16185e-06 1.84915e-07 7.40587e-07 1.95743e-08 2.05633e-08
1.16453e-06 1.85341e-07 7.40575e-07 1.95701e-08 2.05597e-08
1.16722e-06 1.85768e-07 7.40562e-07 1.95665e-08 2.05561e-08
1.16991e-06 1.86196e-07 7.40549e-07 1.95624e-08 2.05515e-08
1.1726e-06 1.86626e-07 7.40536e-07 1.95583e-08 2.05479e-08
1.17531e-06 1.87056e-07 7.40523e-07 1.95542e-08 2.05433e-08
1.17802e-06 1.87487e-07 7.40511e-07 1.95501e-08 2.05397e-08
1.18073e-06 1.87919e-07 7.40497e-07 1.9546e-08 2.05351e-08
1.18345e-06 1.88352e-07 7.40484e-07 1.95424e-08 2.05315e-08
1.18618e-06 1.88787e-07 7.40472e-07 1.95383e-08 2.05273e-08
1.18892e-06 1.89222e-07 7.40459e-07 1.95341e-08 2.05232e-08
1.19166e-06 1.89658e-07 7.40446e-07 1.95305e-08 2.05196e-08
1.1944e-06 1.90095e-07 7.40433e-07 1.95264e-08 2.05155e-08
1.19716e-06 1.90534e-07 7.40421e-07 1.95228e-08 2.05114e-08
1.19992e-06 1.90973e-07 7.40407e-07 1.95187e-08 2.05078e-08
1.20268e-06 1.91413e-07 7.40395e-07 1.95146e-08 2.05042e-08
1.20546e-06 1.91854e-07 7.40382e-07 1.9511e-08 2.04996e-08
1.20823e-06 1.92297e-07 7.4037e-07 1.95069e-08 2.0496e-08
1.21102e-06 1.9274e-07 7.40356e-07 1.95028e-08 2.04918e-08
1.21381e-06 1.93184e-07 7.40343e-07 1.94992e-08 2.04877e-08
1.21661e-06 1.93629e-07 7.40331e-07 1.94945e-08 2.04841e-08
1.21941e-06 1.94076e-07 7.40318e-07 1.94909e-08 2.04795e-08
1.22223e-06 1.94523e-07 7.40305e-07 1.94863e-08 2.04754e-08
1.22504e-06 1.94972e-07 7.40292e-07 1.94827e-08 2.04713e-08
1.22787e-06 1.95421e-07 7.40279e-07 1.94781e-08 2.04672e-08
1.2307e-06 1.95872e-07 7.40267e-07 1.9474e-08 2.04625e-08
1.23353e-06 1.96323e-07 7.40254e-07 1.94693e-08 2.04589e-08
1.23638e-06 1.96776e-07 7.40242e-07 1.94652e-08 2.04543e-08
1.23923e-06 1.97229e-07 7.40229e-07 1.94606e-08 2.04497e-08
1.24208e-06 1.97684e-07 7.40216e-07 1.94565e-08 2.0445e-08
1.24495e-06 1.9814e-07 7.40204e-07 1.94524e-08 2.04409e-08
1.24782e-06 1.98596e-07 7.40191e-07 1.94477e-08 2.04363e-08
1.25069e-06 1.99054e-07 7.40179e-07 1.94426e-08 2.04317e-08
1.25358e-06 1.99513e-07 7.40167e-07 1.94385e-08 2.0427e-08
1.25647e-06 1.99973e-07 7.40154e-07 1.94333e-08 2.04224e-08
1.25936e-06 2.00434e-07 7.40142e-07 1.94292e-08 2.04178e-08
1.26227e-06 2.00896e-07 7.40129e-07 1.94246e-08 2.04132e-08
1.26518e-06 2.01359e-07 7.40116e-07 1.942e-08 2.04085e-08
1.26809e-06 2.01823e-07 7.40104e-07 1.94153e-08 2.04039e-08
1.27102e-06 2.02289e-07 7.40091e-07 1.94107e-08 2.03993e-08
1.27395e-06 2.02755e-07 7.40079e-07 1.94066e-08 2.03952e-08
1.27688e-06 2.03222e-07 7.40067e-07 1.94014e-08 2.039e-08
1.27983e-06 2.03691e-07 7.40054e-07 1.93973e-08 2.03859e-08
1.28278e-06 2.0416e-07 7.40042e-07 1.93927e-08 2.03813e-08
1.28573e-06 2.04631e-07 7.40029e-07 1.93876e-08 2.03761e-08
1.2887e-06 2.05103e-07 7.40017e-07 1.93829e-08 2.03715e-08
1.29167e-06 2.05576e-07 7.40005e-07 1.93778e-08 2.03663e-08
1.29465e-06 2.06049e-07 7.39992e-07 1.93732e-08 2.03617e-08
1.29763e-06 2.06524e-07 7.3998e-07 1.9368e-08 2.03566e-08
1.30062e-06 2.07e-07 7.39968e-07 1.93629e-08 2.03514e-08
1.30362e-06 2.07478e-07 7.39955e-07 1.93577e-08 2.03463e-08
1.30663e-06 2.07956e-07 7.39943e-07 1.93526e-08 2.03411e-08
1.30964e-06 2.08435e-07 7.3993e-07 1.93474e-08 2.03355e-08
1.31266e-06 2.08916e-07 7.39918e-07 1.93418e-08 2.03303e-08
1.31568e-06 2.09397e-07 7.39905e-07 1.93366e-08 2.03252e-08
1.31872e-06 2.0988e-07 7.39893e-07 1.93315e-08 2.03201e-08
1.32176e-06 2.10364e-07 7.3988e-07 1.93269e-08 2.03144e-08
1.3248e-06 2.10849e-07 7.39867e-07 1.93212e-08 2.03098e-08
1.32786e-06 2.11335e-07 7.39855e-07 1.93161e-08 2.03046e-08
1.33092e-06 2.11822e-07 7.39843e-07 1.93109e-08 2.0299e-08
1.33399e-06 2.1231e-07 7.3983e-07 1.93053e-08 2.02938e-08
1.33706e-06 2.128e-07 7.39817e-07 1.92996e-08 2.02882e-08
1.34014e-06 2.1329e-07 7.39804e-07 1.92945e-08 2.02825e-08
1.34323e-06 2.13782e-07 7.39792e-07 1.92888e-08 2.02774e-08
1.34633e-06 2.14275e-07 7.39779e-07 1.92831e-08 2.02717e-08
1.34943e-06 2.14769e-07 7.39766e-07 1.92775e-08 2.02661e-08
1.35254e-06 2.15264e-07 7.39754e-07 1.92723e-08 2.02604e-08
1.35566e-06 2.1576e-07 7.39741e-07 1.92667e-08 2.02552e-08
1.35879e-06 2.16258e-07 7.39728e-07 1.92615e-08 2.02496e-08
1.36192e-06 2.16756e-07 7.39715e-07 1.92559e-08 2.02439e-08
1.36506e-06 2.17256e-07 7.39703e-07 1.92502e-08 2.02388e-08
1.36821e-06 2.17757e-07 7.3969e-07 1.92451e-08 2.02326e-08
1.37136e-06 2.18259e-07 7.39677e-07 1.92394e-08 2.0227e-08
1.37452e-06 2.18762e-07 7.39665e-07 1.92333e-08 2.02213e-08
1.37769e-06 2.19266e-07 7.39652e-07 1.92276e-08 2.02151e-08
1.38087e-06 2.19772e-07 7.3964e-07 1.92214e-08 2.02095e-08
1.38405e-06 2.20278e-07 7.39628e-07 1.92153e-08 2.02033e-08
1.38724e-06 2.20786e-07 7.39615e-07 1.92086e-08 2.01971e-08
1.39044e-06 2.21295e-07 7.39602e-07 1.92029e-08 2.01904e-08
1.39364e-06 2.21805e-07 7.39589e-07 1.91967e-08 2.01843e-08
1.39685e-06 2.22316e-07 7.39577e-07 1.919e-08 2.01781e-08
1.40007e-06 2.22829e-07 7.39564e-07 1.91839e-08 2.01714e-08
1.4033e-06 2.23343e-07 7.39552e-07 1.91777e-08 2.01658e-08
1.40654e-06 2.23857e-07 7.3954e-07 1.91715e-08 2.01596e-08
1.40978e-06 2.24373e-07 7.39527e-07 1.91648e-08 2.01534e-08
1.41303e-06 2.24891e-07 7.39514e-07 1.91587e-08 2.01467e-08
1.41629e-06 2.25409e-07 7.39502e-07 1.91525e-08 2.01406e-08
1.41955e-06 2.25929e-07 7.39489e-07 1.91458e-08 2.01339e-08
1.42282e-06 2.2645e-07 7.39477e-07 1.91396e-08 2.01272e-08
1.4261e-06 2.26972e-07 7.39464e-07 1.9133e-08 2.01205e-08
1.42939e-06 2.27495e-07 7.39452e-07 1.91268e-08 2.01143e-08
1.43269e-06 2.28019e-07 7.39439e-07 1.91201e-08 2.01076e-08
1.43599e-06 2.28545e-07 7.39426e-07 1.91134e-08 2.01015e-08
1.4393e-06 2.29072e-07 7.39414e-07 1.91072e-08 2.00948e-08
1.44262e-06 2.296e-07 7.39401e-07 1.91006e-08 2.00881e-08
1.44594e-06 2.30129e-07 7.39388e-07 1.90944e-08 2.00819e-08
1.44928e-06 2.3066e-07 7.39375e-07 1.90877e-08 2.00752e-08
1.45262e-06 2.31191e-07 7.39363e-07 1.90815e-08 2.00691e-08
1.45597e-06 2.31724e-07 7.3935e-07 1.90748e-08 2.00624e-08
1.45932e-06 2.32258e-07 7.39338e-07 1.90687e-08 2.00562e-08
1.46269e-06 2.32794e-07 7.39325e-07 1.9062e-08 2.00495e-08
1.46606e-06 2.3333e-07 7.39312e-07 1.90553e-08 2.00428e-08
1.46944e-06 2.33868e-07 7.393e-07 1.90486e-08 2.00361e-08
1.47283e-06 2.34407e-07 7.39288e-07 1.90419e-08 2.00289e-08
1.47622e-06 2.34948e-07 7.39275e-07 1.90352e-08 2.00223e-08
1.47962e-06 2.35489e-07 7.39262e-07 1.90285e-08 2.00161e-08
1.48303e-06 2.36032e-07 7.39249e-07 1.90213e-08 2.00089e-08
1.48645e-06 2.36576e-07 7.39237e-07 1.90147e-08 2.00022e-08
1.48988e-06 2.37122e-07 7.39224e-07 1.9008e-08 1.99955e-08
1.49331e-06 2.37668e-07 7.39211e-07 1.90008e-08 1.99883e-08
1.49676e-06 2.38216e-07 7.39199e-07 1.89941e-08 1.99816e-08
1.50021e-06 2.38765e-07 7.39186e-07 1.89874e-08 1.99749e-08
1.50367e-06 2.39316e-07 7.39173e-07 1.89802e-08 1.99672e-08
1.50713e-06 2.39867e-07 7.3916e-07 1.8973e-08 1.99605e-08
1.51061e-06 2.4042e-07 7.39148e-07 1.89658e-08 1.99533e-08
1.51409e-06 2.40975e-07 7.39135e-07 1.89586e-08 1.99456e-08
1.51758e-06 2.4153e-07 7.39122e-07 1.89514e-08 1.99389e-08
1.52108e-06 2.42087e-07 7.3911e-07 1.89442e-08 1.99312e-08
1.52458e-06 2.42645e-07 7.39097e-07 1.89365e-08 1.9924e-08
1.5281e-06 2.43204e-07 7.39084e-07 1.89293e-08 1.99163e-08
1.53162e-06 2.43765e-07 7.39072e-07 1.89216e-08 1.99091e-08
1.53515e-06 2.44327e-07 7.39059e-07 1.89149e-08 1.99019e-08
1.53869e-06 2.4489e-07 7.39046e-07 1.89077e-08 1.98947e-08
1.54224e-06 2.45455e-07 7.39033e-07 1.89e-08 1.9887e-08
1.54579e-06 2.46021e-07 7.39021e-07 1.88922e-08 1.98798e-08
1.54936e-06 2.46588e-07 7.39008e-07 1.8885e-08 1.98721e-08
1.55293e-06 2.47156e-07 7.38995e-07 1.88778e-08 1.98649e-08
1.55651e-06 2.47726e-07 7.38982e-07 1.88701e-08 1.98577e-08
1.5601e-06 2.48297e-07 7.3897e-07 1.88629e-08 1.98499e-08
1.56369e-06 2.48869e-07 7.38957e-07 1.88552e-08 1.98422e-08
1.5673e-06 2.49443e-07 7.38944e-07 1.88475e-08 1.98345e-08
1.57091e-06 2.50018e-07 7.38931e-07 1.88398e-08 1.98268e-08
1.57453e-06 2.50594e-07 7.38918e-07 1.88321e-08 1.98191e-08
1.57816e-06 2.51172e-07 7.38905e-07 1.88244e-08 1.98119e-08
1.5818e-06 2.51751e-07 7.38893e-07 1.88172e-08 1.98042e-08
1.58545e-06 2.52331e-07 7.3888e-07 1.881e-08 1.9797e-08
1.5891e-06 2.52913e-07 7.38866e-07 1.88017e-08 1.97893e-08
1.59276e-06 2.53496e-07 7.38853e-07 1.8794e-08 1.9781e-08
1.59644e-06 2.54081e-07 7.38841e-07 1.87863e-08 1.97733e-08
1.60012e-06 2.54666e-07 7.38828e-07 1.87786e-08 1.97656e-08
1.6038e-06 2.55253e-07 7.38814e-07 1.87703e-08 1.97574e-08
1.6075e-06 2.55842e-07 7.38802e-07 1.87621e-08 1.97491e-08
1.61121e-06 2.56432e-07 7.38789e-07 1.87544e-08 1.97414e-08
1.61492e-06 2.57023e-07 7.38776e-07 1.87462e-08 1.97332e-08
1.61864e-06 2.57615e-07 7.38763e-07 1.87385e-08 1.9725e-08
1.62238e-06 2.58209e-07 7.38751e-07 1.87302e-08 1.97172e-08
1.62611e-06 2.58804e-07 7.38737e-07 1.8722e-08 1.9709e-08
1.62986e-06 2.59401e-07 7.38724e-07 1.87138e-08 1.97008e-08
1.63362e-06 2.59999e-07 7.38711e-07 1.87055e-08 1.96926e-08
1.63739e-06 2.60598e-07 7.38698e-07 1.86973e-08 1.96843e-08
1.64116e-06 2.61199e-07 7.38685e-07 1.86891e-08 1.96756e-08
1.64494e-06 2.61801e-07 7.38672e-07 1.86803e-08 1.96674e-08
1.64874e-06 2.62405e-07 7.38659e-07 1.86721e-08 1.96581e-08
1.65254e-06 2.63009e-07 7.38646e-07 1.86634e-08 1.96499e-08
1.65635e-06 2.63616e-07 7.38632e-07 1.86551e-08 1.96411e-08
1.66016e-06 2.64223e-07 7.38619e-07 1.86464e-08 1.96329e-08
1.66399e-06 2.64833e-07 7.38606e-07 1.86382e-08 1.96242e-08
1.66783e-06 2.65443e-07 7.38593e-07 1.86294e-08 1.96159e-08
1.67167e-06 2.66055e-07 7.3858e-07 1.86212e-08 1.96077e-08
1.67553e-06 2.66668e-07 7.38566e-07 1.86124e-08 1.9599e-08
1.67939e-06 2.67283e-07 7.38553e-07 1.86037e-08 1.95907e-08
1.68326e-06 2.67899e-07 7.3854e-07 1.85955e-08 1.9582e-08
1.68714e-06 2.68517e-07 7.38526e-07 1.85867e-08 1.95732e-08
1.69103e-06 2.69136e-07 7.38513e-07 1.8578e-08 1.9565e-08
1.69493e-06 2.69756e-07 7.385e-07 1.85698e-08 1.95557e-08
1.69884e-06 2.70378e-07 7.38487e-07 1.8561e-08 1.95475e-08
1.70275e-06 2.71001e-07 7.38473e-07 1.85523e-08 1.95388e-08
1.70668e-06 2.71626e-07 7.3846e-07 1.85435e-08 1.953e-08
1.71061e-06 2.72252e-07 7.38446e-07 1.85348e-08 1.95213e-08
1.71455e-06 2.7288e-07 7.38433e-07 1.8526e-08 1.95125e-08
1.71851e-06 2.73509e-07 7.38419e-07 1.85173e-08 1.95038e-08
1.72247e-06 2.74139e-07 7.38406e-07 1.8508e-08 1.94951e-08
1.72644e-06 2.74771e-07 7.38393e-07 1.84988e-08 1.94858e-08
1.73042e-06 2.75405e-07 7.38379e-07 1.84905e-08 1.94765e-08
1.73441e-06 2.7604e-07 7.38366e-07 1.84813e-08 1.94673e-08
1.73841e-06 2.76676e-07 7.38352e-07 1.8472e-08 1.94585e-08
1.74241e-06 2.77314e-07 7.38339e-07 1.84623e-08 1.94493e-08
1.74643e-06 2.77953e-07 7.38325e-07 1.8453e-08 1.944e-08
1.75046e-06 2.78594e-07 7.38311e-07 1.84443e-08 1.94302e-08
1.75449e-06 2.79236e-07 7.38298e-07 1.8435e-08 1.9421e-08
1.75854e-06 2.7988e-07 7.38284e-07 1.84252e-08 1.94112e-08
1.76259e-06 2.80525e-07 7.38271e-07 1.8416e-08 1.94025e-08
1.76665e-06 2.81172e-07 7.38257e-07 1.84062e-08 1.93927e-08
1.77073e-06 2.8182e-07 7.38243e-07 1.83964e-08 1.93829e-08
1.77481e-06 2.82469e-07 7.38229e-07 1.83866e-08 1.93737e-08
1.7789e-06 2.83121e-07 7.38215e-07 1.83769e-08 1.93639e-08
1.783e-06 2.83773e-07 7.38201e-07 1.83681e-08 1.93541e-08
1.78711e-06 2.84427e-07 7.38187e-07 1.83584e-08 1.93444e-08
1.79123e-06 2.85083e-07 7.38173e-07 1.83481e-08 1.93346e-08
1.79536e-06 2.8574e-07 7.38159e-07 1.83383e-08 1.93243e-08
1.7995e-06 2.86399e-07 7.38145e-07 1.83285e-08 1.9315e-08
1.80365e-06 2.87059e-07 7.38131e-07 1.83188e-08 1.93053e-08
1.8078e-06 2.87721e-07 7.38116e-07 1.8309e-08 1.9295e-08
1.81197e-06 2.88384e-07 7.38103e-07 1.82992e-08 1.92852e-08
1.81615e-06 2.89049e-07 7.38088e-07 1.82889e-08 1.92749e-08
1.82033e-06 2.89715e-07 7.38074e-07 1.82792e-08 1.92651e-08
1.82453e-06 2.90383e-07 7.3806e-07 1.82689e-08 1.92554e-08
1.82874e-06 2.91053e-07 7.38046e-07 1.82591e-08 1.92456e-08
1.83295e-06 2.91723e-07 7.38032e-07 1.82488e-08 1.92353e-08
1.83718e-06 2.92396e-07 7.38017e-07 1.82385e-08 1.9225e-08
1.84141e-06 2.9307e-07 7.38003e-07 1.82282e-08 1.92147e-08
1.84566e-06 2.93746e-07 7.37988e-07 1.82179e-08 1.92045e-08
1.84991e-06 2.94423e-07 7.37974e-07 1.82077e-08 1.91942e-08
1.85418e-06 2.95101e-07 7.37959e-07 1.81979e-08 1.91839e-08
1.85845e-06 2.95782e-07 7.37945e-07 1.81876e-08 1.91731e-08
1.86274e-06 2.96464e-07 7.3793e-07 1.81768e-08 1.91628e-08
1.86703e-06 2.97147e-07 7.37916e-07 1.8166e-08 1.91525e-08
1.87133e-06 2.97832e-07 7.37901e-07 1.81557e-08 1.91417e-08
1.87565e-06 2.98519e-07 7.37886e-07 1.81449e-08 1.91314e-08
1.87997e-06 2.99207e-07 7.37872e-07 1.81346e-08 1.91206e-08
1.88431e-06 2.99896e-07 7.37857e-07 1.81238e-08 1.91098e-08
1.88865e-06 3.00588e-07 7.37842e-07 1.8113e-08 1.9099e-08
1.893e-06 3.01281e-07 7.37828e-07 1.81027e-08 1.90882e-08
1.89737e-06 3.01975e-07 7.37813e-07 1.80919e-08 1.90774e-08
1.90174e-06 3.02671e-07 7.37798e-07 1.80811e-08 1.90666e-08
1.90612e-06 3.03369e-07 7.37783e-07 1.80698e-08 1.90558e-08
1.91052e-06 3.04068e-07 7.37768e-07 1.8059e-08 1.9045e-08
1.91492e-06 3.04769e-07 7.37753e-07 1.80482e-08 1.90342e-08
1.91934e-06 3.05472e-07 7.37738e-07 1.80374e-08 1.90234e-08
1.92376e-06 3.06176e-07 7.37723e-07 1.80266e-08 1.90121e-08
1.9282e-06 3.06882e-07 7.37707e-07 1.80153e-08 1.90013e-08
1.93264e-06 3.07589e-07 7.37693e-07 1.80045e-08 1.899e-08
1.9371e-06 3.08298e-07 7.37677e-07 1.79932e-08 1.89787e-08
1.94156e-06 3.09009e-07 7.37662e-07 1.79819e-08 1.89679e-08
1.94604e-06 3.09722e-07 7.37647e-07 1.79711e-08 1.89565e-08
1.95052e-06 3.10436e-07 7.37631e-07 1.79597e-08 1.89452e-08
1.95502e-06 3.11151e-07 7.37616e-07 1.79484e-08 1.89339e-08
1.95953e-06 3.11868e-07 7.37601e-07 1.79366e-08 1.89231e-08
1.96404e-06 3.12587e-07 7.37586e-07 1.79253e-08 1.89113e-08
1.96857e-06 3.13308e-07 7.3757e-07 1.7914e-08 1.89e-08
1.97311e-06 3.1403e-07 7.37555e-07 1.79027e-08 1.88881e-08
1.97766e-06 3.14754e-07 7.37539e-07 1.78913e-08 1.88768e-08
1.98222e-06 3.1548e-07 7.37524e-07 1.78795e-08 1.88655e-08
1.98679e-06 3.16207e-07 7.37509e-07 1.78682e-08 1.88537e-08
1.99137e-06 3.16936e-07 7.37493e-07 1.78564e-08 1.88418e-08
1.99596e-06 3.17666e-07 7.37478e-07 1.7845e-08 1.88305e-08
2.00056e-06 3.18399e-07 7.37462e-07 1.78337e-08 1.88192e-08
2.00517e-06 3.19133e-07 7.37446e-07 1.78219e-08 1.88074e-08
2.00979e-06 3.19868e-07 7.37431e-07 1.78106e-08 1.87956e-08
2.01443e-06 3.20606e-07 7.37415e-07 1.77982e-08 1.87842e-08
2.01907e-06 3.21345e-07 7.37399e-07 1.77864e-08 1.87724e-08
2.02372e-06 3.22086e-07 7.37383e-07 1.77746e-08 1.87606e-08
2.02839e-06 3.22828e-07 7.37368e-07 1.77633e-08 1.87487e-08
2.03306e-06 3.23572e-07 7.37352e-07 1.77514e-08 1.87369e-08
2.03775e-06 3.24318e-07 7.37336e-07 1.77401e-08 1.87251e-08
2.04245e-06 3.25066e-07 7.3732e-07 1.77283e-08 1.87133e-08
2.04716e-06 3.25815e-07 7.37304e-07 1.77165e-08 1.87014e-08
2.05188e-06 3.26566e-07 7.37287e-07 1.77041e-08 1.86896e-08
2.05661e-06 3.27319e-07 7.37271e-07 1.76923e-08 1.86778e-08
2.06135e-06 3.28074e-07 7.37255e-07 1.76805e-08 1.86654e-08
2.0661e-06 3.2883e-07 7.37239e-07 1.76681e-08 1.86536e-08
2.07086e-06 3.29588e-07 7.37222e-07 1.76558e-08 1.86412e-08
2.07564e-06 3.30348e-07 7.37207e-07 1.76439e-08 1.86289e-08
2.08042e-06 3.31109e-07 7.3719e-07 1.76316e-08 1.86171e-08
2.08522e-06 3.31873e-07 7.37174e-07 1.76193e-08 1.86047e-08
2.09002e-06 3.32638e-07 7.37157e-07 1.76069e-08 1.85924e-08
2.09484e-06 3.33404e-07 7.37141e-07 1.75946e-08 1.858e-08
2.09967e-06 3.34173e-07 7.37124e-07 1.75822e-08 1.85677e-08
2.10451e-06 3.34943e-07 7.37108e-07 1.75699e-08 1.85548e-08
2.10936e-06 3.35715e-07 7.37091e-07 1.75575e-08 1.85425e-08
2.11423e-06 3.36489e-07 7.37075e-07 1.75442e-08 1.85296e-08
2.1191e-06 3.37265e-07 7.37058e-07 1.75318e-08 1.85168e-08
2.12398e-06 3.38043e-07 7.37042e-07 1.75195e-08 1.85044e-08
2.12888e-06 3.38822e-07 7.37025e-07 1.75066e-08 1.84916e-08
2.13379e-06 3.39603e-07 7.37009e-07 1.74943e-08 1.84792e-08
2.13871e-06 3.40386e-07 7.36992e-07 1.74814e-08 1.84669e-08
2.14364e-06 3.4117e-07 7.36974e-07 1.74691e-08 1.8454e-08
2.14858e-06 3.41957e-07 7.36957e-07 1.74562e-08 1.84412e-08
2.15353e-06 3.42745e-07 7.3694e-07 1.74433e-08 1.84283e-08
2.1585e-06 3.43535e-07 7.36923e-07 1.74305e-08 1.84155e-08
2.16347e-06 3.44327e-07 7.36906e-07 1.74176e-08 1.84026e-08
2.16846e-06 3.45121e-07 7.36889e-07 1.74053e-08 1.83903e-08
2.17346e-06 3.45917e-07 7.36872e-07 1.73924e-08 1.83774e-08
2.17847e-06 3.46714e-07 7.36855e-07 1.73796e-08 1.83645e-08
2.18349e-06 3.47513e-07 7.36837e-07 1.73662e-08 1.83512e-08
2.18852e-06 3.48314e-07 7.3682e-07 1.73533e-08 1.83383e-08
2.19357e-06 3.49117e-07 7.36802e-07 1.73405e-08 1.83254e-08
2.19863e-06 3.49922e-07 7.36785e-07 1.73271e-08 1.83121e-08
2.20369e-06 3.50729e-07 7.36767e-07 1.73137e-08 1.82987e-08
2.20877e-06 3.51537e-07 7.3675e-07 1.73014e-08 1.82858e-08
2.21387e-06 3.52348e-07 7.36732e-07 1.7288e-08 1.82725e-08
2.21897e-06 3.5316e-07 7.36715e-07 1.72746e-08 1.82591e-08
2.22408e-06 3.53974e-07 7.36696e-07 1.72613e-08 1.82457e-08
2.22921e-06 3.5479e-07 7.36679e-07 1.72479e-08 1.82329e-08
2.23435e-06 3.55608e-07 7.36661e-07 1.7234e-08 1.8219e-08
2.2395e-06 3.56428e-07 7.36643e-07 1.72212e-08 1.82056e-08
2.24466e-06 3.57249e-07 7.36625e-07 1.72073e-08 1.81922e-08
2.24984e-06 3.58073e-07 7.36607e-07 1.71939e-08 1.81783e-08
2.25502e-06 3.58898e-07 7.36589e-07 1.71805e-08 1.81655e-08
2.26022e-06 3.59726e-07 7.36571e-07 1.71666e-08 1.81516e-08
2.26543e-06 3.60555e-07 7.36552e-07 1.71533e-08 1.81382e-08
2.27066e-06 3.61386e-07 7.36534e-07 1.71394e-08 1.81243e-08
2.27589e-06 3.62219e-07 7.36516e-07 1.7126e-08 1.8111e-08
2.28114e-06 3.63054e-07 7.36497e-07 1.71126e-08 1.80971e-08
2.28639e-06 3.63891e-07 7.36479e-07 1.70987e-08 1.80832e-08
2.29167e-06 3.6473e-07 7.3646e-07 1.70849e-08 1.80698e-08
2.29695e-06 3.65571e-07 7.36442e-07 1.70715e-08 1.80554e-08
2.30224e-06 3.66413e-07 7.36423e-07 1.70571e-08 1.80415e-08
2.30755e-06 3.67258e-07 7.36404e-07 1.70432e-08 1.80276e-08
2.31287e-06 3.68105e-07 7.36386e-07 1.70288e-08 1.80132e-08
2.3182e-06 3.68953e-07 7.36367e-07 1.70149e-08 1.79994e-08
2.32355e-06 3.69804e-07 7.36348e-07 1.7001e-08 1.79855e-08
2.3289e-06 3.70656e-07 7.36329e-07 1.69866e-08 1.79711e-08
2.33427e-06 3.71511e-07 7.3631e-07 1.69727e-08 1.79572e-08
2.33965e-06 3.72367e-07 7.3629e-07 1.69583e-08 1.79428e-08
2.34505e-06 3.73226e-07 7.36271e-07 1.69444e-08 1.79289e-08
2.35045e-06 3.74086e-07 7.36252e-07 1.693e-08 1.7914e-08
2.35587e-06 3.74948e-07 7.36233e-07 1.69151e-08 1.79001e-08
2.3613e-06 3.75813e-07 7.36214e-07 1.69012e-08 1.78857e-08
2.36674e-06 3.76679e-07 7.36194e-07 1.68868e-08 1.78713e-08
2.3722e-06 3.77547e-07 7.36175e-07 1.68724e-08 1.78569e-08
2.37767e-06 3.78418e-07 7.36155e-07 1.6858e-08 1.78425e-08
2.38315e-06 3.7929e-07 7.36135e-07 1.68441e-08 1.78281e-08
2.38864e-06 3.80164e-07 7.36116e-07 1.68297e-08 1.78142e-08
2.39415e-06 3.81041e-07 7.36096e-07 1.68148e-08 1.77993e-08
2.39967e-06 3.81919e-07 7.36076e-07 1.68004e-08 1.77849e-08
2.4052e-06 3.828e-07 7.36056e-07 1.67855e-08 1.777e-08
2.41074e-06 3.83682e-07 7.36036e-07 1.67716e-08 1.77556e-08
2.4163e-06 3.84566e-07 7.36016e-07 1.67567e-08 1.77412e-08
2.42187e-06 3.85453e-07 7.35996e-07 1.67418e-08 1.77262e-08
2.42746e-06 3.86342e-07 7.35976e-07 1.67274e-08 1.77113e-08
2.43305e-06 3.87232e-07 7.35956e-07 1.6713e-08 1.76969e-08
2.43866e-06 3.88125e-07 7.35936e-07 1.66981e-08 1.7682e-08
2.44428e-06 3.8902e-07 7.35914e-07 1.66832e-08 1.76671e-08
2.44992e-06 3.89916e-07 7.35894e-07 1.66682e-08 1.76527e-08
2.45556e-06 3.90815e-07 7.35874e-07 1.66533e-08 1.76373e-08
2.46122e-06 3.91716e-07 7.35853e-07 1.66384e-08 1.76229e-08
2.4669e-06 3.92619e-07 7.35833e-07 1.66235e-08 1.76074e-08
2.47259e-06 3.93524e-07 7.35812e-07 1.66086e-08 1.7593e-08
2.47829e-06 3.94431e-07 7.35791e-07 1.65937e-08 1.75781e-08
2.484e-06 3.95341e-07 7.3577e-07 1.65782e-08 1.75627e-08
2.48972e-06 3.96252e-07 7.35749e-07 1.65633e-08 1.75478e-08
2.49546e-06 3.97165e-07 7.35728e-07 1.65484e-08 1.75328e-08
2.50122e-06 3.98081e-07 7.35707e-07 1.65335e-08 1.75179e-08
2.50698e-06 3.98999e-07 7.35686e-07 1.65186e-08 1.7502e-08
2.51276e-06 3.99918e-07 7.35665e-07 1.65036e-08 1.74871e-08
2.51855e-06 4.0084e-07 7.35643e-07 1.64882e-08 1.74722e-08
2.52436e-06 4.01764e-07 7.35622e-07 1.64733e-08 1.74567e-08
2.53018e-06 4.0269e-07 7.35601e-07 1.64579e-08 1.74413e-08
2.53601e-06 4.03619e-07 7.3558e-07 1.6443e-08 1.74269e-08
2.54186e-06 4.04549e-07 7.35558e-07 1.64275e-08 1.74115e-08
2.54772e-06 4.05482e-07 7.35536e-07 1.64121e-08 1.7396e-08
2.55359e-06 4.06417e-07 7.35515e-07 1.63967e-08 1.73806e-08
2.55948e-06 4.07353e-07 7.35493e-07 1.63812e-08 1.73652e-08
2.56538e-06 4.08292e-07 7.35471e-07 1.63663e-08 1.73497e-08
2.57129e-06 4.09234e-07 7.35449e-07 1.63504e-08 1.73343e-08
2.57722e-06 4.10177e-07 7.35427e-07 1.63349e-08 1.73189e-08
2.58316e-06 4.11123e-07 7.35405e-07 1.632e-08 1.73029e-08
2.58911e-06 4.1207e-07 7.35383e-07 1.63041e-08 1.7288e-08
2.59508e-06 4.1302e-07 7.35361e-07 1.62892e-08 1.72726e-08
2.60107e-06 4.13972e-07 7.35339e-07 1.62732e-08 1.72572e-08
2.60706e-06 4.14927e-07 7.35316e-07 1.62578e-08 1.72417e-08
2.61307e-06 4.15883e-07 7.35294e-07 1.62424e-08 1.72263e-08
2.61909e-06 4.16842e-07 7.35271e-07 1.62269e-08 1.72109e-08
2.62513e-06 4.17803e-07 7.35248e-07 1.62115e-08 1.71944e-08
2.63118e-06 4.18766e-07 7.35226e-07 1.61956e-08 1.7179e-08
2.63725e-06 4.19731e-07 7.35203e-07 1.61796e-08 1.71635e-08
2.64333e-06 4.20699e-07 7.35181e-07 1.61642e-08 1.71476e-08
2.64942e-06 4.21669e-07 7.35157e-07 1.61482e-08 1.71317e-08
2.65553e-06 4.22641e-07 7.35134e-07 1.61328e-08 1.71162e-08
2.66165e-06 4.23615e-07 7.35111e-07 1.61169e-08 1.71008e-08
2.66779e-06 4.24592e-07 7.35087e-07 1.61009e-08 1.70849e-08
2.67394e-06 4.2557e-07 7.35064e-07 1.6085e-08 1.70689e-08
2.6801e-06 4.26551e-07 7.35041e-07 1.6069e-08 1.7053e-08
2.68628e-06 4.27535e-07 7.35017e-07 1.60536e-08 1.7037e-08
2.69247e-06 4.2852e-07 7.34994e-07 1.60377e-08 1.70211e-08
2.69868e-06 4.29508e-07 7.3497e-07 1.60217e-08 1.70051e-08
2.7049e-06 4.30498e-07 7.34947e-07 1.60058e-08 1.69892e-08
2.71114e-06 4.31491e-07 7.34923e-07 1.59898e-08 1.69732e-08
2.71739e-06 4.32485e-07 7.34899e-07 1.59744e-08 1.69573e-08
2.72365e-06 4.33482e-07 7.34876e-07 1.59579e-08 1.69414e-08
2.72993e-06 4.34482e-07 7.34851e-07 1.5942e-08 1.69254e-08
2.73622e-06 4.35483e-07 7.34827e-07 1.5926e-08 1.69095e-08
2.74253e-06 4.36487e-07 7.34803e-07 1.59101e-08 1.68935e-08
2.74885e-06 4.37493e-07 7.34778e-07 1.58936e-08 1.68771e-08
2.75519e-06 4.38502e-07 7.34754e-07 1.58782e-08 1.68611e-08
2.76154e-06 4.39513e-07 7.34729e-07 1.58623e-08 1.68447e-08
2.76791e-06 4.40526e-07 7.34705e-07 1.58458e-08 1.68292e-08
2.77429e-06 4.41541e-07 7.3468e-07 1.58293e-08 1.68128e-08
2.78068e-06 4.42559e-07 7.34655e-07 1.58134e-08 1.67963e-08
2.78709e-06 4.43579e-07 7.3463e-07 1.57969e-08 1.67804e-08
2.79352e-06 4.44602e-07 7.34605e-07 1.5781e-08 1.67639e-08
2.79996e-06 4.45627e-07 7.3458e-07 1.57645e-08 1.67474e-08
2.80641e-06 4.46654e-07 7.34555e-07 1.57481e-08 1.67315e-08
2.81288e-06 4.47684e-07 7.34529e-07 1.57321e-08 1.67145e-08
2.81936e-06 4.48716e-07 7.34504e-07 1.57152e-08 1.66986e-08
2.82586e-06 4.4975e-07 7.34479e-07 1.56992e-08 1.66821e-08
2.83238e-06 4.50787e-07 7.34453e-07 1.56828e-08 1.66657e-08
2.83891e-06 4.51826e-07 7.34428e-07 1.56663e-08 1.66492e-08
2.84545e-06 4.52868e-07 7.34402e-07 1.56498e-08 1.66327e-08
2.85201e-06 4.53912e-07 7.34376e-07 1.56339e-08 1.66163e-08
2.85859e-06 4.54958e-07 7.3435e-07 1.56174e-08 1.66003e-08
2.86518e-06 4.56007e-07 7.34324e-07 1.56005e-08 1.65834e-08
2.87178e-06 4.57058e-07 7.34297e-07 1.55845e-08 1.65674e-08
2.8784e-06 4.58112e-07 7.34271e-07 1.55675e-08 1.65505e-08
2.88504e-06 4.59168e-07 7.34245e-07 1.55516e-08 1.65345e-08
2.89169e-06 4.60226e-07 7.34218e-07 1.55351e-08 1.65175e-08
2.89835e-06 4.61287e-07 7.34192e-07 1.55182e-08 1.65011e-08
2.90503e-06 4.62351e-07 7.34165e-07 1.55017e-08 1.64846e-08
2.91173e-06 4.63416e-07 7.34138e-07 1.54853e-08 1.64682e-08
2.91844e-06 4.64485e-07 7.34111e-07 1.54683e-08 1.64512e-08
2.92517e-06 4.65555e-07 7.34084e-07 1.54518e-08 1.64347e-08
2.93191e-06 4.66629e-07 7.34057e-07 1.54359e-08 1.64178e-08
2.93867e-06 4.67704e-07 7.3403e-07 1.54189e-08 1.64018e-08
2.94545e-06 4.68782e-07 7.34003e-07 1.54024e-08 1.63848e-08
2.95224e-06 4.69863e-07 7.33975e-07 1.5386e-08 1.63684e-08
2.95904e-06 4.70946e-07 7.33948e-07 1.53695e-08 1.63519e-08
2.96586e-06 4.72032e-07 7.3392e-07 1.53526e-08 1.63355e-08
2.9727e-06 4.7312e-07 7.33893e-07 1.53361e-08 1.6319e-08
2.97955e-06 4.74211e-07 7.33865e-07 1.53196e-08 1.6302e-08
2.98642e-06 4.75304e-07 7.33837e-07 1.53032e-08 1.62856e-08
2.99331e-06 4.764e-07 7.33809e-07 1.52862e-08 1.62691e-08
3.00021e-06 4.77498e-07 7.33781e-07 1.52697e-08 1.62521e-08
3.00712e-06 4.78599e-07 7.33753e-07 1.52528e-08 1.62357e-08
3.01406e-06 4.79702e-07 7.33724e-07 1.52368e-08 1.62192e-08
3.021e-06 4.80808e-07 7.33696e-07 1.52199e-08 1.62022e-08
3.02797e-06 4.81916e-07 7.33667e-07 1.52034e-08 1.61853e-08
3.03495e-06 4.83027e-07 7.33639e-07 1.51864e-08 1.61688e-08
3.04194e-06 4.8414e-07 7.3361e-07 1.517e-08 1.61524e-08
3.04896e-06 4.85257e-07 7.33581e-07 1.51535e-08 1.61359e-08
3.05599e-06 4.86375e-07 7.33553e-07 1.5137e-08 1.61194e-08
3.06303e-06 4.87496e-07 7.33524e-07 1.51206e-08 1.61025e-08
3.07009e-06 4.8862e-07 7.33495e-07 1.51036e-08 1.6086e-08
3.07717e-06 4.89747e-07 7.33466e-07 1.50872e-08 1.6069e-08
3.08426e-06 4.90876e-07 7.33436e-07 1.50707e-08 1.60531e-08
3.09137e-06 4.92007e-07 7.33407e-07 1.50537e-08 1.60361e-08
3.0985e-06 4.93141e-07 7.33377e-07 1.50373e-08 1.60197e-08
3.10564e-06 4.94278e-07 7.33347e-07 1.50208e-08 1.60027e-08
3.1128e-06 4.95418e-07 7.33318e-07 1.50038e-08 1.59862e-08
3.11998e-06 4.9656e-07 7.33288e-07 1.49874e-08 1.59698e-08
3.12717e-06 4.97704e-07 7.33258e-07 1.49709e-08 1.59528e-08
3.13438e-06 4.98852e-07 7.33228e-07 1.49539e-08 1.59363e-08
3.1416e-06 5.00002e-07 7.33197e-07 1.4938e-08 1.59194e-08
3.14884e-06 5.01154e-07 7.33167e-07 1.4921e-08 1.59034e-08
3.1561e-06 5.02309e-07 7.33136e-07 1.49046e-08 1.58864e-08
3.16338e-06 5.03467e-07 7.33106e-07 1.48881e-08 1.587e-08
3.17067e-06 5.04628e-07 7.33075e-07 1.48716e-08 1.58535e-08
3.17798e-06 5.05791e-07 7.33044e-07 1.48552e-08 1.58371e-08
3.18531e-06 5.06957e-07 7.33013e-07 1.48382e-08 1.58201e-08
3.19265e-06 5.08126e-07 7.32982e-07 1.48218e-08 1.58036e-08
3.20001e-06 5.09297e-07 7.32951e-07 1.48048e-08 1.57867e-08
3.20739e-06 5.10471e-07 7.32919e-07 1.47888e-08 1.57702e-08
3.21478e-06 5.11648e-07 7.32888e-07 1.47719e-08 1.57537e-08
3.22219e-06 5.12828e-07 7.32856e-07 1.47554e-08 1.57368e-08
3.22962e-06 5.1401e-07 7.32825e-07 1.47384e-08 1.57203e-08
3.23706e-06 5.15195e-07 7.32793e-07 1.4722e-08 1.57038e-08
3.24453e-06 5.16382e-07 7.32761e-07 1.47055e-08 1.56874e-08
3.25201e-06 5.17573e-07 7.32729e-07 1.46885e-08 1.56704e-08
3.2595e-06 5.18766e-07 7.32697e-07 1.46721e-08 1.5654e-08
3.26702e-06 5.19962e-07 7.32664e-07 1.46556e-08 1.56375e-08
3.27455e-06 5.2116e-07 7.32632e-07 1.46392e-08 1.56205e-08
3.2821e-06 5.22362e-07 7.32599e-07 1.46227e-08 1.56046e-08
3.28966e-06 5.23566e-07 7.32566e-07 1.46062e-08 1.55876e-08
3.29725e-06 5.24773e-07 7.32534e-07 1.45893e-08 1.55711e-08
3.30485e-06 5.25983e-07 7.325e-07 1.45733e-08 1.55542e-08
3.31246e-06 5.27195e-07 7.32467e-07 1.45569e-08 1.55377e-08
3.3201e-06 5.2841e-07 7.32434e-07 1.45399e-08 1.55218e-08
3.32775e-06 5.29629e-07 7.32401e-07 1.45234e-08 1.55048e-08
3.33543e-06 5.30849e-07 7.32367e-07 1.4507e-08 1.54889e-08
3.34311e-06 5.32073e-07 7.32334e-07 1.4491e-08 1.54719e-08
3.35082e-06 5.333e-07 7.323e-07 1.44741e-08 1.54554e-08
3.35855e-06 5.34529e-07 7.32266e-07 1.44576e-08 1.5439e-08
3.36629e-06 5.35761e-07 7.32232e-07 1.44411e-08 1.54225e-08
3.37405e-06 5.36996e-07 7.32198e-07 1.44252e-08 1.5406e-08
3.38183e-06 5.38234e-07 7.32164e-07 1.44087e-08 1.53901e-08
3.38962e-06 5.39475e-07 7.32129e-07 1.43923e-08 1.53731e-08
3.39744e-06 5.40719e-07 7.32095e-07 1.43758e-08 1.53572e-08
3.40527e-06 5.41965e-07 7.32061e-07 1.43599e-08 1.53412e-08
3.41312e-06 5.43215e-07 7.32026e-07 1.43434e-08 1.53248e-08
3.42099e-06 5.44467e-07 7.31991e-07 1.43275e-08 1.53083e-08
3.42887e-06 5.45722e-07 7.31956e-07 1.43115e-08 1.52924e-08
3.43678e-06 5.4698e-07 7.31921e-07 1.42951e-08 1.52764e-08
3.4447e-06 5.48241e-07 7.31885e-07 1.42791e-08 1.52605e-08
3.45264e-06 5.49505e-07 7.3185e-07 1.42632e-08 1.5244e-08
3.4606e-06 5.50771e-07 7.31814e-07 1.42472e-08 1.52276e-08
3.46858e-06 5.52041e-07 7.31779e-07 1.42313e-08 1.52116e-08
3.47657e-06 5.53314e-07 7.31743e-07 1.42148e-08 1.51957e-08
3.48459e-06 5.54589e-07 7.31707e-07 1.41989e-08 1.51797e-08
3.49262e-06 5.55868e-07 7.31671e-07 1.41829e-08 1.51638e-08
3.50067e-06 5.57149e-07 7.31635e-07 1.4167e-08 1.51478e-08
3.50874e-06 5.58433e-07 7.31599e-07 1.41511e-08 1.51319e-08
3.51683e-06 5.59721e-07 7.31562e-07 1.41351e-08 1.5116e-08
3.52494e-06 5.61011e-07 7.31526e-07 1.41192e-08 1.51e-08
3.53306e-06 5.62304e-07 7.31489e-07 1.41037e-08 1.50841e-08
3.54121e-06 5.63601e-07 7.31452e-07 1.40878e-08 1.50686e-08
3.54937e-06 5.649e-07 7.31415e-07 1.40718e-08 1.50527e-08
3.55755e-06 5.66202e-07 7.31378e-07 1.40564e-08 1.50367e-08
3.56575e-06 5.67507e-07 7.3134e-07 1.40405e-08 1.50208e-08
3.57397e-06 5.68815e-07 7.31303e-07 1.4025e-08 1.50054e-08
3.58221e-06 5.70127e-07 7.31265e-07 1.40091e-08 1.49899e-08
3.59047e-06 5.71441e-07 7.31227e-07 1.39937e-08 1.4974e-08
3.59875e-06 5.72758e-07 7.3119e-07 1.39777e-08 1.49586e-08
3.60704e-06 5.74079e-07 7.31152e-07 1.39623e-08 1.49431e-08
3.61536e-06 5.75402e-07 7.31114e-07 1.39469e-08 1.49272e-08
3.62369e-06 5.76728e-07 7.31075e-07 1.39309e-08 1.49118e-08
3.63205e-06 5.78058e-07 7.31036e-07 1.3916e-08 1.48958e-08
3.64042e-06 5.79391e-07 7.30998e-07 1.39006e-08 1.48809e-08
3.64881e-06 5.80726e-07 7.30959e-07 1.38851e-08 1.48655e-08
3.65722e-06 5.82065e-07 7.3092e-07 1.38697e-08 1.48495e-08
3.66565e-06 5.83407e-07 7.30881e-07 1.38543e-08 1.48346e-08
3.6741e-06 5.84752e-07 7.30842e-07 1.38388e-08 1.48192e-08
3.68257e-06 5.861e-07 7.30802e-07 1.38239e-08 1.48038e-08
3.69106e-06 5.87451e-07 7.30763e-07 1.38085e-08 1.47888e-08
3.69957e-06 5.88805e-07 7.30724e-07 1.37936e-08 1.47739e-08
3.7081e-06 5.90162e-07 7.30684e-07 1.37782e-08 1.47585e-08
3.71665e-06 5.91523e-07 7.30644e-07 1.37632e-08 1.47436e-08
3.72521e-06 5.92886e-07 7.30603e-07 1.37483e-08 1.47281e-08
3.7338e-06 5.94253e-07 7.30563e-07 1.37329e-08 1.47132e-08
3.74241e-06 5.95623e-07 7.30523e-07 1.37185e-08 1.46978e-08
3.75104e-06 5.96996e-07 7.30483e-07 1.37036e-08 1.46829e-08
3.75968e-06 5.98372e-07 7.30442e-07 1.36887e-08 1.4668e-08
3.76835e-06 5.99752e-07 7.30401e-07 1.36737e-08 1.46536e-08
3.77704e-06 6.01134e-07 7.3036e-07 1.36588e-08 1.46386e-08
3.78574e-06 6.0252e-07 7.30319e-07 1.36439e-08 1.46237e-08
3.79447e-06 6.03909e-07 7.30278e-07 1.36295e-08 1.46093e-08
3.80322e-06 6.05301e-07 7.30236e-07 1.36146e-08 1.45944e-08
3.81199e-06 6.06696e-07 7.30195e-07 1.36002e-08 1.458e-08
3.82077e-06 6.08095e-07 7.30153e-07 1.35858e-08 1.45651e-08
3.82958e-06 6.09497e-07 7.30111e-07 1.35709e-08 1.45507e-08
3.83841e-06 6.10902e-07 7.30069e-07 1.35565e-08 1.45363e-08
3.84726e-06 6.1231e-07 7.30027e-07 1.35421e-08 1.45219e-08
3.85613e-06 6.13722e-07 7.29985e-07 1.35277e-08 1.45075e-08
3.86502e-06 6.15136e-07 7.29942e-07 1.35138e-08 1.44931e-08
3.87393e-06 6.16554e-07 7.29899e-07 1.34999e-08 1.44787e-08
3.88286e-06 6.17976e-07 7.29857e-07 1.3485e-08 1.44648e-08
3.89181e-06 6.194e-07 7.29814e-07 1.34711e-08 1.44504e-08
3.90078e-06 6.20828e-07 7.2977e-07 1.34572e-08 1.44365e-08
3.90977e-06 6.22259e-07 7.29727e-07 1.34428e-08 1.44226e-08
3.91878e-06 6.23694e-07 7.29684e-07 1.34294e-08 1.44082e-08
3.92782e-06 6.25131e-07 7.2964e-07 1.34155e-08 1.43943e-08
3.93687e-06 6.26573e-07 7.29596e-07 1.34017e-08 1.43805e-08
3.94595e-06 6.28017e-07 7.29552e-07 1.33873e-08 1.43666e-08
3.95504e-06 6.29465e-07 7.29508e-07 1.33734e-08 1.43527e-08
3.96416e-06 6.30916e-07 7.29464e-07 1.336e-08 1.43388e-08
3.9733e-06 6.3237e-07 7.2942e-07 1.33466e-08 1.43254e-08
3.98246e-06 6.33828e-07 7.29375e-07 1.33327e-08 1.4312e-08
3.99164e-06 6.35289e-07 7.2933e-07 1.33194e-08 1.42982e-08
4.00084e-06 6.36754e-07 7.29286e-07 1.3306e-08 1.42848e-08
4.01006e-06 6.38221e-07 7.2924e-07 1.32926e-08 1.42714e-08
4.01931e-06 6.39693e-07 7.29195e-07 1.32792e-08 1.4258e-08
4.02857e-06 6.41167e-07 7.2915e-07 1.32659e-08 1.42447e-08
4.03786e-06 6.42645e-07 7.29105e-07 1.32525e-08 1.42318e-08
4.04717e-06 6.44127e-07 7.29059e-07 1.32396e-08 1.42179e-08
4.0565e-06 6.45612e-07 7.29013e-07 1.32263e-08 1.42051e-08
4.06585e-06 6.471e-07 7.28967e-07 1.32134e-08 1.41917e-08
4.07522e-06 6.48592e-07 7.28921e-07 1.32006e-08 1.41788e-08
4.08462e-06 6.50087e-07 7.28874e-07 1.31877e-08 1.4166e-08
4.09403e-06 6.51585e-07 7.28828e-07 1.31743e-08 1.41531e-08
4.10347e-06 6.53088e-07 7.28782e-07 1.3162e-08 1.41403e-08
4.11293e-06 6.54593e-07 7.28735e-07 1.31491e-08 1.41279e-08
4.12241e-06 6.56102e-07 7.28687e-07 1.31368e-08 1.41151e-08
4.13191e-06 6.57615e-07 7.28641e-07 1.31239e-08 1.41022e-08
4.14144e-06 6.5913e-07 7.28593e-07 1.31116e-08 1.40898e-08
4.15099e-06 6.6065e-07 7.28546e-07 1.30987e-08 1.4077e-08
4.16055e-06 6.62173e-07 7.28498e-07 1.30864e-08 1.40652e-08
4.17015e-06 6.63699e-07 7.2845e-07 1.30745e-08 1.40523e-08
4.17976e-06 6.65229e-07 7.28402e-07 1.30622e-08 1.40405e-08
4.18939e-06 6.66763e-07 7.28354e-07 1.30499e-08 1.40281e-08
4.19905e-06 6.683e-07 7.28306e-07 1.3038e-08 1.40158e-08
4.20873e-06 6.6984e-07 7.28258e-07 1.30257e-08 1.40034e-08
4.21843e-06 6.71385e-07 7.28209e-07 1.30138e-08 1.39916e-08
4.22816e-06 6.72932e-07 7.2816e-07 1.3002e-08 1.39798e-08
4.23791e-06 6.74484e-07 7.28111e-07 1.29902e-08 1.39679e-08
4.24767e-06 6.76038e-07 7.28062e-07 1.29784e-08 1.39561e-08
4.25747e-06 6.77597e-07 7.28012e-07 1.29665e-08 1.39443e-08
4.26728e-06 6.79159e-07 7.27963e-07 1.29552e-08 1.3933e-08
4.27712e-06 6.80725e-07 7.27913e-07 1.29434e-08 1.39211e-08
4.28698e-06 6.82294e-07 7.27864e-07 1.29321e-08 1.39098e-08
4.29686e-06 6.83867e-07 7.27814e-07 1.29202e-08 1.3898e-08
4.30677e-06 6.85443e-07 7.27763e-07 1.29089e-08 1.38867e-08
4.31669e-06 6.87023e-07 7.27713e-07 1.28976e-08 1.38754e-08
4.32664e-06 6.88607e-07 7.27662e-07 1.28863e-08 1.38641e-08
4.33662e-06 6.90194e-07 7.27611e-07 1.28755e-08 1.38533e-08
4.34662e-06 6.91785e-07 7.27561e-07 1.28647e-08 1.38419e-08
4.35664e-06 6.9338e-07 7.2751e-07 1.28534e-08 1.38306e-08
4.36668e-06 6.94979e-07 7.27458e-07 1.28426e-08 1.38198e-08
4.37675e-06 6.96581e-07 7.27407e-07 1.28318e-08 1.3809e-08
4.38683e-06 6.98186e-07 7.27355e-07 1.2821e-08 1.37982e-08
4.39695e-06 6.99796e-07 7.27304e-07 1.28107e-08 1.37874e-08
4.40708e-06 7.01409e-07 7.27252e-07 1.27999e-08 1.37766e-08
4.41724e-06 7.03026e-07 7.272e-07 1.27891e-08 1.37663e-08
4.42743e-06 7.04647e-07 7.27148e-07 1.27788e-08 1.3756e-08
4.43763e-06 7.06271e-07 7.27096e-07 1.27685e-08 1.37458e-08
4.44786e-06 7.07899e-07 7.27043e-07 1.27587e-08 1.3735e-08
4.45811e-06 7.09531e-07 7.2699e-07 1.27479e-08 1.37247e-08
4.46839e-06 7.11167e-07 7.26938e-07 1.27376e-08 1.37149e-08
4.47869e-06 7.12806e-07 7.26885e-07 1.27279e-08 1.37051e-08
4.48902e-06 7.14449e-07 7.26832e-07 1.27181e-08 1.36948e-08
4.49937e-06 7.16096e-07 7.26778e-07 1.27083e-08 1.36851e-08
4.50974e-06 7.17747e-07 7.26725e-07 1.26986e-08 1.36753e-08
4.52013e-06 7.19402e-07 7.26671e-07 1.26888e-08 1.36655e-08
4.53055e-06 7.2106e-07 7.26617e-07 1.2679e-08 1.36563e-08
4.541e-06 7.22722e-07 7.26563e-07 1.26692e-08 1.36465e-08
4.55147e-06 7.24388e-07 7.26508e-07 1.266e-08 1.36367e-08
4.56196e-06 7.26058e-07 7.26454e-07 1.26507e-08 1.36275e-08
4.57247e-06 7.27732e-07 7.26399e-07 1.26415e-08 1.36177e-08
4.58301e-06 7.29409e-07 7.26345e-07 1.26322e-08 1.36084e-08
4.59358e-06 7.31091e-07 7.2629e-07 1.26229e-08 1.35997e-08
4.60417e-06 7.32776e-07 7.26235e-07 1.26137e-08 1.35904e-08
4.61478e-06 7.34465e-07 7.2618e-07 1.26049e-08 1.35817e-08
4.62542e-06 7.36159e-07 7.26124e-07 1.25957e-08 1.35724e-08
4.63608e-06 7.37856e-07 7.26068e-07 1.25875e-08 1.35632e-08
4.64677e-06 7.39557e-07 7.26012e-07 1.25787e-08 1.35549e-08
4.65748e-06 7.41261e-07 7.25956e-07 1.257e-08 1.35462e-08
4.66822e-06 7.4297e-07 7.259e-07 1.25612e-08 1.35374e-08
4.67898e-06 7.44683e-07 7.25844e-07 1.25525e-08 1.35292e-08
4.68977e-06 7.464e-07 7.25788e-07 1.25443e-08 1.352e-08
4.70058e-06 7.4812e-07 7.25731e-07 1.2536e-08 1.35117e-08
4.71141e-06 7.49845e-07 7.25674e-07 1.25278e-08 1.35035e-08
4.72227e-06 7.51573e-07 7.25617e-07 1.25196e-08 1.34953e-08
4.73316e-06 7.53306e-07 7.2556e-07 1.25119e-08 1.34876e-08
4.74407e-06 7.55042e-07 7.25502e-07 1.25036e-08 1.34788e-08
4.75501e-06 7.56783e-07 7.25445e-07 1.24954e-08 1.34711e-08
4.76597e-06 7.58528e-07 7.25387e-07 1.24877e-08 1.34634e-08
4.77696e-06 7.60276e-07 7.25329e-07 1.248e-08 1.34557e-08
4.78797e-06 7.62029e-07 7.25271e-07 1.24722e-08 1.3448e-08
4.79901e-06 7.63785e-07 7.25213e-07 1.24645e-08 1.34402e-08
4.81007e-06 7.65546e-07 7.25154e-07 1.24573e-08 1.34325e-08
4.82116e-06 7.67311e-07 7.25096e-07 1.24496e-08 1.34248e-08
4.83227e-06 7.6908e-07 7.25038e-07 1.24424e-08 1.34176e-08
4.84341e-06 7.70853e-07 7.24979e-07 1.24347e-08 1.34104e-08
4.85458e-06 7.7263e-07 7.24919e-07 1.2428e-08 1.34027e-08
4.86577e-06 7.74411e-07 7.24861e-07 1.24208e-08 1.3396e-08
4.87698e-06 7.76196e-07 7.24801e-07 1.24136e-08 1.33888e-08
4.88823e-06 7.77985e-07 7.24741e-07 1.24069e-08 1.33816e-08
4.89949e-06 7.79779e-07 7.24682e-07 1.24002e-08 1.33749e-08
4.91079e-06 7.81576e-07 7.24622e-07 1.23936e-08 1.33682e-08
4.92211e-06 7.83378e-07 7.24562e-07 1.23864e-08 1.33615e-08
4.93346e-06 7.85184e-07 7.24501e-07 1.23802e-08 1.33549e-08
4.94483e-06 7.86994e-07 7.24441e-07 1.23735e-08 1.33477e-08
4.95623e-06 7.88808e-07 7.2438e-07 1.23673e-08 1.33415e-08
4.96765e-06 7.90627e-07 7.2432e-07 1.23601e-08 1.33353e-08
4.9791e-06 7.92449e-07 7.24259e-07 1.23545e-08 1.33286e-08
4.99058e-06 7.94276e-07 7.24198e-07 1.23483e-08 1.33225e-08
5.00209e-06 7.96107e-07 7.24136e-07 1.23421e-08 1.33163e-08
5.01362e-06 7.97942e-07 7.24075e-07 1.23359e-08 1.33106e-08
5.02518e-06 7.99782e-07 7.24014e-07 1.23298e-08 1.33044e-08
5.03676e-06 8.01625e-07 7.23951e-07 1.23241e-08 1.32983e-08
5.04837e-06 8.03473e-07 7.2389e-07 1.23179e-08 1.32921e-08
5.06001e-06 8.05325e-07 7.23827e-07 1.23123e-08 1.32864e-08
5.07167e-06 8.07182e-07 7.23765e-07 1.23066e-08 1.32808e-08
5.08336e-06 8.09043e-07 7.23703e-07 1.2301e-08 1.32751e-08
5.09508e-06 8.10908e-07 7.2364e-07 1.22958e-08 1.327e-08
5.10683e-06 8.12777e-07 7.23578e-07 1.22907e-08 1.32643e-08
5.1186e-06 8.14651e-07 7.23515e-07 1.22855e-08 1.32587e-08
5.1304e-06 8.16529e-07 7.23452e-07 1.22799e-08 1.32535e-08
5.14223e-06 8.18411e-07 7.23389e-07 1.22747e-08 1.32484e-08
5.15408e-06 8.20297e-07 7.23325e-07 1.22696e-08 1.32427e-08
5.16596e-06 8.22188e-07 7.23261e-07 1.22645e-08 1.32381e-08
5.17787e-06 8.24084e-07 7.23198e-07 1.22598e-08 1.3233e-08
5.18981e-06 8.25984e-07 7.23134e-07 1.22547e-08 1.32283e-08
5.20177e-06 8.27888e-07 7.2307e-07 1.22501e-08 1.32232e-08
5.21376e-06 8.29796e-07 7.23006e-07 1.22454e-08 1.32186e-08
5.22578e-06 8.31709e-07 7.22941e-07 1.22408e-08 1.32134e-08
5.23783e-06 8.33626e-07 7.22876e-07 1.22356e-08 1.32088e-08
5.2499e-06 8.35548e-07 7.22812e-07 1.2231e-08 1.32047e-08
5.262e-06 8.37474e-07 7.22747e-07 1.22269e-08 1.31995e-08
5.27414e-06 8.39405e-07 7.22682e-07 1.22223e-08 1.31954e-08
5.28629e-06 8.4134e-07 7.22617e-07 1.22182e-08 1.31908e-08
5.29848e-06 8.43279e-07 7.22552e-07 1.22135e-08 1.31867e-08
5.31069e-06 8.45223e-07 7.22486e-07 1.22094e-08 1.31826e-08
5.32294e-06 8.47172e-07 7.2242e-07 1.22053e-08 1.31784e-08
5.33521e-06 8.49125e-07 7.22355e-07 1.22017e-08 1.31743e-08
5.34751e-06 8.51082e-07 7.22289e-07 1.21976e-08 1.31702e-08
5.35983e-06 8.53044e-07 7.22222e-07 1.21935e-08 1.31661e-08
5.37219e-06 8.5501e-07 7.22156e-07 1.21894e-08 1.3162e-08
5.38457e-06 8.56981e-07 7.2209e-07 1.21858e-08 1.31584e-08
5.39699e-06 8.58957e-07 7.22024e-07 1.21822e-08 1.31548e-08
5.40943e-06 8.60937e-07 7.21956e-07 1.21786e-08 1.31507e-08
5.4219e-06 8.62922e-07 7.2189e-07 1.2175e-08 1.31476e-08
5.4344e-06 8.64911e-07 7.21823e-07 1.21714e-08 1.3144e-08
5.44692e-06 8.66905e-07 7.21756e-07 1.21683e-08 1.31399e-08
5.45948e-06 8.68903e-07 7.21688e-07 1.21647e-08 1.31368e-08
5.47207e-06 8.70906e-07 7.21621e-07 1.21611e-08 1.31337e-08
5.48468e-06 8.72914e-07 7.21553e-07 1.2158e-08 1.31301e-08
5.49732e-06 8.74926e-07 7.21486e-07 1.21554e-08 1.3127e-08
5.51e-06 8.76943e-07 7.21417e-07 1.21518e-08 1.31234e-08
5.5227e-06 8.78965e-07 7.21349e-07 1.21487e-08 1.31203e-08
5.53543e-06 8.80991e-07 7.21282e-07 1.21456e-08 1.31172e-08
5.54819e-06 8.83022e-07 7.21213e-07 1.21431e-08 1.31147e-08
5.56098e-06 8.85057e-07 7.21145e-07 1.21395e-08 1.31116e-08
5.5738e-06 8.87098e-07 7.21076e-07 1.21369e-08 1.31085e-08
5.58665e-06 8.89143e-07 7.21007e-07 1.21343e-08 1.31054e-08
5.59953e-06 8.91192e-07 7.20938e-07 1.21318e-08 1.31028e-08
5.61243e-06 8.93247e-07 7.2087e-07 1.21287e-08 1.30997e-08
5.62537e-06 8.95306e-07 7.208e-07 1.21261e-08 1.30972e-08
5.63834e-06 8.9737e-07 7.20731e-07 1.21235e-08 1.30946e-08
5.65134e-06 8.99438e-07 7.20661e-07 1.2121e-08 1.3092e-08
5.66437e-06 9.01512e-07 7.20592e-07 1.21184e-08 1.30895e-08
5.67742e-06 9.0359e-07 7.20522e-07 1.21163e-08 1.30869e-08
5.69051e-06 9.05673e-07 7.20452e-07 1.21132e-08 1.30843e-08
5.70363e-06 9.07761e-07 7.20382e-07 1.21112e-08 1.30817e-08
5.71678e-06 9.09853e-07 7.20311e-07 1.21086e-08 1.30792e-08
5.72996e-06 9.11951e-07 7.20242e-07 1.21066e-08 1.30766e-08
5.74316e-06 9.14053e-07 7.20171e-07 1.2104e-08 1.30751e-08
5.7564e-06 9.1616e-07 7.201e-07 1.21019e-08 1.30725e-08
5.76967e-06 9.18272e-07 7.2003e-07 1.21004e-08 1.30704e-08
5.78297e-06 9.20389e-07 7.19959e-07 1.20978e-08 1.30679e-08
5.79631e-06 9.22511e-07 7.19888e-07 1.20957e-08 1.30658e-08
5.80967e-06 9.24637e-07 7.19817e-07 1.20942e-08 1.30637e-08
5.82306e-06 9.26769e-07 7.19746e-07 1.20921e-08 1.30622e-08
5.83648e-06 9.28905e-07 7.19674e-07 1.20896e-08 1.30596e-08
5.84994e-06 9.31047e-07 7.19603e-07 1.2088e-08 1.30581e-08
5.86342e-06 9.33193e-07 7.19531e-07 1.20865e-08 1.30555e-08
5.87694e-06 9.35344e-07 7.19459e-07 1.20844e-08 1.3054e-08
5.89049e-06 9.375e-07 7.19388e-07 1.20829e-08 1.30519e-08
5.90407e-06 9.39661e-07 7.19316e-07 1.20808e-08 1.30499e-08
5.91768e-06 9.41828e-07 7.19244e-07 1.20788e-08 1.30488e-08
5.93132e-06 9.43999e-07 7.19171e-07 1.20772e-08 1.30468e-08
5.94499e-06 9.46175e-07 7.19099e-07 1.20752e-08 1.30452e-08
5.9587e-06 9.48356e-07 7.19027e-07 1.20736e-08 1.30432e-08
5.97243e-06 9.50542e-07 7.18954e-07 1.20721e-08 1.30411e-08
5.9862e-06 9.52733e-07 7.18882e-07 1.20705e-08 1.30396e-08
6e-06 9.5493e-07 7.18809e-07 1.2069e-08 1.3038e-08
6.01383e-06 9.57131e-07 7.18736e-07 1.20675e-08 1.30365e-08
6.02769e-06 9.59337e-07 7.18663e-07 1.20659e-08 1.30349e-08
6.04159e-06 9.61549e-07 7.18589e-07 1.20644e-08 1.30334e-08
6.05552e-06 9.63766e-07 7.18516e-07 1.20633e-08 1.30313e-08
6.06948e-06 9.65987e-07 7.18443e-07 1.20613e-08 1.30298e-08
6.08347e-06 9.68214e-07 7.1837e-07 1.20597e-08 1.30282e-08
6.09749e-06 9.70446e-07 7.18296e-07 1.20587e-08 1.30267e-08
6.11155e-06 9.72683e-07 7.18222e-07 1.20572e-08 1.30252e-08
6.12564e-06 9.74925e-07 7.18149e-07 1.20556e-08 1.30236e-08
6.13976e-06 9.77173e-07 7.18075e-07 1.20546e-08 1.30226e-08
6.15391e-06 9.79425e-07 7.18001e-07 1.20525e-08 1.30205e-08
6.1681e-06 9.81683e-07 7.17926e-07 1.20515e-08 1.30195e-08
6.18232e-06 9.83946e-07 7.17852e-07 1.205e-08 1.30174e-08
6.19657e-06 9.86214e-07 7.17778e-07 1.20484e-08 1.30164e-08
6.21085e-06 9.88488e-07 7.17704e-07 1.20469e-08 1.30149e-08
6.22517e-06 9.90767e-07 7.17629e-07 1.20453e-08 1.30133e-08
6.23952e-06 9.93051e-07 7.17555e-07 1.20448e-08 1.30118e-08
6.2539e-06 9.9534e-07 7.1748e-07 1.20433e-08 1.30102e-08
6.26832e-06 9.97634e-07 7.17405e-07 1.20417e-08 1.30092e-08
6.28277e-06 9.99934e-07 7.1733e-07 1.20407e-08 1.30077e-08
6.29725e-06 1.00224e-06 7.17255e-07 1.20387e-08 1.30066e-08
6.31177e-06 1.00455e-06 7.1718e-07 1.20376e-08 1.30046e-08
6.32632e-06 1.00687e-06 7.17105e-07 1.20366e-08 1.30036e-08
6.34091e-06 1.00919e-06 7.17029e-07 1.20351e-08 1.3002e-08
6.35552e-06 1.01151e-06 7.16955e-07 1.20335e-08 1.30005e-08
6.37017e-06 1.01384e-06 7.16879e-07 1.2032e-08 1.29989e-08
6.38486e-06 1.01618e-06 7.16804e-07 1.20304e-08 1.29974e-08
6.39958e-06 1.01852e-06 7.16728e-07 1.20294e-08 1.29958e-08
6.41433e-06 1.02087e-06 7.16652e-07 1.20279e-08 1.29943e-08
6.42912e-06 1.02323e-06 7.16576e-07 1.20263e-08 1.29928e-08
6.44394e-06 1.02558e-06 7.16501e-07 1.20248e-08 1.29917e-08
6.45879e-06 1.02795e-06 7.16425e-07 1.20237e-08 1.29897e-08
6.47368e-06 1.03032e-06 7.16349e-07 1.20222e-08 1.29881e-08
6.4886e-06 1.03269e-06 7.16273e-07 1.20212e-08 1.29871e-08
6.50356e-06 1.03507e-06 7.16197e-07 1.20191e-08 1.2985e-08
6.51855e-06 1.03746e-06 7.16121e-07 1.20181e-08 1.29835e-08
6.53358e-06 1.03985e-06 7.16044e-07 1.2016e-08 1.2982e-08
6.54864e-06 1.04225e-06 7.15968e-07 1.20145e-08 1.29804e-08
6.56374e-06 1.04465e-06 7.15891e-07 1.20129e-08 1.29789e-08
6.57887e-06 1.04706e-06 7.15815e-07 1.20114e-08 1.29768e-08
6.59404e-06 1.04947e-06 7.15738e-07 1.20099e-08 1.29753e-08
6.60924e-06 1.05189e-06 7.15661e-07 1.20083e-08 1.29737e-08
6.62447e-06 1.05432e-06 7.15585e-07 1.20068e-08 1.29717e-08
6.63974e-06 1.05675e-06 7.15509e-07 1.20047e-08 1.29701e-08
6.65505e-06 1.05918e-06 7.15431e-07 1.20027e-08 1.29686e-08
6.67039e-06 1.06163e-06 7.15354e-07 1.20016e-08 1.29665e-08
6.68577e-06 1.06407e-06 7.15277e-07 1.19996e-08 1.29645e-08
6.70118e-06 1.06653e-06 7.152e-07 1.1998e-08 1.29629e-08
6.71663e-06 1.06898e-06 7.15123e-07 1.1996e-08 1.29609e-08
6.73211e-06 1.07145e-06 7.15046e-07 1.19939e-08 1.29588e-08
6.74763e-06 1.07392e-06 7.14969e-07 1.19919e-08 1.29568e-08
6.76318e-06 1.07639e-06 7.14892e-07 1.19898e-08 1.29547e-08
6.77878e-06 1.07888e-06 7.14814e-07 1.19883e-08 1.29526e-08
6.7944e-06 1.08136e-06 7.14737e-07 1.19862e-08 1.29501e-08
6.81006e-06 1.08386e-06 7.1466e-07 1.19841e-08 1.2948e-08
6.82576e-06 1.08635e-06 7.14582e-07 1.19816e-08 1.29454e-08
6.8415e-06 1.08886e-06 7.14505e-07 1.198e-08 1.29439e-08
6.85727e-06 1.09137e-06 7.14427e-07 1.19775e-08 1.29413e-08
6.87308e-06 1.09388e-06 7.1435e-07 1.19754e-08 1.29393e-08
6.88892e-06 1.09641e-06 7.14272e-07 1.19728e-08 1.29367e-08
6.9048e-06 1.09893e-06 7.14194e-07 1.19708e-08 1.29341e-08
6.92072e-06 1.10147e-06 7.14116e-07 1.19682e-08 1.29321e-08
6.93667e-06 1.10401e-06 7.14039e-07 1.19661e-08 1.29295e-08
6.95266e-06 1.10655e-06 7.1396e-07 1.19636e-08 1.29269e-08
6.96869e-06 1.1091e-06 7.13883e-07 1.1961e-08 1.29244e-08
6.98476e-06 1.11166e-06 7.13805e-07 1.19584e-08 1.29213e-08
7.00086e-06 1.11422e-06 7.13727e-07 1.19558e-08 1.29187e-08
7.017e-06 1.11679e-06 7.13649e-07 1.19533e-08 1.29161e-08
7.03317e-06 1.11936e-06 7.13571e-07 1.19507e-08 1.29136e-08
7.04939e-06 1.12194e-06 7.13493e-07 1.19476e-08 1.29105e-08
7.06564e-06 1.12453e-06 7.13415e-07 1.1945e-08 1.29074e-08
7.08192e-06 1.12712e-06 7.13337e-07 1.1942e-08 1.29048e-08
7.09825e-06 1.12972e-06 7.13259e-07 1.19389e-08 1.29017e-08
7.11461e-06 1.13233e-06 7.1318e-07 1.19363e-08 1.28986e-08
7.13101e-06 1.13494e-06 7.13102e-07 1.19332e-08 1.28955e-08
7.14745e-06 1.13755e-06 7.13024e-07 1.19301e-08 1.28919e-08
7.16393e-06 1.14017e-06 7.12946e-07 1.1927e-08 1.28889e-08
7.18044e-06 1.1428e-06 7.12867e-07 1.1924e-08 1.28858e-08
7.197e-06 1.14544e-06 7.12789e-07 1.19209e-08 1.28827e-08
7.21359e-06 1.14808e-06 7.12711e-07 1.19173e-08 1.28786e-08
7.23022e-06 1.15072e-06 7.12632e-07 1.19142e-08 1.2875e-08
7.24688e-06 1.15338e-06 7.12554e-07 1.19101e-08 1.28719e-08
7.26359e-06 1.15604e-06 7.12476e-07 1.1907e-08 1.28683e-08
7.28033e-06 1.1587e-06 7.12397e-07 1.19034e-08 1.28642e-08
7.29712e-06 1.16137e-06 7.12319e-07 1.18998e-08 1.28606e-08
7.31394e-06 1.16405e-06 7.1224e-07 1.18962e-08 1.28575e-08
7.3308e-06 1.16673e-06 7.12162e-07 1.18921e-08 1.28529e-08
7.3477e-06 1.16942e-06 7.12083e-07 1.18885e-08 1.28493e-08
7.36464e-06 1.17212e-06 7.12005e-07 1.18844e-08 1.28451e-08
7.38161e-06 1.17482e-06 7.11926e-07 1.18808e-08 1.28415e-08
7.39863e-06 1.17753e-06 7.11848e-07 1.18766e-08 1.28374e-08
7.41568e-06 1.18024e-06 7.11769e-07 1.1873e-08 1.28328e-08
7.43278e-06 1.18296e-06 7.11691e-07 1.18684e-08 1.28292e-08
7.44991e-06 1.18569e-06 7.11612e-07 1.18643e-08 1.28246e-08
7.46709e-06 1.18842e-06 7.11533e-07 1.18602e-08 1.28205e-08
7.4843e-06 1.19116e-06 7.11455e-07 1.18561e-08 1.28158e-08
7.50155e-06 1.19391e-06 7.11376e-07 1.18514e-08 1.28112e-08
7.51885e-06 1.19666e-06 7.11298e-07 1.18468e-08 1.28066e-08
7.53618e-06 1.19942e-06 7.11219e-07 1.18422e-08 1.28025e-08
7.55355e-06 1.20219e-06 7.11141e-07 1.18381e-08 1.27978e-08
7.57097e-06 1.20496e-06 7.11062e-07 1.18334e-08 1.27932e-08
7.58842e-06 1.20773e-06 7.10983e-07 1.18288e-08 1.27875e-08
7.60591e-06 1.21052e-06 7.10905e-07 1.18242e-08 1.27829e-08
7.62344e-06 1.21331e-06 7.10825e-07 1.1819e-08 1.27783e-08
7.64102e-06 1.21611e-06 7.10747e-07 1.18139e-08 1.27731e-08
7.65863e-06 1.21891e-06 7.10669e-07 1.18093e-08 1.2768e-08
7.67629e-06 1.22172e-06 7.1059e-07 1.18041e-08 1.27628e-08
7.69398e-06 1.22454e-06 7.10511e-07 1.1799e-08 1.27577e-08
7.71172e-06 1.22736e-06 7.10433e-07 1.17938e-08 1.27526e-08
7.7295e-06 1.23019e-06 7.10354e-07 1.17887e-08 1.27469e-08
7.74732e-06 1.23302e-06 7.10276e-07 1.17835e-08 1.27418e-08
7.76518e-06 1.23587e-06 7.10197e-07 1.17779e-08 1.27366e-08
7.78308e-06 1.23871e-06 7.10118e-07 1.17722e-08 1.2731e-08
7.80102e-06 1.24157e-06 7.1004e-07 1.17671e-08 1.27253e-08
7.819e-06 1.24443e-06 7.09961e-07 1.17614e-08 1.27191e-08
7.83703e-06 1.2473e-06 7.09883e-07 1.17558e-08 1.27135e-08
7.85509e-06 1.25018e-06 7.09804e-07 1.17501e-08 1.27083e-08
7.8732e-06 1.25306e-06 7.09725e-07 1.17445e-08 1.27022e-08
7.89135e-06 1.25595e-06 7.09647e-07 1.17388e-08 1.2696e-08
7.90954e-06 1.25884e-06 7.09568e-07 1.17326e-08 1.26903e-08
7.92777e-06 1.26174e-06 7.0949e-07 1.1727e-08 1.26842e-08
7.94605e-06 1.26465e-06 7.09412e-07 1.17208e-08 1.26785e-08
7.96437e-06 1.26757e-06 7.09333e-07 1.17151e-08 1.26723e-08
7.98273e-06 1.27049e-06 7.09255e-07 1.1709e-08 1.26656e-08
8.00113e-06 1.27342e-06 7.09175e-07 1.17028e-08 1.266e-08
8.01957e-06 1.27635e-06 7.09097e-07 1.16966e-08 1.26533e-08
8.03806e-06 1.2793e-06 7.09019e-07 1.16904e-08 1.26471e-08
8.05659e-06 1.28225e-06 7.0894e-07 1.16838e-08 1.26404e-08
8.07516e-06 1.2852e-06 7.08862e-07 1.16776e-08 1.26343e-08
8.09378e-06 1.28816e-06 7.08784e-07 1.16709e-08 1.26271e-08
8.11244e-06 1.29113e-06 7.08705e-07 1.16647e-08 1.26209e-08
8.13114e-06 1.29411e-06 7.08627e-07 1.1658e-08 1.26142e-08
8.14988e-06 1.29709e-06 7.08549e-07 1.16514e-08 1.26075e-08
8.16867e-06 1.30008e-06 7.0847e-07 1.16447e-08 1.26003e-08
8.1875e-06 1.30308e-06 7.08392e-07 1.1638e-08 1.25941e-08
8.20637e-06 1.30608e-06 7.08313e-07 1.16308e-08 1.25869e-08
8.22529e-06 1.3091e-06 7.08235e-07 1.16246e-08 1.25797e-08
8.24425e-06 1.31211e-06 7.08157e-07 1.16174e-08 1.25731e-08
8.26326e-06 1.31514e-06 7.08079e-07 1.16102e-08 1.25659e-08
8.28231e-06 1.31817e-06 7.08e-07 1.16035e-08 1.25587e-08
8.3014e-06 1.32121e-06 7.07923e-07 1.15968e-08 1.25515e-08
8.32053e-06 1.32425e-06 7.07844e-07 1.15896e-08 1.25443e-08
8.33972e-06 1.32731e-06 7.07766e-07 1.15824e-08 1.25371e-08
8.35894e-06 1.33037e-06 7.07688e-07 1.15752e-08 1.25299e-08
8.37821e-06 1.33343e-06 7.0761e-07 1.1568e-08 1.25227e-08
8.39752e-06 1.33651e-06 7.07532e-07 1.15608e-08 1.25155e-08
8.41688e-06 1.33959e-06 7.07454e-07 1.15531e-08 1.25077e-08
8.43629e-06 1.34268e-06 7.07376e-07 1.15459e-08 1.25005e-08
8.45573e-06 1.34577e-06 7.07298e-07 1.15387e-08 1.24928e-08
8.47523e-06 1.34887e-06 7.0722e-07 1.1531e-08 1.24856e-08
8.49476e-06 1.35198e-06 7.07142e-07 1.15238e-08 1.24774e-08
8.51435e-06 1.3551e-06 7.07064e-07 1.15161e-08 1.24702e-08
8.53397e-06 1.35822e-06 7.06986e-07 1.15089e-08 1.24625e-08
8.55365e-06 1.36135e-06 7.06908e-07 1.15007e-08 1.24548e-08
8.57336e-06 1.36449e-06 7.0683e-07 1.14929e-08 1.2447e-08
8.59313e-06 1.36764e-06 7.06752e-07 1.14857e-08 1.24393e-08
8.61294e-06 1.37079e-06 7.06674e-07 1.1478e-08 1.24316e-08
8.63279e-06 1.37395e-06 7.06597e-07 1.14703e-08 1.24239e-08
8.65269e-06 1.37712e-06 7.06519e-07 1.14626e-08 1.24162e-08
8.67264e-06 1.38029e-06 7.06441e-07 1.14549e-08 1.2408e-08
8.69263e-06 1.38348e-06 7.06363e-07 1.14467e-08 1.23997e-08
8.71267e-06 1.38666e-06 7.06285e-07 1.14389e-08 1.2392e-08
8.73275e-06 1.38986e-06 7.06208e-07 1.14312e-08 1.23838e-08
8.75289e-06 1.39307e-06 7.0613e-07 1.14235e-08 1.23761e-08
8.77306e-06 1.39628e-06 7.06053e-07 1.14153e-08 1.23678e-08
8.79329e-06 1.3995e-06 7.05975e-07 1.14076e-08 1.23601e-08
8.81356e-06 1.40272e-06 7.05898e-07 1.13998e-08 1.23514e-08
8.83388e-06 1.40595e-06 7.0582e-07 1.13911e-08 1.23437e-08
8.85424e-06 1.4092e-06 7.05742e-07 1.13834e-08 1.23354e-08
8.87465e-06 1.41244e-06 7.05665e-07 1.13752e-08 1.23277e-08
8.89511e-06 1.4157e-06 7.05587e-07 1.13674e-08 1.23195e-08
8.91561e-06 1.41896e-06 7.0551e-07 1.13592e-08 1.23113e-08
8.93617e-06 1.42224e-06 7.05433e-07 1.13515e-08 1.2303e-08
8.95677e-06 1.42551e-06 7.05355e-07 1.13433e-08 1.22948e-08
8.97741e-06 1.4288e-06 7.05278e-07 1.1335e-08 1.22866e-08
8.99811e-06 1.43209e-06 7.05201e-07 1.13268e-08 1.22783e-08
9.01885e-06 1.43539e-06 7.05123e-07 1.13191e-08 1.22701e-08
9.03964e-06 1.4387e-06 7.05046e-07 1.13109e-08 1.22619e-08
9.06048e-06 1.44202e-06 7.04969e-07 1.13026e-08 1.22537e-08
9.08137e-06 1.44534e-06 7.04892e-07 1.12944e-08 1.22454e-08
9.1023e-06 1.44868e-06 7.04815e-07 1.12862e-08 1.22372e-08
9.12329e-06 1.45202e-06 7.04738e-07 1.12779e-08 1.22284e-08
9.14432e-06 1.45536e-06 7.04661e-07 1.12697e-08 1.22202e-08
9.1654e-06 1.45872e-06 7.04583e-07 1.12615e-08 1.2212e-08
9.18652e-06 1.46208e-06 7.04506e-07 1.12533e-08 1.22038e-08
9.2077e-06 1.46545e-06 7.04429e-07 1.1245e-08 1.21955e-08
9.22893e-06 1.46883e-06 7.04352e-07 1.12368e-08 1.21868e-08
9.2502e-06 1.47222e-06 7.04276e-07 1.12286e-08 1.21786e-08
9.27153e-06 1.47561e-06 7.04199e-07 1.12203e-08 1.21703e-08
9.2929e-06 1.47901e-06 7.04122e-07 1.12121e-08 1.21621e-08
9.31432e-06 1.48242e-06 7.04044e-07 1.12039e-08 1.21539e-08
9.33579e-06 1.48584e-06 7.03968e-07 1.11957e-08 1.21456e-08
9.35732e-06 1.48926e-06 7.03891e-07 1.11874e-08 1.21369e-08
9.37889e-06 1.4927e-06 7.03814e-07 1.11792e-08 1.21287e-08
9.40051e-06 1.49614e-06 7.03738e-07 1.1171e-08 1.21204e-08
9.42218e-06 1.49959e-06 7.03661e-07 1.11627e-08 1.21122e-08
9.4439e-06 1.50304e-06 7.03585e-07 1.11545e-08 1.21035e-08
9.46567e-06 1.50651e-06 7.03507e-07 1.11463e-08 1.20957e-08
9.48749e-06 1.50998e-06 7.03431e-07 1.1138e-08 1.2087e-08
9.50936e-06 1.51346e-06 7.03355e-07 1.11303e-08 1.20788e-08
9.53128e-06 1.51695e-06 7.03278e-07 1.11216e-08 1.20705e-08
9.55325e-06 1.52045e-06 7.03202e-07 1.11134e-08 1.20623e-08
9.57527e-06 1.52395e-06 7.03125e-07 1.11056e-08 1.20536e-08
9.59735e-06 1.52747e-06 7.03049e-07 1.10969e-08 1.20459e-08
9.61947e-06 1.53099e-06 7.02972e-07 1.10892e-08 1.20376e-08
9.64165e-06 1.53452e-06 7.02896e-07 1.1081e-08 1.20294e-08
9.66387e-06 1.53805e-06 7.0282e-07 1.10727e-08 1.20207e-08
9.68615e-06 1.5416e-06 7.02744e-07 1.10645e-08 1.20124e-08
9.70848e-06 1.54515e-06 7.02668e-07 1.10563e-08 1.20042e-08
9.73086e-06 1.54871e-06 7.02591e-07 1.10486e-08 1.1996e-08
9.75329e-06 1.55228e-06 7.02515e-07 1.10403e-08 1.19877e-08
9.77578e-06 1.55586e-06 7.02439e-07 1.10321e-08 1.19795e-08
9.79831e-06 1.55945e-06 7.02363e-07 1.10239e-08 1.19713e-08
9.8209e-06 1.56304e-06 7.02287e-07 1.10161e-08 1.1963e-08
9.84354e-06 1.56665e-06 7.02211e-07 1.10079e-08 1.19548e-08
9.86623e-06 1.57026e-06 7.02135e-07 1.09997e-08 1.19471e-08
9.88897e-06 1.57388e-06 7.02059e-07 1.0992e-08 1.19389e-08
9.91177e-06 1.57751e-06 7.01983e-07 1.09837e-08 1.19306e-08
9.93462e-06 1.58114e-06 7.01907e-07 1.0976e-08 1.19224e-08
9.95752e-06 1.58479e-06 7.01831e-07 1.09678e-08 1.19142e-08
9.98048e-06 1.58844e-06 7.01756e-07 1.09596e-08 1.1906e-08
1.00035e-05 1.5921e-06 7.0168e-07 1.09513e-08 1.18982e-08
1.00265e-05 1.59577e-06 7.01604e-07 1.09436e-08 1.189e-08
1.00497e-05 1.59945e-06 7.01529e-07 1.09359e-08 1.18818e-08
1.00728e-05 1.60314e-06 7.01453e-07 1.09272e-08 1.18741e-08
1.0096e-05 1.60684e-06 7.01378e-07 1.09195e-08 1.18653e-08
1.01193e-05 1.61054e-06 7.01302e-07 1.09117e-08 1.18576e-08
1.01426e-05 1.61425e-06 7.01227e-07 1.09035e-08 1.18494e-08
1.0166e-05 1.61797e-06 7.01151e-07 1.08958e-08 1.18417e-08
1.01895e-05 1.6217e-06 7.01076e-07 1.08876e-08 1.18334e-08
1.0213e-05 1.62544e-06 7.01001e-07 1.08793e-08 1.18252e-08
1.02365e-05 1.62919e-06 7.00926e-07 1.08721e-08 1.1817e-08
1.02601e-05 1.63294e-06 7.00851e-07 1.08639e-08 1.18093e-08
1.02837e-05 1.63671e-06 7.00776e-07 1.08557e-08 1.1801e-08
1.03075e-05 1.64048e-06 7.00701e-07 1.08474e-08 1.17933e-08
1.03312e-05 1.64426e-06 7.00626e-07 1.08402e-08 1.17851e-08
1.0355e-05 1.64805e-06 7.0055e-07 1.0832e-08 1.17769e-08
1.03789e-05 1.65185e-06 7.00476e-07 1.08243e-08 1.17691e-08
1.04028e-05 1.65566e-06 7.00401e-07 1.08161e-08 1.17609e-08
1.04268e-05 1.65948e-06 7.00326e-07 1.08084e-08 1.17527e-08
1.04508e-05 1.6633e-06 7.00252e-07 1.08001e-08 1.17445e-08
1.04749e-05 1.66714e-06 7.00177e-07 1.07919e-08 1.17367e-08
1.04991e-05 1.67098e-06 7.00103e-07 1.07842e-08 1.1728e-08
1.05233e-05 1.67483e-06 7.00028e-07 1.0776e-08 1.17203e-08
1.05475e-05 1.67869e-06 6.99954e-07 1.07682e-08 1.17121e-08
1.05719e-05 1.68256e-06 6.9988e-07 1.076e-08 1.17043e-08
1.05962e-05 1.68644e-06 6.99805e-07 1.07523e-08 1.16961e-08
1.06207e-05 1.69033e-06 6.99731e-07 1.07441e-08 1.16879e-08
1.06451e-05 1.69423e-06 6.99657e-07 1.07358e-08 1.16796e-08
1.06697e-05 1.69813e-06 6.99583e-07 1.07276e-08 1.16714e-08
1.06943e-05 1.70205e-06 6.99509e-07 1.07199e-08 1.16632e-08
1.07189e-05 1.70597e-06 6.99435e-07 1.07117e-08 1.1655e-08
1.07436e-05 1.7099e-06 6.99361e-07 1.07034e-08 1.16467e-08
1.07684e-05 1.71384e-06 6.99288e-07 1.06957e-08 1.16385e-08
1.07932e-05 1.7178e-06 6.99214e-07 1.0687e-08 1.16303e-08
1.08181e-05 1.72176e-06 6.99141e-07 1.06793e-08 1.16215e-08
1.0843e-05 1.72572e-06 6.99067e-07 1.06705e-08 1.16133e-08
1.0868e-05 1.7297e-06 6.98994e-07 1.06623e-08 1.16046e-08
1.08931e-05 1.73369e-06 6.98921e-07 1.06541e-08 1.15968e-08
1.09182e-05 1.73769e-06 6.98848e-07 1.06453e-08 1.15876e-08
1.09434e-05 1.74169e-06 6.98774e-07 1.06371e-08 1.15794e-08
1.09686e-05 1.74571e-06 6.98701e-07 1.06288e-08 1.15711e-08
1.09939e-05 1.74973e-06 6.98628e-07 1.06206e-08 1.15624e-08
1.10192e-05 1.75376e-06 6.98556e-07 1.06119e-08 1.15541e-08
1.10446e-05 1.75781e-06 6.98483e-07 1.06036e-08 1.15449e-08
1.10701e-05 1.76186e-06 6.9841e-07 1.05949e-08 1.15361e-08
1.10956e-05 1.76592e-06 6.98338e-07 1.05862e-08 1.15274e-08
1.11212e-05 1.76999e-06 6.98265e-07 1.05774e-08 1.15187e-08
1.11468e-05 1.77407e-06 6.98193e-07 1.05687e-08 1.15104e-08
1.11725e-05 1.77816e-06 6.98121e-07 1.05599e-08 1.15012e-08
1.11983e-05 1.78226e-06 6.98049e-07 1.05512e-08 1.14924e-08
1.12241e-05 1.78637e-06 6.97977e-07 1.05419e-08 1.14832e-08
1.125e-05 1.79049e-06 6.97905e-07 1.05332e-08 1.14744e-08
1.12759e-05 1.79462e-06 6.97833e-07 1.05239e-08 1.14652e-08
1.13019e-05 1.79875e-06 6.97762e-07 1.05152e-08 1.14554e-08
1.13279e-05 1.8029e-06 6.9769e-07 1.05059e-08 1.14467e-08
1.13541e-05 1.80706e-06 6.97619e-07 1.04967e-08 1.14369e-08
1.13802e-05 1.81122e-06 6.97548e-07 1.04874e-08 1.14276e-08
1.14065e-05 1.8154e-06 6.97477e-07 1.04781e-08 1.14184e-08
1.14328e-05 1.81958e-06 6.97405e-07 1.04684e-08 1.14086e-08
1.14591e-05 1.82378e-06 6.97334e-07 1.04591e-08 1.13993e-08
1.14855e-05 1.82798e-06 6.97264e-07 1.04493e-08 1.13896e-08
1.1512e-05 1.83219e-06 6.97193e-07 1.04401e-08 1.13798e-08
1.15386e-05 1.83642e-06 6.97122e-07 1.04303e-08 1.137e-08
1.15651e-05 1.84065e-06 6.97052e-07 1.04205e-08 1.13602e-08
1.15918e-05 1.84489e-06 6.96982e-07 1.04103e-08 1.13505e-08
1.16185e-05 1.84915e-06 6.96912e-07 1.0401e-08 1.13402e-08
1.16453e-05 1.85341e-06 6.96842e-07 1.03907e-08 1.13299e-08
1.16722e-05 1.85768e-06 6.96772e-07 1.03804e-08 1.13196e-08
1.16991e-05 1.86196e-06 6.96702e-07 1.03701e-08 1.13093e-08
1.1726e-05 1.86626e-06 6.96633e-07 1.03598e-08 1.1299e-08
1.17531e-05 1.87056e-06 6.96563e-07 1.03496e-08 1.12882e-08
1.17802e-05 1.87487e-06 6.96494e-07 1.03393e-08 1.12774e-08
1.18073e-05 1.87919e-06 6.96425e-07 1.03285e-08 1.12671e-08
1.18345e-05 1.88352e-06 6.96357e-07 1.03177e-08 1.12558e-08
1.18618e-05 1.88787e-06 6.96288e-07 1.03074e-08 1.12455e-08
1.18892e-05 1.89222e-06 6.96219e-07 1.02961e-08 1.12342e-08
1.19166e-05 1.89658e-06 6.9615e-07 1.02853e-08 1.12229e-08
1.1944e-05 1.90095e-06 6.96082e-07 1.0274e-08 1.12121e-08
1.19716e-05 1.90534e-06 6.96014e-07 1.02632e-08 1.12008e-08
1.19992e-05 1.90973e-06 6.95946e-07 1.02518e-08 1.1189e-08
1.20268e-05 1.91413e-06 6.95878e-07 1.02405e-08 1.11777e-08
1.20546e-05 1.91854e-06 6.95811e-07 1.02287e-08 1.11663e-08
1.20823e-05 1.92297e-06 6.95743e-07 1.02169e-08 1.11545e-08
1.21102e-05 1.9274e-06 6.95676e-07 1.02055e-08 1.11427e-08
1.21381e-05 1.93184e-06 6.95609e-07 1.01932e-08 1.11303e-08
1.21661e-05 1.93629e-06 6.95542e-07 1.01819e-08 1.1119e-08
1.21941e-05 1.94076e-06 6.95475e-07 1.01695e-08 1.11067e-08
1.22223e-05 1.94523e-06 6.95408e-07 1.01572e-08 1.10943e-08
1.22504e-05 1.94972e-06 6.95342e-07 1.01454e-08 1.1082e-08
1.22787e-05 1.95421e-06 6.95275e-07 1.01325e-08 1.10696e-08
1.2307e-05 1.95872e-06 6.9521e-07 1.01202e-08 1.10568e-08
1.23353e-05 1.96323e-06 6.95144e-07 1.01078e-08 1.10439e-08
1.23638e-05 1.96776e-06 6.95077e-07 1.0095e-08 1.10316e-08
1.23923e-05 1.97229e-06 6.95012e-07 1.00821e-08 1.10182e-08
1.24208e-05 1.97684e-06 6.94947e-07 1.00692e-08 1.10053e-08
1.24495e-05 1.9814e-06 6.94881e-07 1.00564e-08 1.09925e-08
1.24782e-05 1.98596e-06 6.94817e-07 1.0043e-08 1.09791e-08
1.25069e-05 1.99054e-06 6.94752e-07 1.00296e-08 1.09657e-08
1.25358e-05 1.99513e-06 6.94687e-07 1.00163e-08 1.09524e-08
1.25647e-05 1.99973e-06 6.94622e-07 1.00029e-08 1.09385e-08
1.25936e-05 2.00434e-06 6.94558e-07 9.98952e-09 1.09246e-08
1.26227e-05 2.00896e-06 6.94494e-07 9.97564e-09 1.09107e-08
1.26518e-05 2.01359e-06 6.9443e-07 9.96175e-09 1.08973e-08
1.26809e-05 2.01823e-06 6.94367e-07 9.94786e-09 1.08829e-08
1.27102e-05 2.02289e-06 6.94303e-07 9.93398e-09 1.08685e-08
1.27395e-05 2.02755e-06 6.9424e-07 9.91957e-09 1.08546e-08
1.27688e-05 2.03222e-06 6.94176e-07 9.90569e-09 1.08402e-08
1.27983e-05 2.03691e-06 6.94114e-07 9.89129e-09 1.08253e-08
1.28278e-05 2.0416e-06 6.94051e-07 9.87688e-09 1.08109e-08
1.28573e-05 2.04631e-06 6.93989e-07 9.86197e-09 1.07965e-08
1.2887e-05 2.05103e-06 6.93926e-07 9.84757e-09 1.07816e-08
1.29167e-05 2.05576e-06 6.93864e-07 9.83265e-09 1.07667e-08
1.29465e-05 2.06049e-06 6.93801e-07 9.81773e-09 1.07518e-08
1.29763e-05 2.06524e-06 6.9374e-07 9.8023e-09 1.07363e-08
1.30062e-05 2.07e-06 6.93678e-07 9.78739e-09 1.07214e-08
1.30362e-05 2.07478e-06 6.93617e-07 9.77196e-09 1.0706e-08
1.30663e-05 2.07956e-06 6.93555e-07 9.75704e-09 1.06911e-08
1.30964e-05 2.08435e-06 6.93495e-07 9.74161e-09 1.06751e-08
1.31266e-05 2.08916e-06 6.93434e-07 9.72618e-09 1.06597e-08
1.31568e-05 2.09397e-06 6.93373e-07 9.71024e-09 1.06443e-08
1.31872e-05 2.0988e-06 6.93312e-07 9.69481e-09 1.06278e-08
1.32176e-05 2.10364e-06 6.93253e-07 9.67938e-09 1.06119e-08
1.3248e-05 2.10849e-06 6.93192e-07 9.66343e-09 1.05964e-08
1.32786e-05 2.11335e-06 6.93132e-07 9.64749e-09 1.05805e-08
1.33092e-05 2.11822e-06 6.93072e-07 9.63103e-09 1.0564e-08
1.33399e-05 2.1231e-06 6.93013e-07 9.61508e-09 1.05476e-08
1.33706e-05 2.128e-06 6.92954e-07 9.59863e-09 1.05316e-08
1.34014e-05 2.1329e-06 6.92895e-07 9.58268e-09 1.05152e-08
1.34323e-05 2.13782e-06 6.92836e-07 9.56622e-09 1.04987e-08
1.34633e-05 2.14275e-06 6.92777e-07 9.55028e-09 1.04823e-08
1.34943e-05 2.14769e-06 6.92719e-07 9.5333e-09 1.04658e-08
1.35254e-05 2.15264e-06 6.9266e-07 9.51685e-09 1.04488e-08
1.35566e-05 2.1576e-06 6.92601e-07 9.50039e-09 1.04324e-08
1.35879e-05 2.16258e-06 6.92544e-07 9.48393e-09 1.04154e-08
1.36192e-05 2.16756e-06 6.92486e-07 9.46695e-09 1.03989e-08
1.36506e-05 2.17256e-06 6.92429e-07 9.44998e-09 1.03815e-08
1.36821e-05 2.17757e-06 6.92371e-07 9.43352e-09 1.0365e-08
1.37136e-05 2.18259e-06 6.92314e-07 9.41655e-09 1.0348e-08
1.37452e-05 2.18762e-06 6.92257e-07 9.39958e-09 1.0331e-08
1.37769e-05 2.19266e-06 6.922e-07 9.3826e-09 1.03136e-08
1.38087e-05 2.19772e-06 6.92143e-07 9.36511e-09 1.02966e-08
1.38405e-05 2.20278e-06 6.92086e-07 9.34814e-09 1.02791e-08
1.38724e-05 2.20786e-06 6.9203e-07 9.33117e-09 1.02621e-08
1.39044e-05 2.21295e-06 6.91974e-07 9.31419e-09 1.02446e-08
1.39364e-05 2.21805e-06 6.91918e-07 9.29619e-09 1.02271e-08
1.39685e-05 2.22316e-06 6.91862e-07 9.27922e-09 1.02102e-08
1.40007e-05 2.22829e-06 6.91806e-07 9.26173e-09 1.01927e-08
1.4033e-05 2.23343e-06 6.91751e-07 9.24476e-09 1.01752e-08
1.40654e-05 2.23857e-06 6.91696e-07 9.22727e-09 1.01577e-08
1.40978e-05 2.24373e-06 6.9164e-07 9.20978e-09 1.01402e-08
1.41303e-05 2.24891e-06 6.91586e-07 9.1923e-09 1.01227e-08
1.41629e-05 2.25409e-06 6.91531e-07 9.17532e-09 1.01047e-08
1.41955e-05 2.25929e-06 6.91476e-07 9.15784e-09 1.00872e-08
1.42282e-05 2.2645e-06 6.91421e-07 9.14035e-09 1.00698e-08
1.4261e-05 2.26972e-06 6.91367e-07 9.12286e-09 1.00523e-08
1.42939e-05 2.27495e-06 6.91313e-07 9.10486e-09 1.00348e-08
1.43269e-05 2.28019e-06 6.91259e-07 9.08789e-09 1.00173e-08
1.43599e-05 2.28545e-06 6.91205e-07 9.06988e-09 9.9993e-09
1.4393e-05 2.29072e-06 6.91151e-07 9.0524e-09 9.98181e-09
1.44262e-05 2.296e-06 6.91098e-07 9.03491e-09 9.96432e-09
1.44594e-05 2.30129e-06 6.91044e-07 9.01742e-09 9.94683e-09
1.44928e-05 2.3066e-06 6.90991e-07 8.99993e-09 9.92883e-09
1.45262e-05 2.31191e-06 6.90938e-07 8.98245e-09 9.91134e-09
1.45597e-05 2.31724e-06 6.90885e-07 8.96496e-09 9.89334e-09
1.45932e-05 2.32258e-06 6.90833e-07 8.94747e-09 9.87585e-09
1.46269e-05 2.32794e-06 6.9078e-07 8.92998e-09 9.85837e-09
1.46606e-05 2.3333e-06 6.90728e-07 8.91249e-09 9.84088e-09
1.46944e-05 2.33868e-06 6.90675e-07 8.89501e-09 9.82339e-09
1.47283e-05 2.34407e-06 6.90623e-07 8.87701e-09 9.8059e-09
1.47622e-05 2.34948e-06 6.90571e-07 8.86003e-09 9.7879e-09
1.47962e-05 2.35489e-06 6.90519e-07 8.84203e-09 9.77042e-09
1.48303e-05 2.36032e-06 6.90467e-07 8.82506e-09 9.75293e-09
1.48645e-05 2.36576e-06 6.90416e-07 8.80757e-09 9.73544e-09
1.48988e-05 2.37122e-06 6.90364e-07 8.79008e-09 9.71795e-09
1.49331e-05 2.37668e-06 6.90313e-07 8.77259e-09 9.70046e-09
1.49676e-05 2.38216e-06 6.90262e-07 8.75459e-09 9.68246e-09
1.50021e-05 2.38765e-06 6.90211e-07 8.73762e-09 9.66549e-09
1.50367e-05 2.39316e-06 6.9016e-07 8.72065e-09 9.64749e-09
1.50713e-05 2.39867e-06 6.90109e-07 8.70264e-09 9.63051e-09
1.51061e-05 2.4042e-06 6.90059e-07 8.68516e-09 9.61303e-09
1.51409e-05 2.40975e-06 6.90009e-07 8.6687e-09 9.59554e-09
1.51758e-05 2.4153e-06 6.89958e-07 8.65121e-09 9.57805e-09
1.52108e-05 2.42087e-06 6.89908e-07 8.63372e-09 9.56056e-09
1.52458e-05 2.42645e-06 6.89858e-07 8.61623e-09 9.54359e-09
1.5281e-05 2.43204e-06 6.89808e-07 8.59926e-09 9.5261e-09
1.53162e-05 2.43765e-06 6.89758e-07 8.58177e-09 9.50862e-09
1.53515e-05 2.44327e-06 6.89709e-07 8.5648e-09 9.49164e-09
1.53869e-05 2.4489e-06 6.89659e-07 8.54783e-09 9.47415e-09
1.54224e-05 2.45455e-06 6.8961e-07 8.53034e-09 9.45667e-09
1.54579e-05 2.46021e-06 6.89561e-07 8.51337e-09 9.43969e-09
1.54936e-05 2.46588e-06 6.89512e-07 8.49588e-09 9.42221e-09
1.55293e-05 2.47156e-06 6.89463e-07 8.47891e-09 9.40523e-09
1.55651e-05 2.47726e-06 6.89414e-07 8.46193e-09 9.38826e-09
1.5601e-05 2.48297e-06 6.89366e-07 8.44444e-09 9.37077e-09
1.56369e-05 2.48869e-06 6.89317e-07 8.42747e-09 9.3538e-09
1.5673e-05 2.49443e-06 6.89269e-07 8.4105e-09 9.33631e-09
1.57091e-05 2.50018e-06 6.8922e-07 8.39353e-09 9.31934e-09
1.57453e-05 2.50594e-06 6.89172e-07 8.37655e-09 9.30185e-09
1.57816e-05 2.51172e-06 6.89124e-07 8.35958e-09 9.28488e-09
1.5818e-05 2.51751e-06 6.89076e-07 8.34209e-09 9.2679e-09
1.58545e-05 2.52331e-06 6.89029e-07 8.32563e-09 9.25093e-09
1.5891e-05 2.52913e-06 6.88981e-07 8.30814e-09 9.23396e-09
1.59276e-05 2.53496e-06 6.88934e-07 8.29117e-09 9.21647e-09
1.59644e-05 2.54081e-06 6.88887e-07 8.2742e-09 9.1995e-09
1.60012e-05 2.54666e-06 6.88839e-07 8.25671e-09 9.18201e-09
1.6038e-05 2.55253e-06 6.88793e-07 8.23974e-09 9.16504e-09
1.6075e-05 2.55842e-06 6.88746e-07 8.22276e-09 9.14806e-09
1.61121e-05 2.56432e-06 6.88699e-07 8.20579e-09 9.13058e-09
1.61492e-05 2.57023e-06 6.88652e-07 8.18882e-09 9.11412e-09
1.61864e-05 2.57615e-06 6.88606e-07 8.17184e-09 9.09663e-09
1.62238e-05 2.58209e-06 6.8856e-07 8.15436e-09 9.07914e-09
1.62611e-05 2.58804e-06 6.88514e-07 8.1379e-09 9.06217e-09
1.62986e-05 2.59401e-06 6.88468e-07 8.12041e-09 9.04468e-09
1.63362e-05 2.59999e-06 6.88422e-07 8.10292e-09 9.02771e-09
1.63739e-05 2.60598e-06 6.88377e-07 8.08595e-09 9.01073e-09
1.64116e-05 2.61199e-06 6.88331e-07 8.06898e-09 8.99325e-09
1.64494e-05 2.61801e-06 6.88286e-07 8.052e-09 8.97576e-09
1.64874e-05 2.62405e-06 6.88241e-07 8.03452e-09 8.95879e-09
1.65254e-05 2.63009e-06 6.88196e-07 8.01703e-09 8.9413e-09
1.65635e-05 2.63616e-06 6.88151e-07 8.00005e-09 8.92381e-09
1.66016e-05 2.64223e-06 6.88106e-07 7.98308e-09 8.90684e-09
1.66399e-05 2.64833e-06 6.88062e-07 7.96559e-09 8.88935e-09
1.66783e-05 2.65443e-06 6.88018e-07 7.94811e-09 8.87186e-09
1.67167e-05 2.66055e-06 6.87973e-07 7.93062e-09 8.85437e-09
1.67553e-05 2.66668e-06 6.87929e-07 7.91313e-09 8.83689e-09
1.67939e-05 2.67283e-06 6.87885e-07 7.89616e-09 8.8194e-09
1.68326e-05 2.67899e-06 6.87842e-07 7.87816e-09 8.80191e-09
1.68714e-05 2.68517e-06 6.87798e-07 7.86067e-09 8.78391e-09
1.69103e-05 2.69136e-06 6.87754e-07 7.84318e-09 8.76642e-09
1.69493e-05 2.69756e-06 6.87712e-07 7.82518e-09 8.74893e-09
1.69884e-05 2.70378e-06 6.87668e-07 7.80769e-09 8.73145e-09
1.70275e-05 2.71001e-06 6.87626e-07 7.7902e-09 8.71345e-09
1.70668e-05 2.71626e-06 6.87583e-07 7.77272e-09 8.69544e-09
1.71061e-05 2.72252e-06 6.8754e-07 7.75471e-09 8.67744e-09
1.71455e-05 2.7288e-06 6.87498e-07 7.73723e-09 8.65995e-09
1.71851e-05 2.73509e-06 6.87456e-07 7.71871e-09 8.64144e-09
1.72247e-05 2.74139e-06 6.87414e-07 7.70071e-09 8.62395e-09
1.72644e-05 2.74771e-06 6.87372e-07 7.68322e-09 8.60595e-09
1.73042e-05 2.75405e-06 6.8733e-07 7.66522e-09 8.58795e-09
1.73441e-05 2.7604e-06 6.87289e-07 7.6467e-09 8.56943e-09
1.73841e-05 2.76676e-06 6.87248e-07 7.62921e-09 8.55143e-09
1.74241e-05 2.77314e-06 6.87207e-07 7.6107e-09 8.53291e-09
1.74643e-05 2.77953e-06 6.87166e-07 7.5927e-09 8.51491e-09
1.75046e-05 2.78594e-06 6.87126e-07 7.57469e-09 8.49639e-09
1.75449e-05 2.79236e-06 6.87085e-07 7.55618e-09 8.47788e-09
1.75854e-05 2.7988e-06 6.87044e-07 7.53766e-09 8.45988e-09
1.76259e-05 2.80525e-06 6.87004e-07 7.51915e-09 8.44136e-09
1.76665e-05 2.81172e-06 6.86965e-07 7.50114e-09 8.42284e-09
1.77073e-05 2.8182e-06 6.86925e-07 7.48263e-09 8.40484e-09
1.77481e-05 2.82469e-06 6.86885e-07 7.46463e-09 8.38581e-09
1.7789e-05 2.83121e-06 6.86845e-07 7.4456e-09 8.36729e-09
1.783e-05 2.83773e-06 6.86806e-07 7.42708e-09 8.34878e-09
1.78711e-05 2.84427e-06 6.86767e-07 7.40856e-09 8.32975e-09
1.79123e-05 2.85083e-06 6.86728e-07 7.39005e-09 8.31123e-09
1.79536e-05 2.8574e-06 6.8669e-07 7.37102e-09 8.29271e-09
1.7995e-05 2.86399e-06 6.86651e-07 7.35301e-09 8.2742e-09
1.80365e-05 2.87059e-06 6.86612e-07 7.33398e-09 8.25517e-09
1.8078e-05 2.87721e-06 6.86574e-07 7.31547e-09 8.23665e-09
1.81197e-05 2.88384e-06 6.86536e-07 7.29695e-09 8.21762e-09
1.81615e-05 2.89049e-06 6.86499e-07 7.27792e-09 8.19859e-09
1.82033e-05 2.89715e-06 6.86461e-07 7.2594e-09 8.18007e-09
1.82453e-05 2.90383e-06 6.86423e-07 7.24037e-09 8.16156e-09
1.82874e-05 2.91053e-06 6.86386e-07 7.22186e-09 8.14253e-09
1.83295e-05 2.91723e-06 6.86349e-07 7.20334e-09 8.12401e-09
1.83718e-05 2.92396e-06 6.86311e-07 7.18431e-09 8.10498e-09
1.84141e-05 2.9307e-06 6.86275e-07 7.16528e-09 8.08595e-09
1.84566e-05 2.93746e-06 6.86238e-07 7.14676e-09 8.06743e-09
1.84991e-05 2.94423e-06 6.86202e-07 7.12825e-09 8.0484e-09
1.85418e-05 2.95101e-06 6.86165e-07 7.10922e-09 8.02989e-09
1.85845e-05 2.95782e-06 6.86129e-07 7.0907e-09 8.01086e-09
1.86274e-05 2.96464e-06 6.86093e-07 7.07218e-09 7.99234e-09
1.86703e-05 2.97147e-06 6.86057e-07 7.05367e-09 7.97382e-09
1.87133e-05 2.97832e-06 6.86021e-07 7.03515e-09 7.95479e-09
1.87565e-05 2.98519e-06 6.85986e-07 7.01612e-09 7.93628e-09
1.87997e-05 2.99207e-06 6.8595e-07 6.9976e-09 7.91725e-09
1.88431e-05 2.99896e-06 6.85915e-07 6.97909e-09 7.89873e-09
1.88865e-05 3.00588e-06 6.8588e-07 6.96057e-09 7.88073e-09
1.893e-05 3.01281e-06 6.85844e-07 6.94257e-09 7.86221e-09
1.89737e-05 3.01975e-06 6.85809e-07 6.92405e-09 7.8437e-09
1.90174e-05 3.02671e-06 6.85775e-07 6.90554e-09 7.82518e-09
1.90612e-05 3.03369e-06 6.8574e-07 6.88754e-09 7.80666e-09
1.91052e-05 3.04068e-06 6.85706e-07 6.86953e-09 7.78866e-09
1.91492e-05 3.04769e-06 6.85672e-07 6.85102e-09 7.77014e-09
1.91934e-05 3.05472e-06 6.85637e-07 6.83302e-09 7.75214e-09
1.92376e-05 3.06176e-06 6.85603e-07 6.81501e-09 7.73414e-09
1.9282e-05 3.06882e-06 6.85568e-07 6.79701e-09 7.71562e-09
1.93264e-05 3.07589e-06 6.85535e-07 6.77901e-09 7.69814e-09
1.9371e-05 3.08298e-06 6.85501e-07 6.76152e-09 7.68065e-09
1.94156e-05 3.09009e-06 6.85467e-07 6.74352e-09 7.66265e-09
1.94604e-05 3.09722e-06 6.85434e-07 6.72603e-09 7.64516e-09
1.95052e-05 3.10436e-06 6.854e-07 6.70906e-09 7.62716e-09
1.95502e-05 3.11151e-06 6.85367e-07 6.69106e-09 7.60967e-09
1.95953e-05 3.11868e-06 6.85333e-07 6.67408e-09 7.59218e-09
1.96404e-05 3.12587e-06 6.853e-07 6.6566e-09 7.57521e-09
1.96857e-05 3.13308e-06 6.85267e-07 6.63962e-09 7.55772e-09
1.97311e-05 3.1403e-06 6.85234e-07 6.62214e-09 7.54075e-09
1.97766e-05 3.14754e-06 6.85201e-07 6.60568e-09 7.52429e-09
1.98222e-05 3.1548e-06 6.85168e-07 6.5887e-09 7.5068e-09
1.98679e-05 3.16207e-06 6.85135e-07 6.57173e-09 7.49034e-09
1.99137e-05 3.16936e-06 6.85102e-07 6.55527e-09 7.47337e-09
1.99596e-05 3.17666e-06 6.8507e-07 6.53881e-09 7.45691e-09
2.00056e-05 3.18399e-06 6.85037e-07 6.52235e-09 7.44045e-09
2.00517e-05 3.19133e-06 6.85005e-07 6.50641e-09 7.42451e-09
2.00979e-05 3.19868e-06 6.84972e-07 6.48995e-09 7.40805e-09
2.01443e-05 3.20606e-06 6.8494e-07 6.47401e-09 7.39159e-09
2.01907e-05 3.21345e-06 6.84908e-07 6.45755e-09 7.37565e-09
2.02372e-05 3.22086e-06 6.84876e-07 6.44212e-09 7.36021e-09
2.02839e-05 3.22828e-06 6.84844e-07 6.42617e-09 7.34427e-09
2.03306e-05 3.23572e-06 6.84812e-07 6.41074e-09 7.32884e-09
2.03775e-05 3.24318e-06 6.8478e-07 6.39531e-09 7.3129e-09
2.04245e-05 3.25066e-06 6.84748e-07 6.37988e-09 7.29747e-09
2.04716e-05 3.25815e-06 6.84715e-07 6.36497e-09 7.28204e-09
2.05188e-05 3.26566e-06 6.84684e-07 6.34954e-09 7.26712e-09
2.05661e-05 3.27319e-06 6.84652e-07 6.33462e-09 7.25169e-09
2.06135e-05 3.28074e-06 6.8462e-07 6.31919e-09 7.23729e-09
2.0661e-05 3.2883e-06 6.84588e-07 6.30479e-09 7.22186e-09
2.07086e-05 3.29588e-06 6.84557e-07 6.28987e-09 7.20694e-09
2.07564e-05 3.30348e-06 6.84526e-07 6.27496e-09 7.19254e-09
2.08042e-05 3.31109e-06 6.84494e-07 6.26107e-09 7.17814e-09
2.08522e-05 3.31873e-06 6.84463e-07 6.24615e-09 7.16374e-09
2.09002e-05 3.32638e-06 6.84432e-07 6.23227e-09 7.14934e-09
2.09484e-05 3.33404e-06 6.84401e-07 6.21786e-09 7.13493e-09
2.09967e-05 3.34173e-06 6.84369e-07 6.20398e-09 7.12053e-09
2.10451e-05 3.34943e-06 6.84338e-07 6.19009e-09 7.10664e-09
2.10936e-05 3.35715e-06 6.84307e-07 6.17569e-09 7.09327e-09
2.11423e-05 3.36489e-06 6.84276e-07 6.16232e-09 7.07887e-09
2.1191e-05 3.37265e-06 6.84245e-07 6.14843e-09 7.06498e-09
2.12398e-05 3.38043e-06 6.84215e-07 6.13454e-09 7.05161e-09
2.12888e-05 3.38822e-06 6.84184e-07 6.12117e-09 7.03772e-09
2.13379e-05 3.39603e-06 6.84153e-07 6.1078e-09 7.02435e-09
2.13871e-05 3.40386e-06 6.84122e-07 6.09442e-09 7.01098e-09
2.14364e-05 3.4117e-06 6.84092e-07 6.08054e-09 6.9976e-09
2.14858e-05 3.41957e-06 6.84061e-07 6.06768e-09 6.98372e-09
2.15353e-05 3.42745e-06 6.8403e-07 6.0543e-09 6.97086e-09
2.1585e-05 3.43535e-06 6.84e-07 6.04145e-09 6.958e-09
2.16347e-05 3.44327e-06 6.8397e-07 6.02859e-09 6.94463e-09
2.16846e-05 3.45121e-06 6.8394e-07 6.01521e-09 6.93125e-09
2.17346e-05 3.45917e-06 6.8391e-07 6.00236e-09 6.9184e-09
2.17847e-05 3.46714e-06 6.83879e-07 5.9895e-09 6.90605e-09
2.18349e-05 3.47513e-06 6.8385e-07 5.97664e-09 6.89268e-09
2.18852e-05 3.48314e-06 6.8382e-07 5.96378e-09 6.88033e-09
2.19357e-05 3.49117e-06 6.8379e-07 5.95144e-09 6.86696e-09
2.19863e-05 3.49922e-06 6.8376e-07 5.93858e-09 6.85462e-09
2.20369e-05 3.50729e-06 6.83731e-07 5.92623e-09 6.84227e-09
2.20877e-05 3.51537e-06 6.83701e-07 5.91337e-09 6.82942e-09
2.21387e-05 3.52348e-06 6.83671e-07 5.90103e-09 6.81707e-09
2.21897e-05 3.5316e-06 6.83643e-07 5.88869e-09 6.80473e-09
2.22408e-05 3.53974e-06 6.83613e-07 5.87634e-09 6.79187e-09
2.22921e-05 3.5479e-06 6.83584e-07 5.864e-09 6.78004e-09
2.23435e-05 3.55608e-06 6.83555e-07 5.85165e-09 6.76718e-09
2.2395e-05 3.56428e-06 6.83526e-07 5.83931e-09 6.75484e-09
2.24466e-05 3.57249e-06 6.83497e-07 5.82748e-09 6.74249e-09
2.24984e-05 3.58073e-06 6.83468e-07 5.81514e-09 6.73066e-09
2.25502e-05 3.58898e-06 6.8344e-07 5.80331e-09 6.71832e-09
2.26022e-05 3.59726e-06 6.83411e-07 5.79096e-09 6.70597e-09
2.26543e-05 3.60555e-06 6.83383e-07 5.77913e-09 6.69414e-09
2.27066e-05 3.61386e-06 6.83355e-07 5.7673e-09 6.68231e-09
2.27589e-05 3.62219e-06 6.83326e-07 5.75547e-09 6.67048e-09
2.28114e-05 3.63054e-06 6.83298e-07 5.74364e-09 6.65865e-09
2.28639e-05 3.63891e-06 6.8327e-07 5.7313e-09 6.64682e-09
2.29167e-05 3.6473e-06 6.83242e-07 5.71998e-09 6.63499e-09
2.29695e-05 3.65571e-06 6.83215e-07 5.70867e-09 6.62316e-09
2.30224e-05 3.66413e-06 6.83187e-07 5.69632e-09 6.61185e-09
2.30755e-05 3.67258e-06 6.83159e-07 5.68501e-09 6.60002e-09
2.31287e-05 3.68105e-06 6.83131e-07 5.67369e-09 6.5887e-09
2.3182e-05 3.68953e-06 6.83105e-07 5.66238e-09 6.57687e-09
2.32355e-05 3.69804e-06 6.83077e-07 5.65106e-09 6.56556e-09
2.3289e-05 3.70656e-06 6.8305e-07 5.63975e-09 6.55424e-09
2.33427e-05 3.71511e-06 6.83022e-07 5.62843e-09 6.54344e-09
2.33965e-05 3.72367e-06 6.82996e-07 5.61711e-09 6.53161e-09
2.34505e-05 3.73226e-06 6.82968e-07 5.60631e-09 6.52081e-09
2.35045e-05 3.74086e-06 6.82942e-07 5.59551e-09 6.51001e-09
2.35587e-05 3.74948e-06 6.82915e-07 5.58471e-09 6.49921e-09
2.3613e-05 3.75813e-06 6.82889e-07 5.57391e-09 6.48841e-09
2.36674e-05 3.76679e-06 6.82862e-07 5.56311e-09 6.47709e-09
2.3722e-05 3.77547e-06 6.82836e-07 5.55282e-09 6.46681e-09
2.37767e-05 3.78418e-06 6.82809e-07 5.54202e-09 6.456e-09
2.38315e-05 3.7929e-06 6.82783e-07 5.53173e-09 6.44623e-09
2.38864e-05 3.80164e-06 6.82756e-07 5.52196e-09 6.43543e-09
2.39415e-05 3.81041e-06 6.8273e-07 5.51116e-09 6.42566e-09
2.39967e-05 3.81919e-06 6.82704e-07 5.50139e-09 6.41537e-09
2.4052e-05 3.828e-06 6.82678e-07 5.49162e-09 6.40508e-09
2.41074e-05 3.83682e-06 6.82652e-07 5.48184e-09 6.39583e-09
2.4163e-05 3.84566e-06 6.82626e-07 5.47207e-09 6.38605e-09
2.42187e-05 3.85453e-06 6.82601e-07 5.46281e-09 6.3768e-09
2.42746e-05 3.86342e-06 6.82574e-07 5.45304e-09 6.36702e-09
2.43305e-05 3.87232e-06 6.82549e-07 5.44378e-09 6.35776e-09
2.43866e-05 3.88125e-06 6.82523e-07 5.43504e-09 6.34851e-09
2.44428e-05 3.8902e-06 6.82497e-07 5.42629e-09 6.33976e-09
2.44992e-05 3.89916e-06 6.82471e-07 5.41704e-09 6.33102e-09
2.45556e-05 3.90815e-06 6.82446e-07 5.40829e-09 6.32228e-09
2.46122e-05 3.91716e-06 6.8242e-07 5.40006e-09 6.31353e-09
2.4669e-05 3.92619e-06 6.82395e-07 5.39183e-09 6.30479e-09
2.47259e-05 3.93524e-06 6.8237e-07 5.38309e-09 6.29707e-09
2.47829e-05 3.94431e-06 6.82344e-07 5.37537e-09 6.28884e-09
2.484e-05 3.95341e-06 6.82319e-07 5.36714e-09 6.28113e-09
2.48972e-05 3.96252e-06 6.82293e-07 5.35994e-09 6.2729e-09
2.49546e-05 3.97165e-06 6.82268e-07 5.35223e-09 6.2657e-09
2.50122e-05 3.98081e-06 6.82243e-07 5.34451e-09 6.25798e-09
2.50698e-05 3.98999e-06 6.82217e-07 5.33783e-09 6.2513e-09
2.51276e-05 3.99918e-06 6.82192e-07 5.33063e-09 6.24358e-09
2.51855e-05 4.0084e-06 6.82167e-07 5.32343e-09 6.23689e-09
2.52436e-05 4.01764e-06 6.82142e-07 5.31674e-09 6.22969e-09
2.53018e-05 4.0269e-06 6.82116e-07 5.31057e-09 6.22301e-09
2.53601e-05 4.03619e-06 6.82091e-07 5.30388e-09 6.21735e-09
2.54186e-05 4.04549e-06 6.82066e-07 5.29719e-09 6.21066e-09
2.54772e-05 4.05482e-06 6.8204e-07 5.29154e-09 6.20398e-09
2.55359e-05 4.06417e-06 6.82015e-07 5.28485e-09 6.19832e-09
2.55948e-05 4.07353e-06 6.8199e-07 5.27919e-09 6.19266e-09
2.56538e-05 4.08292e-06 6.81965e-07 5.27353e-09 6.187e-09
2.57129e-05 4.09234e-06 6.8194e-07 5.26788e-09 6.18135e-09
2.57722e-05 4.10177e-06 6.81915e-07 5.26273e-09 6.17569e-09
2.58316e-05 4.11123e-06 6.81889e-07 5.25759e-09 6.17003e-09
2.58911e-05 4.1207e-06 6.81864e-07 5.25245e-09 6.1654e-09
2.59508e-05 4.1302e-06 6.81839e-07 5.24782e-09 6.15974e-09
2.60107e-05 4.13972e-06 6.81814e-07 5.24216e-09 6.15511e-09
2.60706e-05 4.14927e-06 6.81789e-07 5.23753e-09 6.15049e-09
2.61307e-05 4.15883e-06 6.81764e-07 5.23342e-09 6.14586e-09
2.61909e-05 4.16842e-06 6.81739e-07 5.22879e-09 6.14174e-09
2.62513e-05 4.17803e-06 6.81714e-07 5.22416e-09 6.13711e-09
2.63118e-05 4.18766e-06 6.81689e-07 5.22004e-09 6.133e-09
2.63725e-05 4.19731e-06 6.81664e-07 5.21593e-09 6.12837e-09
2.64333e-05 4.20699e-06 6.8164e-07 5.21181e-09 6.12425e-09
2.64942e-05 4.21669e-06 6.81615e-07 5.20821e-09 6.12014e-09
2.65553e-05 4.22641e-06 6.8159e-07 5.2041e-09 6.11654e-09
2.66165e-05 4.23615e-06 6.81565e-07 5.19998e-09 6.11242e-09
2.66779e-05 4.24592e-06 6.8154e-07 5.19638e-09 6.10882e-09
2.67394e-05 4.2557e-06 6.81516e-07 5.19278e-09 6.10522e-09
2.6801e-05 4.26551e-06 6.81491e-07 5.18918e-09 6.10162e-09
2.68628e-05 4.27535e-06 6.81466e-07 5.18558e-09 6.09802e-09
2.69247e-05 4.2852e-06 6.81442e-07 5.1825e-09 6.09442e-09
2.69868e-05 4.29508e-06 6.81418e-07 5.1789e-09 6.09134e-09
2.7049e-05 4.30498e-06 6.81393e-07 5.17581e-09 6.08774e-09
2.71114e-05 4.31491e-06 6.81369e-07 5.17272e-09 6.08465e-09
2.71739e-05 4.32485e-06 6.81344e-07 5.16964e-09 6.08156e-09
2.72365e-05 4.33482e-06 6.81321e-07 5.16655e-09 6.07796e-09
2.72993e-05 4.34482e-06 6.81296e-07 5.16347e-09 6.07539e-09
2.73622e-05 4.35483e-06 6.81272e-07 5.16038e-09 6.07231e-09
2.74253e-05 4.36487e-06 6.81249e-07 5.15729e-09 6.06922e-09
2.74885e-05 4.37493e-06 6.81225e-07 5.15472e-09 6.06665e-09
2.75519e-05 4.38502e-06 6.81201e-07 5.15164e-09 6.06356e-09
2.76154e-05 4.39513e-06 6.81178e-07 5.14906e-09 6.06048e-09
2.76791e-05 4.40526e-06 6.81154e-07 5.14598e-09 6.0579e-09
2.77429e-05 4.41541e-06 6.81131e-07 5.14392e-09 6.05482e-09
2.78068e-05 4.42559e-06 6.81107e-07 5.14135e-09 6.05276e-09
2.78709e-05 4.43579e-06 6.81084e-07 5.13878e-09 6.05019e-09
2.79352e-05 4.44602e-06 6.81061e-07 5.13621e-09 6.0471e-09
2.79996e-05 4.45627e-06 6.81038e-07 5.13363e-09 6.04453e-09
2.80641e-05 4.46654e-06 6.81016e-07 5.13106e-09 6.04247e-09
2.81288e-05 4.47684e-06 6.80993e-07 5.12849e-09 6.0399e-09
2.81936e-05 4.48716e-06 6.8097e-07 5.12643e-09 6.03784e-09
2.82586e-05 4.4975e-06 6.80947e-07 5.12438e-09 6.03527e-09
2.83238e-05 4.50787e-06 6.80925e-07 5.1218e-09 6.0327e-09
2.83891e-05 4.51826e-06 6.80903e-07 5.11975e-09 6.03116e-09
2.84545e-05 4.52868e-06 6.8088e-07 5.11769e-09 6.02859e-09
2.85201e-05 4.53912e-06 6.80858e-07 5.11563e-09 6.02653e-09
2.85859e-05 4.54958e-06 6.80836e-07 5.11357e-09 6.02447e-09
2.86518e-05 4.56007e-06 6.80814e-07 5.11152e-09 6.02293e-09
2.87178e-05 4.57058e-06 6.80793e-07 5.10946e-09 6.02087e-09
2.8784e-05 4.58112e-06 6.8077e-07 5.10792e-09 6.01881e-09
2.88504e-05 4.59168e-06 6.80749e-07 5.10637e-09 6.01727e-09
2.89169e-05 4.60226e-06 6.80727e-07 5.10483e-09 6.01521e-09
2.89835e-05 4.61287e-06 6.80706e-07 5.10329e-09 6.01367e-09
2.90503e-05 4.62351e-06 6.80685e-07 5.10123e-09 6.01264e-09
2.91173e-05 4.63416e-06 6.80663e-07 5.1002e-09 6.0111e-09
2.91844e-05 4.64485e-06 6.80642e-07 5.09917e-09 6.00956e-09
2.92517e-05 4.65555e-06 6.80621e-07 5.09763e-09 6.00853e-09
2.93191e-05 4.66629e-06 6.806e-07 5.0966e-09 6.00698e-09
2.93867e-05 4.67704e-06 6.80579e-07 5.09557e-09 6.00596e-09
2.94545e-05 4.68782e-06 6.80558e-07 5.09506e-09 6.00544e-09
2.95224e-05 4.69863e-06 6.80537e-07 5.09403e-09 6.00441e-09
2.95904e-05 4.70946e-06 6.80516e-07 5.09352e-09 6.0039e-09
2.96586e-05 4.72032e-06 6.80496e-07 5.09249e-09 6.00287e-09
2.9727e-05 4.7312e-06 6.80475e-07 5.09249e-09 6.00287e-09
2.97955e-05 4.74211e-06 6.80455e-07 5.09146e-09 6.00184e-09
2.98642e-05 4.75304e-06 6.80434e-07 5.09146e-09 6.00184e-09
2.99331e-05 4.764e-06 6.80414e-07 5.09094e-09 6.00133e-09
3.00021e-05 4.77498e-06 6.80393e-07 5.09094e-09 6.00133e-09
3.00712e-05 4.78599e-06 6.80373e-07 5.09146e-09 6.00133e-09
3.01406e-05 4.79702e-06 6.80353e-07 5.09146e-09 6.00184e-09
3.021e-05 4.80808e-06 6.80333e-07 5.09197e-09 6.00184e-09
3.02797e-05 4.81916e-06 6.80313e-07 5.09146e-09 6.00184e-09
3.03495e-05 4.83027e-06 6.80293e-07 5.09197e-09 6.00236e-09
3.04194e-05 4.8414e-06 6.80273e-07 5.09249e-09 6.00287e-09
3.04896e-05 4.85257e-06 6.80253e-07 5.093e-09 6.00338e-09
3.05599e-05 4.86375e-06 6.80233e-07 5.09403e-09 6.0039e-09
3.06303e-05 4.87496e-06 6.80213e-07 5.09454e-09 6.00441e-09
3.07009e-05 4.8862e-06 6.80193e-07 5.09609e-09 6.00544e-09
3.07717e-05 4.89747e-06 6.80173e-07 5.0966e-09 6.00596e-09
3.08426e-05 4.90876e-06 6.80153e-07 5.09763e-09 6.00698e-09
3.09137e-05 4.92007e-06 6.80134e-07 5.09866e-09 6.00853e-09
3.0985e-05 4.93141e-06 6.80114e-07 5.09969e-09 6.00956e-09
3.10564e-05 4.94278e-06 6.80095e-07 5.10072e-09 6.01058e-09
3.1128e-05 4.95418e-06 6.80076e-07 5.10226e-09 6.01213e-09
3.11998e-05 4.9656e-06 6.80056e-07 5.10329e-09 6.01316e-09
3.12717e-05 4.97704e-06 6.80037e-07 5.10483e-09 6.01419e-09
3.13438e-05 4.98852e-06 6.80018e-07 5.10586e-09 6.01573e-09
3.1416e-05 5.00002e-06 6.79998e-07 5.1074e-09 6.01727e-09
3.14884e-05 5.01154e-06 6.79979e-07 5.10895e-09 6.0183e-09
3.1561e-05 5.02309e-06 6.7996e-07 5.11049e-09 6.01984e-09
3.16338e-05 5.03467e-06 6.79942e-07 5.11152e-09 6.02139e-09
3.17067e-05 5.04628e-06 6.79923e-07 5.11306e-09 6.02241e-09
3.17798e-05 5.05791e-06 6.79904e-07 5.11512e-09 6.02396e-09
3.18531e-05 5.06957e-06 6.79886e-07 5.11615e-09 6.0255e-09
3.19265e-05 5.08126e-06 6.79868e-07 5.11769e-09 6.02653e-09
3.20001e-05 5.09297e-06 6.79849e-07 5.11872e-09 6.02859e-09
3.20739e-05 5.10471e-06 6.79831e-07 5.12026e-09 6.02962e-09
3.21478e-05 5.11648e-06 6.79813e-07 5.1218e-09 6.03064e-09
3.22219e-05 5.12828e-06 6.79795e-07 5.12335e-09 6.03219e-09
3.22962e-05 5.1401e-06 6.79778e-07 5.12438e-09 6.03322e-09
3.23706e-05 5.15195e-06 6.7976e-07 5.12592e-09 6.03476e-09
3.24453e-05 5.16382e-06 6.79743e-07 5.12746e-09 6.0363e-09
3.25201e-05 5.17573e-06 6.79725e-07 5.12849e-09 6.03733e-09
3.2595e-05 5.18766e-06 6.79708e-07 5.13003e-09 6.03836e-09
3.26702e-05 5.19962e-06 6.79691e-07 5.13055e-09 6.03939e-09
3.27455e-05 5.2116e-06 6.79674e-07 5.13209e-09 6.04042e-09
3.2821e-05 5.22362e-06 6.79658e-07 5.13312e-09 6.04145e-09
3.28966e-05 5.23566e-06 6.79642e-07 5.13415e-09 6.04247e-09
3.29725e-05 5.24773e-06 6.79625e-07 5.13518e-09 6.0435e-09
3.30485e-05 5.25983e-06 6.7961e-07 5.13621e-09 6.04453e-09
3.31246e-05 5.27195e-06 6.79594e-07 5.13672e-09 6.04556e-09
3.3201e-05 5.2841e-06 6.79578e-07 5.13826e-09 6.04607e-09
3.32775e-05 5.29629e-06 6.79562e-07 5.13826e-09 6.0471e-09
3.33543e-05 5.30849e-06 6.79547e-07 5.13929e-09 6.04762e-09
3.34311e-05 5.32073e-06 6.79531e-07 5.14032e-09 6.04865e-09
3.35082e-05 5.333e-06 6.79517e-07 5.14083e-09 6.04916e-09
3.35855e-05 5.34529e-06 6.79502e-07 5.14186e-09 6.04967e-09
3.36629e-05 5.35761e-06 6.79487e-07 5.14238e-09 6.05019e-09
3.37405e-05 5.36996e-06 6.79473e-07 5.14341e-09 6.05122e-09
3.38183e-05 5.38234e-06 6.79458e-07 5.14341e-09 6.05173e-09
3.38962e-05 5.39475e-06 6.79445e-07 5.14392e-09 6.05173e-09
3.39744e-05 5.40719e-06 6.7943e-07 5.14495e-09 6.05225e-09
3.40527e-05 5.41965e-06 6.79417e-07 5.14495e-09 6.05276e-09
3.41312e-05 5.43215e-06 6.79403e-07 5.14546e-09 6.05379e-09
3.42099e-05 5.44467e-06 6.79389e-07 5.14649e-09 6.0543e-09
3.42887e-05 5.45722e-06 6.79376e-07 5.14649e-09 6.05482e-09
3.43678e-05 5.4698e-06 6.79363e-07 5.14752e-09 6.05482e-09
3.4447e-05 5.48241e-06 6.7935e-07 5.14804e-09 6.05585e-09
3.45264e-05 5.49505e-06 6.79337e-07 5.14855e-09 6.05585e-09
3.4606e-05 5.50771e-06 6.79324e-07 5.14906e-09 6.05636e-09
3.46858e-05 5.52041e-06 6.79311e-07 5.14958e-09 6.05688e-09
3.47657e-05 5.53314e-06 6.79299e-07 5.15009e-09 6.0579e-09
3.48459e-05 5.54589e-06 6.79287e-07 5.15061e-09 6.0579e-09
3.49262e-05 5.55868e-06 6.79275e-07 5.15112e-09 6.05893e-09
3.50067e-05 5.57149e-06 6.79262e-07 5.15112e-09 6.05893e-09
3.50874e-05 5.58433e-06 6.7925e-07 5.15215e-09 6.05945e-09
3.51683e-05 5.59721e-06 6.79238e-07 5.15266e-09 6.05996e-09
3.52494e-05 5.61011e-06 6.79226e-07 5.15318e-09 6.06048e-09
3.53306e-05 5.62304e-06 6.79216e-07 5.15369e-09 6.06099e-09
3.54121e-05 5.63601e-06 6.79204e-07 5.15421e-09 6.0615e-09
3.54937e-05 5.649e-06 6.79192e-07 5.15524e-09 6.06202e-09
3.55755e-05 5.66202e-06 6.79181e-07 5.15524e-09 6.06253e-09
3.56575e-05 5.67507e-06 6.7917e-07 5.15575e-09 6.06305e-09
3.57397e-05 5.68815e-06 6.79159e-07 5.15627e-09 6.06356e-09
3.58221e-05 5.70127e-06 6.79148e-07 5.15678e-09 6.06408e-09
3.59047e-05 5.71441e-06 6.79137e-07 5.15729e-09 6.06459e-09
3.59875e-05 5.72758e-06 6.79127e-07 5.15729e-09 6.06459e-09
3.60704e-05 5.74079e-06 6.79116e-07 5.15781e-09 6.06511e-09
3.61536e-05 5.75402e-06 6.79106e-07 5.15884e-09 6.06562e-09
3.62369e-05 5.76728e-06 6.79095e-07 5.15884e-09 6.06562e-09
3.63205e-05 5.78058e-06 6.79085e-07 5.15884e-09 6.06613e-09
3.64042e-05 5.79391e-06 6.79075e-07 5.15935e-09 6.06613e-09
3.64881e-05 5.80726e-06 6.79065e-07 5.15935e-09 6.06665e-09
3.65722e-05 5.82065e-06 6.79056e-07 5.15935e-09 6.06613e-09
3.66565e-05 5.83407e-06 6.79046e-07 5.15987e-09 6.06613e-09
3.6741e-05 5.84752e-06 6.79037e-07 5.15987e-09 6.06665e-09
3.68257e-05 5.861e-06 6.79027e-07 5.15935e-09 6.06613e-09
3.69106e-05 5.87451e-06 6.79018e-07 5.15884e-09 6.06613e-09
3.69957e-05 5.88805e-06 6.79009e-07 5.15884e-09 6.06562e-09
3.7081e-05 5.90162e-06 6.79e-07 5.15832e-09 6.06511e-09
3.71665e-05 5.91523e-06 6.78992e-07 5.15832e-09 6.06459e-09
3.72521e-05 5.92886e-06 6.78983e-07 5.15781e-09 6.06408e-09
3.7338e-05 5.94253e-06 6.78975e-07 5.15678e-09 6.06305e-09
3.74241e-05 5.95623e-06 6.78967e-07 5.15627e-09 6.06253e-09
3.75104e-05 5.96996e-06 6.78959e-07 5.15524e-09 6.0615e-09
3.75968e-05 5.98372e-06 6.78952e-07 5.15421e-09 6.06048e-09
3.76835e-05 5.99752e-06 6.78945e-07 5.15318e-09 6.05945e-09
3.77704e-05 6.01134e-06 6.78937e-07 5.15164e-09 6.0579e-09
3.78574e-05 6.0252e-06 6.7893e-07 5.15061e-09 6.05688e-09
3.79447e-05 6.03909e-06 6.78923e-07 5.14906e-09 6.05533e-09
3.80322e-05 6.05301e-06 6.78916e-07 5.14752e-09 6.05379e-09
3.81199e-05 6.06696e-06 6.7891e-07 5.14649e-09 6.05173e-09
3.82077e-05 6.08095e-06 6.78904e-07 5.14444e-09 6.0507e-09
3.82958e-05 6.09497e-06 6.78898e-07 5.14238e-09 6.04865e-09
3.83841e-05 6.10902e-06 6.78892e-07 5.14083e-09 6.04659e-09
3.84726e-05 6.1231e-06 6.78886e-07 5.13826e-09 6.04453e-09
3.85613e-05 6.13722e-06 6.78881e-07 5.13621e-09 6.04247e-09
3.86502e-05 6.15136e-06 6.78876e-07 5.13415e-09 6.04042e-09
3.87393e-05 6.16554e-06 6.78871e-07 5.13209e-09 6.03784e-09
3.88286e-05 6.17976e-06 6.78866e-07 5.12952e-09 6.03579e-09
3.89181e-05 6.194e-06 6.78862e-07 5.12695e-09 6.03322e-09
3.90078e-05 6.20828e-06 6.78857e-07 5.12438e-09 6.03013e-09
3.90977e-05 6.22259e-06 6.78853e-07 5.12232e-09 6.02756e-09
3.91878e-05 6.23694e-06 6.78849e-07 5.11923e-09 6.02499e-09
3.92782e-05 6.25131e-06 6.78845e-07 5.11666e-09 6.02241e-09
3.93687e-05 6.26573e-06 6.78842e-07 5.11409e-09 6.01984e-09
3.94595e-05 6.28017e-06 6.78838e-07 5.111e-09 6.01676e-09
3.95504e-05 6.29465e-06 6.78834e-07 5.10843e-09 6.01419e-09
3.96416e-05 6.30916e-06 6.78831e-07 5.10535e-09 6.0111e-09
3.9733e-05 6.3237e-06 6.78828e-07 5.10226e-09 6.00853e-09
3.98246e-05 6.33828e-06 6.78825e-07 5.09969e-09 6.00544e-09
3.99164e-05 6.35289e-06 6.78822e-07 5.0966e-09 6.00236e-09
4.00084e-05 6.36754e-06 6.78819e-07 5.09352e-09 5.99927e-09
4.01006e-05 6.38221e-06 6.78817e-07 5.09094e-09 5.99618e-09
4.01931e-05 6.39693e-06 6.78814e-07 5.08734e-09 5.99361e-09
4.02857e-05 6.41167e-06 6.78811e-07 5.08477e-09 5.99001e-09
4.03786e-05 6.42645e-06 6.78809e-07 5.08117e-09 5.98693e-09
4.04717e-05 6.44127e-06 6.78807e-07 5.07809e-09 5.98384e-09
4.0565e-05 6.45612e-06 6.78805e-07 5.075e-09 5.98024e-09
4.06585e-05 6.471e-06 6.78803e-07 5.07191e-09 5.97715e-09
4.07522e-05 6.48592e-06 6.78801e-07 5.06883e-09 5.97407e-09
4.08462e-05 6.50087e-06 6.78799e-07 5.06574e-09 5.97098e-09
4.09403e-05 6.51585e-06 6.78796e-07 5.06266e-09 5.96738e-09
4.10347e-05 6.53088e-06 6.78795e-07 5.05905e-09 5.96429e-09
4.11293e-05 6.54593e-06 6.78793e-07 5.05545e-09 5.96069e-09
4.12241e-05 6.56102e-06 6.78791e-07 5.05237e-09 5.95709e-09
4.13191e-05 6.57615e-06 6.7879e-07 5.04928e-09 5.95452e-09
4.14144e-05 6.5913e-06 6.78789e-07 5.04568e-09 5.95041e-09
4.15099e-05 6.6065e-06 6.78788e-07 5.04157e-09 5.94681e-09
4.16055e-05 6.62173e-06 6.78786e-07 5.03797e-09 5.94372e-09
4.17015e-05 6.63699e-06 6.78785e-07 5.03488e-09 5.93961e-09
4.17976e-05 6.65229e-06 6.78784e-07 5.03077e-09 5.93601e-09
4.18939e-05 6.66763e-06 6.78784e-07 5.02717e-09 5.93241e-09
4.19905e-05 6.683e-06 6.78783e-07 5.02305e-09 5.92829e-09
4.20873e-05 6.6984e-06 6.78782e-07 5.01945e-09 5.92418e-09
4.21843e-05 6.71385e-06 6.78782e-07 5.01534e-09 5.92058e-09
4.22816e-05 6.72932e-06 6.78781e-07 5.01122e-09 5.91595e-09
4.23791e-05 6.74484e-06 6.78781e-07 5.00711e-09 5.91183e-09
4.24767e-05 6.76038e-06 6.78781e-07 5.00299e-09 5.90772e-09
4.25747e-05 6.77597e-06 6.78782e-07 4.99836e-09 5.9036e-09
4.26728e-05 6.79159e-06 6.78781e-07 4.99373e-09 5.89846e-09
4.27712e-05 6.80725e-06 6.78782e-07 4.9891e-09 5.89434e-09
4.28698e-05 6.82294e-06 6.78782e-07 4.98448e-09 5.88971e-09
4.29686e-05 6.83867e-06 6.78783e-07 4.97985e-09 5.88509e-09
4.30677e-05 6.85443e-06 6.78784e-07 4.97573e-09 5.88046e-09
4.31669e-05 6.87023e-06 6.78785e-07 4.97059e-09 5.87583e-09
4.32664e-05 6.88607e-06 6.78785e-07 4.96596e-09 5.87068e-09
4.33662e-05 6.90194e-06 6.78786e-07 4.96082e-09 5.86554e-09
4.34662e-05 6.91785e-06 6.78788e-07 4.95619e-09 5.86091e-09
4.35664e-05 6.9338e-06 6.78789e-07 4.95053e-09 5.85577e-09
4.36668e-05 6.94979e-06 6.78791e-07 4.9459e-09 5.85062e-09
4.37675e-05 6.96581e-06 6.78792e-07 4.94024e-09 5.84548e-09
4.38683e-05 6.98186e-06 6.78794e-07 4.93561e-09 5.84034e-09
4.39695e-05 6.99796e-06 6.78796e-07 4.93047e-09 5.83519e-09
4.40708e-05 7.01409e-06 6.78798e-07 4.92533e-09 5.82954e-09
4.41724e-05 7.03026e-06 6.788e-07 4.92018e-09 5.82439e-09
4.42743e-05 7.04647e-06 6.78802e-07 4.91504e-09 5.81925e-09
4.43763e-05 7.06271e-06 6.78805e-07 4.90938e-09 5.81411e-09
4.44786e-05 7.07899e-06 6.78807e-07 4.90424e-09 5.80845e-09
4.45811e-05 7.09531e-06 6.78809e-07 4.89909e-09 5.80382e-09
4.46839e-05 7.11167e-06 6.78811e-07 4.89344e-09 5.79868e-09
4.47869e-05 7.12806e-06 6.78813e-07 4.88829e-09 5.79302e-09
4.48902e-05 7.14449e-06 6.78816e-07 4.88366e-09 5.78788e-09
4.49937e-05 7.16096e-06 6.78819e-07 4.87801e-09 5.78325e-09
4.50974e-05 7.17747e-06 6.78821e-07 4.87286e-09 5.77759e-09
4.52013e-05 7.19402e-06 6.78823e-07 4.86823e-09 5.77245e-09
4.53055e-05 7.2106e-06 6.78826e-07 4.86258e-09 5.76782e-09
4.541e-05 7.22722e-06 6.78828e-07 4.85795e-09 5.76216e-09
4.55147e-05 7.24388e-06 6.7883e-07 4.8528e-09 5.75753e-09
4.56196e-05 7.26058e-06 6.78833e-07 4.84818e-09 5.75239e-09
4.57247e-05 7.27732e-06 6.78835e-07 4.84303e-09 5.74776e-09
4.58301e-05 7.29409e-06 6.78838e-07 4.8384e-09 5.74313e-09
4.59358e-05 7.31091e-06 6.7884e-07 4.83326e-09 5.73798e-09
4.60417e-05 7.32776e-06 6.78842e-07 4.82863e-09 5.73336e-09
4.61478e-05 7.34465e-06 6.78845e-07 4.824e-09 5.72821e-09
4.62542e-05 7.36159e-06 6.78847e-07 4.81886e-09 5.72358e-09
4.63608e-05 7.37856e-06 6.78849e-07 4.81423e-09 5.71947e-09
4.64677e-05 7.39557e-06 6.78852e-07 4.8096e-09 5.71432e-09
4.65748e-05 7.41261e-06 6.78854e-07 4.80497e-09 5.7097e-09
4.66822e-05 7.4297e-06 6.78856e-07 4.80034e-09 5.70507e-09
4.67898e-05 7.44683e-06 6.78858e-07 4.7952e-09 5.70044e-09
4.68977e-05 7.464e-06 6.7886e-07 4.79108e-09 5.69581e-09
4.70058e-05 7.4812e-06 6.78863e-07 4.78645e-09 5.69067e-09
4.71141e-05 7.49845e-06 6.78865e-07 4.78131e-09 5.68655e-09
4.72227e-05 7.51573e-06 6.78867e-07 4.77668e-09 5.68192e-09
4.73316e-05 7.53306e-06 6.78869e-07 4.77257e-09 5.67678e-09
4.74407e-05 7.55042e-06 6.78872e-07 4.76794e-09 5.67266e-09
4.75501e-05 7.56783e-06 6.78874e-07 4.76279e-09 5.66803e-09
4.76597e-05 7.58528e-06 6.78877e-07 4.75817e-09 5.6634e-09
4.77696e-05 7.60276e-06 6.78879e-07 4.75405e-09 5.65826e-09
4.78797e-05 7.62029e-06 6.78881e-07 4.74942e-09 5.65363e-09
4.79901e-05 7.63785e-06 6.78884e-07 4.74479e-09 5.649e-09
4.81007e-05 7.65546e-06 6.78886e-07 4.73965e-09 5.64489e-09
4.82116e-05 7.67311e-06 6.78889e-07 4.73502e-09 5.64026e-09
4.83227e-05 7.6908e-06 6.78891e-07 4.73039e-09 5.63563e-09
4.84341e-05 7.70853e-06 6.78894e-07 4.72576e-09 5.631e-09
4.85458e-05 7.7263e-06 6.78896e-07 4.72113e-09 5.62637e-09
4.86577e-05 7.74411e-06 6.78899e-07 4.7165e-09 5.62174e-09
4.87698e-05 7.76196e-06 6.78902e-07 4.71239e-09 5.61711e-09
4.88823e-05 7.77985e-06 6.78904e-07 4.70776e-09 5.61249e-09
4.89949e-05 7.79779e-06 6.78907e-07 4.70313e-09 5.60786e-09
4.91079e-05 7.81576e-06 6.7891e-07 4.6985e-09 5.60374e-09
4.92211e-05 7.83378e-06 6.78912e-07 4.69387e-09 5.59911e-09
4.93346e-05 7.85184e-06 6.78915e-07 4.69027e-09 5.595e-09
4.94483e-05 7.86994e-06 6.78917e-07 4.68564e-09 5.59037e-09
4.95623e-05 7.88808e-06 6.78919e-07 4.68153e-09 5.58625e-09
4.96765e-05 7.90627e-06 6.78922e-07 4.67741e-09 5.58214e-09
4.9791e-05 7.92449e-06 6.78925e-07 4.6733e-09 5.57802e-09
4.99058e-05 7.94276e-06 6.78927e-07 4.66918e-09 5.57442e-09
5.00209e-05 7.96107e-06 6.78929e-07 4.66558e-09 5.57031e-09
5.01362e-05 7.97942e-06 6.78931e-07 4.66147e-09 5.56671e-09
5.02518e-05 7.99782e-06 6.78934e-07 4.65787e-09 5.56259e-09
5.03676e-05 8.01625e-06 6.78935e-07 4.65427e-09 5.55899e-09
5.04837e-05 8.03473e-06 6.78937e-07 4.65015e-09 5.55539e-09
5.06001e-05 8.05325e-06 6.78939e-07 4.64707e-09 5.55179e-09
5.07167e-05 8.07182e-06 6.78941e-07 4.64347e-09 5.54871e-09
5.08336e-05 8.09043e-06 6.78943e-07 4.6409e-09 5.54562e-09
5.09508e-05 8.10908e-06 6.78944e-07 4.6373e-09 5.54202e-09
5.10683e-05 8.12777e-06 6.78945e-07 4.63421e-09 5.53945e-09
5.1186e-05 8.14651e-06 6.78947e-07 4.63112e-09 5.53636e-09
5.1304e-05 8.16529e-06 6.78948e-07 4.62804e-09 5.53276e-09
5.14223e-05 8.18411e-06 6.78949e-07 4.62495e-09 5.53071e-09
5.15408e-05 8.20297e-06 6.7895e-07 4.62187e-09 5.52762e-09
5.16596e-05 8.22188e-06 6.78951e-07 4.61981e-09 5.52453e-09
5.17787e-05 8.24084e-06 6.78952e-07 4.61672e-09 5.52145e-09
5.18981e-05 8.25984e-06 6.78953e-07 4.61415e-09 5.51939e-09
5.20177e-05 8.27888e-06 6.78954e-07 4.61106e-09 5.51682e-09
5.21376e-05 8.29796e-06 6.78955e-07 4.60901e-09 5.51373e-09
5.22578e-05 8.31709e-06 6.78955e-07 4.60643e-09 5.51116e-09
5.23783e-05 8.33626e-06 6.78956e-07 4.60386e-09 5.50859e-09
5.2499e-05 8.35548e-06 6.78957e-07 4.60078e-09 5.50602e-09
5.262e-05 8.37474e-06 6.78957e-07 4.59821e-09 5.50396e-09
5.27414e-05 8.39405e-06 6.78958e-07 4.59563e-09 5.50139e-09
5.28629e-05 8.4134e-06 6.78959e-07 4.59358e-09 5.49882e-09
5.29848e-05 8.43279e-06 6.7896e-07 4.591e-09 5.49624e-09
5.31069e-05 8.45223e-06 6.7896e-07 4.58843e-09 5.49367e-09
5.32294e-05 8.47172e-06 6.78961e-07 4.58586e-09 5.49162e-09
5.33521e-05 8.49125e-06 6.78962e-07 4.5838e-09 5.48904e-09
5.34751e-05 8.51082e-06 6.78962e-07 4.58123e-09 5.48647e-09
5.35983e-05 8.53044e-06 6.78963e-07 4.57866e-09 5.48441e-09
5.37219e-05 8.5501e-06 6.78963e-07 4.5766e-09 5.48184e-09
5.38457e-05 8.56981e-06 6.78964e-07 4.57455e-09 5.47927e-09
5.39699e-05 8.58957e-06 6.78964e-07 4.57197e-09 5.47721e-09
5.40943e-05 8.60937e-06 6.78965e-07 4.56992e-09 5.47516e-09
5.4219e-05 8.62922e-06 6.78966e-07 4.56735e-09 5.47258e-09
5.4344e-05 8.64911e-06 6.78966e-07 4.56529e-09 5.47053e-09
5.44692e-05 8.66905e-06 6.78967e-07 4.56323e-09 5.46847e-09
5.45948e-05 8.68903e-06 6.78967e-07 4.56066e-09 5.4659e-09
5.47207e-05 8.70906e-06 6.78968e-07 4.55912e-09 5.46436e-09
5.48468e-05 8.72914e-06 6.78968e-07 4.55706e-09 5.46178e-09
5.49732e-05 8.74926e-06 6.78968e-07 4.555e-09 5.46024e-09
5.51e-05 8.76943e-06 6.78968e-07 4.55346e-09 5.45818e-09
5.5227e-05 8.78965e-06 6.78968e-07 4.5514e-09 5.45613e-09
5.53543e-05 8.80991e-06 6.78968e-07 4.54934e-09 5.4551e-09
5.54819e-05 8.83022e-06 6.78969e-07 4.5478e-09 5.45304e-09
5.56098e-05 8.85057e-06 6.78968e-07 4.54626e-09 5.45098e-09
5.5738e-05 8.87098e-06 6.78968e-07 4.5442e-09 5.44995e-09
5.58665e-05 8.89143e-06 6.78968e-07 4.54317e-09 5.44841e-09
5.59953e-05 8.91192e-06 6.78968e-07 4.54163e-09 5.44687e-09
5.61243e-05 8.93247e-06 6.78967e-07 4.54008e-09 5.44481e-09
5.62537e-05 8.95306e-06 6.78967e-07 4.53854e-09 5.44378e-09
5.63834e-05 8.9737e-06 6.78966e-07 4.537e-09 5.44275e-09
5.65134e-05 8.99438e-06 6.78966e-07 4.53597e-09 5.44121e-09
5.66437e-05 9.01512e-06 6.78966e-07 4.53443e-09 5.43967e-09
5.67742e-05 9.0359e-06 6.78965e-07 4.53288e-09 5.43812e-09
5.69051e-05 9.05673e-06 6.78964e-07 4.53186e-09 5.43658e-09
5.70363e-05 9.07761e-06 6.78964e-07 4.53031e-09 5.43555e-09
5.71678e-05 9.09853e-06 6.78963e-07 4.52877e-09 5.43401e-09
5.72996e-05 9.11951e-06 6.78963e-07 4.52723e-09 5.43247e-09
5.74316e-05 9.14053e-06 6.78962e-07 4.52568e-09 5.43092e-09
5.7564e-05 9.1616e-06 6.78961e-07 4.52465e-09 5.42938e-09
5.76967e-05 9.18272e-06 6.78961e-07 4.52311e-09 5.42784e-09
5.78297e-05 9.20389e-06 6.78961e-07 4.52105e-09 5.42629e-09
5.79631e-05 9.22511e-06 6.7896e-07 4.51951e-09 5.42475e-09
5.80967e-05 9.24637e-06 6.7896e-07 4.51797e-09 5.42321e-09
5.82306e-05 9.26769e-06 6.78959e-07 4.51643e-09 5.42115e-09
5.83648e-05 9.28905e-06 6.78959e-07 4.51437e-09 5.41961e-09
5.84994e-05 9.31047e-06 6.78958e-07 4.51282e-09 5.41755e-09
5.86342e-05 9.33193e-06 6.78958e-07 4.51077e-09 5.41601e-09
5.87694e-05 9.35344e-06 6.78958e-07 4.50871e-09 5.41395e-09
5.89049e-05 9.375e-06 6.78958e-07 4.50665e-09 5.41189e-09
5.90407e-05 9.39661e-06 6.78958e-07 4.5046e-09 5.41035e-09
5.91768e-05 9.41828e-06 6.78958e-07 4.50254e-09 5.40829e-09
5.93132e-05 9.43999e-06 6.78959e-07 4.501e-09 5.40572e-09
5.94499e-05 9.46175e-06 6.7896e-07 4.49842e-09 5.40366e-09
5.9587e-05 9.48356e-06 6.7896e-07 4.49637e-09 5.40161e-09
5.97243e-05 9.50542e-06 6.7896e-07 4.49431e-09 5.39903e-09
5.9862e-05 9.52733e-06 6.7896e-07 4.49174e-09 5.39698e-09
6e-05 9.5493e-06 6.7896e-07 4.48968e-09 5.39543e-09
6.01383e-05 9.57131e-06 6.78961e-07 4.48711e-09 5.39286e-09
6.02769e-05 9.59337e-06 6.78961e-07 4.48505e-09 5.3908e-09
6.04159e-05 9.61549e-06 6.78962e-07 4.48299e-09 5.38823e-09
6.05552e-05 9.63766e-06 6.78962e-07 4.48094e-09 5.38618e-09
6.06948e-05 9.65987e-06 6.78962e-07 4.47836e-09 5.3836e-09
6.08347e-05 9.68214e-06 6.78962e-07 4.47631e-09 5.38103e-09
6.09749e-05 9.70446e-06 6.78963e-07 4.47374e-09 5.37897e-09
6.11155e-05 9.72683e-06 6.78963e-07 4.47168e-09 5.3764e-09
6.12564e-05 9.74925e-06 6.78963e-07 4.46859e-09 5.37435e-09
6.13976e-05 9.77173e-06 6.78963e-07 4.46602e-09 5.37177e-09
6.15391e-05 9.79425e-06 6.78964e-07 4.46345e-09 5.3692e-09
6.1681e-05 9.81683e-06 6.78964e-07 4.46139e-09 5.36612e-09
6.18232e-05 9.83946e-06 6.78964e-07 4.45882e-09 5.36354e-09
6.19657e-05 9.86214e-06 6.78965e-07 4.45573e-09 5.36097e-09
6.21085e-05 9.88488e-06 6.78966e-07 4.45316e-09 5.3584e-09
6.22517e-05 9.90767e-06 6.78966e-07 4.45008e-09 5.35583e-09
6.23952e-05 9.93051e-06 6.78967e-07 4.44699e-09 5.35274e-09
6.2539e-05 9.9534e-06 6.78967e-07 4.44442e-09 5.34914e-09
6.26832e-05 9.97634e-06 6.78968e-07 4.44133e-09 5.34606e-09
6.28277e-05 9.99934e-06 6.78969e-07 4.43825e-09 5.34297e-09
6.29725e-05 1.00224e-05 6.78971e-07 4.43465e-09 5.33988e-09
6.31177e-05 1.00455e-05 6.78972e-07 4.43156e-09 5.33628e-09
6.32632e-05 1.00687e-05 6.78973e-07 4.42796e-09 5.3332e-09
6.34091e-05 1.00919e-05 6.78975e-07 4.42436e-09 5.3296e-09
6.35552e-05 1.01151e-05 6.78976e-07 4.42076e-09 5.326e-09
6.37017e-05 1.01384e-05 6.78978e-07 4.41716e-09 5.32188e-09
6.38486e-05 1.01618e-05 6.7898e-07 4.41304e-09 5.31828e-09
6.39958e-05 1.01852e-05 6.78982e-07 4.40944e-09 5.31417e-09
6.41433e-05 1.02087e-05 6.78984e-07 4.40533e-09 5.31005e-09
6.42912e-05 1.02323e-05 6.78986e-07 4.40121e-09 5.30594e-09
6.44394e-05 1.02558e-05 6.78988e-07 4.39658e-09 5.30182e-09
6.45879e-05 1.02795e-05 6.7899e-07 4.39247e-09 5.29719e-09
6.47368e-05 1.03032e-05 6.78993e-07 4.38784e-09 5.29308e-09
6.4886e-05 1.03269e-05 6.78995e-07 4.38373e-09 5.28845e-09
6.50356e-05 1.03507e-05 6.78998e-07 4.3791e-09 5.28485e-09
6.51855e-05 1.03746e-05 6.79e-07 4.37447e-09 5.28022e-09
6.53358e-05 1.03985e-05 6.79003e-07 4.37087e-09 5.27559e-09
6.54864e-05 1.04225e-05 6.79005e-07 4.36624e-09 5.27096e-09
6.56374e-05 1.04465e-05 6.79008e-07 4.36161e-09 5.26633e-09
6.57887e-05 1.04706e-05 6.7901e-07 4.35698e-09 5.2617e-09
6.59404e-05 1.04947e-05 6.79013e-07 4.35235e-09 5.25708e-09
6.60924e-05 1.05189e-05 6.79016e-07 4.34772e-09 5.25245e-09
6.62447e-05 1.05432e-05 6.79018e-07 4.34309e-09 5.24782e-09
6.63974e-05 1.05675e-05 6.79021e-07 4.33846e-09 5.24319e-09
6.65505e-05 1.05918e-05 6.79023e-07 4.33383e-09 5.23856e-09
6.67039e-05 1.06163e-05 6.79026e-07 4.32869e-09 5.23393e-09
6.68577e-05 1.06407e-05 6.79029e-07 4.32406e-09 5.2293e-09
6.70118e-05 1.06653e-05 6.79032e-07 4.31943e-09 5.22416e-09
6.71663e-05 1.06898e-05 6.79035e-07 4.31429e-09 5.21953e-09
6.73211e-05 1.07145e-05 6.79037e-07 4.30966e-09 5.21439e-09
6.74763e-05 1.07392e-05 6.7904e-07 4.30452e-09 5.20924e-09
6.76318e-05 1.07639e-05 6.79043e-07 4.29937e-09 5.2041e-09
6.77878e-05 1.07888e-05 6.79046e-07 4.29423e-09 5.19896e-09
6.7944e-05 1.08136e-05 6.7905e-07 4.28909e-09 5.19381e-09
6.81006e-05 1.08386e-05 6.79053e-07 4.28446e-09 5.18918e-09
6.82576e-05 1.08635e-05 6.79057e-07 4.2788e-09 5.18353e-09
6.8415e-05 1.08886e-05 6.7906e-07 4.27366e-09 5.17838e-09
6.85727e-05 1.09137e-05 6.79063e-07 4.268e-09 5.17272e-09
6.87308e-05 1.09388e-05 6.79068e-07 4.26286e-09 5.16758e-09
6.88892e-05 1.09641e-05 6.79071e-07 4.2572e-09 5.16192e-09
6.9048e-05 1.09893e-05 6.79075e-07 4.25154e-09 5.15678e-09
6.92072e-05 1.10147e-05 6.79079e-07 4.2464e-09 5.15112e-09
6.93667e-05 1.10401e-05 6.79082e-07 4.24074e-09 5.14546e-09
6.95266e-05 1.10655e-05 6.79087e-07 4.2356e-09 5.14032e-09
6.96869e-05 1.1091e-05 6.79091e-07 4.22942e-09 5.13466e-09
6.98476e-05 1.11166e-05 6.79095e-07 4.22428e-09 5.12901e-09
7.00086e-05 1.11422e-05 6.79098e-07 4.21862e-09 5.12335e-09
7.017e-05 1.11679e-05 6.79102e-07 4.21348e-09 5.1182e-09
7.03317e-05 1.11936e-05 6.79106e-07 4.20782e-09 5.11255e-09
7.04939e-05 1.12194e-05 6.7911e-07 4.20268e-09 5.1074e-09
7.06564e-05 1.12453e-05 6.79114e-07 4.19702e-09 5.10174e-09
7.08192e-05 1.12712e-05 6.79118e-07 4.19188e-09 5.09712e-09
7.09825e-05 1.12972e-05 6.79121e-07 4.18673e-09 5.09146e-09
7.11461e-05 1.13233e-05 6.79125e-07 4.18159e-09 5.08683e-09
7.13101e-05 1.13494e-05 6.79128e-07 4.17645e-09 5.08117e-09
7.14745e-05 1.13755e-05 6.79132e-07 4.1713e-09 5.07654e-09
7.16393e-05 1.14017e-05 6.79135e-07 4.16616e-09 5.0714e-09
7.18044e-05 1.1428e-05 6.79139e-07 4.16153e-09 5.06626e-09
7.197e-05 1.14544e-05 6.79142e-07 4.15639e-09 5.06111e-09
7.21359e-05 1.14808e-05 6.79146e-07 4.15176e-09 5.05648e-09
7.23022e-05 1.15072e-05 6.79149e-07 4.14661e-09 5.05185e-09
7.24688e-05 1.15338e-05 6.79152e-07 4.14199e-09 5.04722e-09
7.26359e-05 1.15604e-05 6.79155e-07 4.13684e-09 5.04208e-09
7.28033e-05 1.1587e-05 6.79159e-07 4.13221e-09 5.03745e-09
7.29712e-05 1.16137e-05 6.79162e-07 4.1281e-09 5.03282e-09
7.31394e-05 1.16405e-05 6.79165e-07 4.12295e-09 5.02819e-09
7.3308e-05 1.16673e-05 6.79169e-07 4.11833e-09 5.02357e-09
7.3477e-05 1.16942e-05 6.79172e-07 4.11421e-09 5.01894e-09
7.36464e-05 1.17212e-05 6.79176e-07 4.10958e-09 5.01482e-09
7.38161e-05 1.17482e-05 6.79179e-07 4.10495e-09 5.01019e-09
7.39863e-05 1.17753e-05 6.79182e-07 4.10084e-09 5.00556e-09
7.41568e-05 1.18024e-05 6.79186e-07 4.09621e-09 5.00145e-09
7.43278e-05 1.18296e-05 6.79189e-07 4.09209e-09 4.99733e-09
7.44991e-05 1.18569e-05 6.79192e-07 4.08798e-09 4.9927e-09
7.46709e-05 1.18842e-05 6.79196e-07 4.08335e-09 4.98859e-09
7.4843e-05 1.19116e-05 6.79198e-07 4.07975e-09 4.98448e-09
7.50155e-05 1.19391e-05 6.79201e-07 4.07564e-09 4.98087e-09
7.51885e-05 1.19666e-05 6.79204e-07 4.07152e-09 4.97676e-09
7.53618e-05 1.19942e-05 6.79207e-07 4.06792e-09 4.97316e-09
7.55355e-05 1.20219e-05 6.79209e-07 4.06432e-09 4.96956e-09
7.57097e-05 1.20496e-05 6.79212e-07 4.06072e-09 4.96596e-09
7.58842e-05 1.20773e-05 6.79215e-07 4.05712e-09 4.96236e-09
7.60591e-05 1.21052e-05 6.79217e-07 4.05403e-09 4.95927e-09
7.62344e-05 1.21331e-05 6.79219e-07 4.05043e-09 4.95619e-09
7.64102e-05 1.21611e-05 6.79221e-07 4.04735e-09 4.9531e-09
7.65863e-05 1.21891e-05 6.79223e-07 4.04477e-09 4.95001e-09
7.67629e-05 1.22172e-05 6.79225e-07 4.04169e-09 4.94693e-09
7.69398e-05 1.22454e-05 6.79226e-07 4.03912e-09 4.94436e-09
7.71172e-05 1.22736e-05 6.79228e-07 4.03655e-09 4.94179e-09
7.7295e-05 1.23019e-05 6.7923e-07 4.03449e-09 4.93921e-09
7.74732e-05 1.23302e-05 6.79232e-07 4.03192e-09 4.93716e-09
7.76518e-05 1.23587e-05 6.79233e-07 4.02934e-09 4.93458e-09
7.78308e-05 1.23871e-05 6.79235e-07 4.02677e-09 4.93253e-09
7.80102e-05 1.24157e-05 6.79236e-07 4.02472e-09 4.92996e-09
7.819e-05 1.24443e-05 6.79238e-07 4.02266e-09 4.92841e-09
7.83703e-05 1.2473e-05 6.79239e-07 4.0206e-09 4.92584e-09
7.85509e-05 1.25018e-05 6.7924e-07 4.01854e-09 4.92378e-09
7.8732e-05 1.25306e-05 6.79242e-07 4.01649e-09 4.92224e-09
7.89135e-05 1.25595e-05 6.79243e-07 4.01443e-09 4.92018e-09
7.90954e-05 1.25884e-05 6.79244e-07 4.01289e-09 4.91864e-09
7.92777e-05 1.26174e-05 6.79245e-07 4.01083e-09 4.91658e-09
7.94605e-05 1.26465e-05 6.79247e-07 4.00929e-09 4.91504e-09
7.96437e-05 1.26757e-05 6.79248e-07 4.00774e-09 4.91298e-09
7.98273e-05 1.27049e-05 6.79249e-07 4.0062e-09 4.91144e-09
8.00113e-05 1.27342e-05 6.7925e-07 4.00466e-09 4.91041e-09
8.01957e-05 1.27635e-05 6.79251e-07 4.00363e-09 4.90835e-09
8.03806e-05 1.2793e-05 6.79252e-07 4.00157e-09 4.90732e-09
8.05659e-05 1.28225e-05 6.79252e-07 4.00054e-09 4.90578e-09
8.07516e-05 1.2852e-05 6.79253e-07 3.99951e-09 4.90527e-09
8.09378e-05 1.28816e-05 6.79253e-07 3.99797e-09 4.90372e-09
8.11244e-05 1.29113e-05 6.79254e-07 3.99746e-09 4.90321e-09
8.13114e-05 1.29411e-05 6.79254e-07 3.99643e-09 4.90218e-09
8.14988e-05 1.29709e-05 6.79254e-07 3.9954e-09 4.90115e-09
8.16867e-05 1.30008e-05 6.79254e-07 3.99488e-09 4.90064e-09
8.1875e-05 1.30308e-05 6.79254e-07 3.99437e-09 4.90012e-09
8.20637e-05 1.30608e-05 6.79254e-07 3.99386e-09 4.89961e-09
8.22529e-05 1.3091e-05 6.79254e-07 3.99283e-09 4.89858e-09
8.24425e-05 1.31211e-05 6.79254e-07 3.99283e-09 4.89807e-09
8.26326e-05 1.31514e-05 6.79254e-07 3.9918e-09 4.89755e-09
8.28231e-05 1.31817e-05 6.79254e-07 3.9918e-09 4.89704e-09
8.3014e-05 1.32121e-05 6.79254e-07 3.99128e-09 4.89704e-09
8.32053e-05 1.32425e-05 6.79254e-07 3.99077e-09 4.89601e-09
8.33972e-05 1.32731e-05 6.79254e-07 3.98974e-09 4.89549e-09
8.35894e-05 1.33037e-05 6.79254e-07 3.98974e-09 4.89549e-09
8.37821e-05 1.33343e-05 6.79254e-07 3.98871e-09 4.89447e-09
8.39752e-05 1.33651e-05 6.79255e-07 3.9882e-09 4.89395e-09
8.41688e-05 1.33959e-05 6.79254e-07 3.98768e-09 4.89344e-09
8.43629e-05 1.34268e-05 6.79255e-07 3.98717e-09 4.89292e-09
8.45573e-05 1.34577e-05 6.79255e-07 3.98665e-09 4.89189e-09
8.47523e-05 1.34887e-05 6.79255e-07 3.98563e-09 4.89138e-09
8.49476e-05 1.35198e-05 6.79256e-07 3.98511e-09 4.89035e-09
8.51435e-05 1.3551e-05 6.79256e-07 3.98408e-09 4.88984e-09
8.53397e-05 1.35822e-05 6.79256e-07 3.98357e-09 4.88881e-09
8.55365e-05 1.36135e-05 6.79256e-07 3.98305e-09 4.88881e-09
8.57336e-05 1.36449e-05 6.79256e-07 3.98203e-09 4.88778e-09
8.59313e-05 1.36764e-05 6.79256e-07 3.98151e-09 4.88726e-09
8.61294e-05 1.37079e-05 6.79256e-07 3.98048e-09 4.88624e-09
8.63279e-05 1.37395e-05 6.79256e-07 3.97945e-09 4.88521e-09
8.65269e-05 1.37712e-05 6.79256e-07 3.97945e-09 4.88469e-09
8.67264e-05 1.38029e-05 6.79256e-07 3.97842e-09 4.88418e-09
8.69263e-05 1.38348e-05 6.79256e-07 3.9774e-09 4.88315e-09
8.71267e-05 1.38666e-05 6.79256e-07 3.97637e-09 4.88212e-09
8.73275e-05 1.38986e-05 6.79257e-07 3.97585e-09 4.88109e-09
8.75289e-05 1.39307e-05 6.79257e-07 3.97482e-09 4.88058e-09
8.77306e-05 1.39628e-05 6.79257e-07 3.9738e-09 4.87955e-09
8.79329e-05 1.3995e-05 6.79257e-07 3.97225e-09 4.87801e-09
8.81356e-05 1.40272e-05 6.79258e-07 3.97174e-09 4.87698e-09
8.83388e-05 1.40595e-05 6.79258e-07 3.9702e-09 4.87595e-09
8.85424e-05 1.4092e-05 6.79259e-07 3.96865e-09 4.87441e-09
8.87465e-05 1.41244e-05 6.79259e-07 3.96711e-09 4.87286e-09
8.89511e-05 1.4157e-05 6.7926e-07 3.96608e-09 4.87081e-09
8.91561e-05 1.41896e-05 6.79261e-07 3.96402e-09 4.86978e-09
8.93617e-05 1.42224e-05 6.79262e-07 3.96197e-09 4.86772e-09
8.95677e-05 1.42551e-05 6.79263e-07 3.96042e-09 4.86566e-09
8.97741e-05 1.4288e-05 6.79264e-07 3.95837e-09 4.86361e-09
8.99811e-05 1.43209e-05 6.79265e-07 3.95631e-09 4.86155e-09
9.01885e-05 1.43539e-05 6.79266e-07 3.95425e-09 4.85949e-09
9.03964e-05 1.4387e-05 6.79268e-07 3.95168e-09 4.85743e-09
9.06048e-05 1.44202e-05 6.79269e-07 3.94962e-09 4.85538e-09
9.08137e-05 1.44534e-05 6.7927e-07 3.94756e-09 4.8528e-09
9.1023e-05 1.44868e-05 6.79271e-07 3.94448e-09 4.85023e-09
9.12329e-05 1.45202e-05 6.79272e-07 3.94242e-09 4.84818e-09
9.14432e-05 1.45536e-05 6.79273e-07 3.93985e-09 4.8456e-09
9.1654e-05 1.45872e-05 6.79274e-07 3.93728e-09 4.84303e-09
9.18652e-05 1.46208e-05 6.79275e-07 3.93471e-09 4.84046e-09
9.2077e-05 1.46545e-05 6.79276e-07 3.93265e-09 4.83789e-09
9.22893e-05 1.46883e-05 6.79277e-07 3.92956e-09 4.83532e-09
9.2502e-05 1.47222e-05 6.79279e-07 3.92699e-09 4.83274e-09
9.27153e-05 1.47561e-05 6.7928e-07 3.9239e-09 4.82966e-09
9.2929e-05 1.47901e-05 6.79281e-07 3.92133e-09 4.82709e-09
9.31432e-05 1.48242e-05 6.79283e-07 3.91825e-09 4.82349e-09
9.33579e-05 1.48584e-05 6.79285e-07 3.91516e-09 4.82091e-09
9.35732e-05 1.48926e-05 6.79286e-07 3.91208e-09 4.81731e-09
9.37889e-05 1.4927e-05 6.79288e-07 3.90899e-09 4.81474e-09
9.40051e-05 1.49614e-05 6.79289e-07 3.90539e-09 4.81114e-09
9.42218e-05 1.49959e-05 6.79291e-07 3.9023e-09 4.80806e-09
9.4439e-05 1.50304e-05 6.79293e-07 3.8987e-09 4.80446e-09
9.46567e-05 1.50651e-05 6.79294e-07 3.8951e-09 4.80034e-09
9.48749e-05 1.50998e-05 6.79296e-07 3.8915e-09 4.79674e-09
9.50936e-05 1.51346e-05 6.79298e-07 3.88739e-09 4.79314e-09
9.53128e-05 1.51695e-05 6.79299e-07 3.88379e-09 4.78954e-09
9.55325e-05 1.52045e-05 6.79301e-07 3.88019e-09 4.78543e-09
9.57527e-05 1.52395e-05 6.79303e-07 3.87659e-09 4.78183e-09
9.59735e-05 1.52747e-05 6.79305e-07 3.87247e-09 4.77822e-09
9.61947e-05 1.53099e-05 6.79306e-07 3.86887e-09 4.77462e-09
9.64165e-05 1.53452e-05 6.79307e-07 3.86578e-09 4.77102e-09
9.66387e-05 1.53805e-05 6.79309e-07 3.86218e-09 4.76742e-09
9.68615e-05 1.5416e-05 6.7931e-07 3.85807e-09 4.76331e-09
9.70848e-05 1.54515e-05 6.79311e-07 3.85447e-09 4.76022e-09
9.73086e-05 1.54871e-05 6.79313e-07 3.85087e-09 4.75662e-09
9.75329e-05 1.55228e-05 6.79313e-07 3.84727e-09 4.75251e-09
9.77578e-05 1.55586e-05 6.79315e-07 3.84367e-09 4.74942e-09
9.79831e-05 1.55945e-05 6.79315e-07 3.84007e-09 4.74531e-09
9.8209e-05 1.56304e-05 6.79317e-07 3.83647e-09 4.74222e-09
9.84354e-05 1.56665e-05 6.79319e-07 3.83287e-09 4.73862e-09
9.86623e-05 1.57026e-05 6.79319e-07 3.82927e-09 4.73451e-09
9.88897e-05 1.57388e-05 6.7932e-07 3.82515e-09 4.73091e-09
9.91177e-05 1.57751e-05 6.79322e-07 3.82155e-09 4.7273e-09
9.93462e-05 1.58114e-05 6.79322e-07 3.81795e-09 4.7237e-09
9.95752e-05 1.58479e-05 6.79323e-07 3.81384e-09 4.71959e-09
9.98048e-05 1.58844e-05 6.79324e-07 3.81075e-09 4.7165e-09
0.000100035 1.5921e-05 6.79325e-07 3.80715e-09 4.7129e-09
0.000100265 1.59577e-05 6.79325e-07 3.80355e-09 4.70879e-09
0.000100497 1.59945e-05 6.79326e-07 3.79995e-09 4.70519e-09
0.000100728 1.60314e-05 6.79326e-07 3.79635e-09 4.7021e-09
0.00010096 1.60684e-05 6.79327e-07 3.79275e-09 4.6985e-09
0.000101193 1.61054e-05 6.79327e-07 3.78966e-09 4.69542e-09
0.000101426 1.61425e-05 6.79327e-07 3.78606e-09 4.69182e-09
0.00010166 1.61797e-05 6.79326e-07 3.78298e-09 4.68873e-09
0.000101895 1.6217e-05 6.79326e-07 3.77989e-09 4.68564e-09
0.00010213 1.62544e-05 6.79326e-07 3.7768e-09 4.68256e-09
0.000102365 1.62919e-05 6.79326e-07 3.77423e-09 4.67999e-09
0.000102601 1.63294e-05 6.79325e-07 3.77063e-09 4.6769e-09
0.000102837 1.63671e-05 6.79325e-07 3.76806e-09 4.67381e-09
0.000103075 1.64048e-05 6.79324e-07 3.76549e-09 4.67124e-09
0.000103312 1.64426e-05 6.79323e-07 3.7624e-09 4.66816e-09
0.00010355 1.64805e-05 6.79323e-07 3.75983e-09 4.66558e-09
0.000103789 1.65185e-05 6.79322e-07 3.75726e-09 4.66353e-09
0.000104028 1.65566e-05 6.79321e-07 3.75417e-09 4.66044e-09
0.000104268 1.65948e-05 6.7932e-07 3.75212e-09 4.65787e-09
0.000104508 1.6633e-05 6.79319e-07 3.74903e-09 4.65478e-09
0.000104749 1.66714e-05 6.79318e-07 3.74697e-09 4.65273e-09
0.000104991 1.67098e-05 6.79317e-07 3.74389e-09 4.64964e-09
0.000105233 1.67483e-05 6.79315e-07 3.74131e-09 4.64707e-09
0.000105475 1.67869e-05 6.79314e-07 3.73926e-09 4.64501e-09
0.000105719 1.68256e-05 6.79313e-07 3.73668e-09 4.64244e-09
0.000105962 1.68644e-05 6.79311e-07 3.73411e-09 4.63987e-09
0.000106207 1.69033e-05 6.7931e-07 3.73154e-09 4.63781e-09
0.000106451 1.69423e-05 6.79308e-07 3.72948e-09 4.63524e-09
0.000106697 1.69813e-05 6.79306e-07 3.72691e-09 4.63318e-09
0.000106943 1.70205e-05 6.79305e-07 3.72537e-09 4.63164e-09
0.000107189 1.70597e-05 6.79303e-07 3.72331e-09 4.62958e-09
0.000107436 1.7099e-05 6.79301e-07 3.72125e-09 4.62752e-09
0.000107684 1.71384e-05 6.79298e-07 3.71971e-09 4.62547e-09
0.000107932 1.7178e-05 6.79296e-07 3.71765e-09 4.62341e-09
0.000108181 1.72176e-05 6.79294e-07 3.7156e-09 4.62135e-09
0.00010843 1.72572e-05 6.79292e-07 3.71405e-09 4.61929e-09
0.00010868 1.7297e-05 6.7929e-07 3.712e-09 4.61775e-09
0.000108931 1.73369e-05 6.79288e-07 3.70994e-09 4.61569e-09
0.000109182 1.73769e-05 6.79286e-07 3.70788e-09 4.61364e-09
0.000109434 1.74169e-05 6.79284e-07 3.70582e-09 4.61158e-09
0.000109686 1.74571e-05 6.79282e-07 3.70377e-09 4.60952e-09
0.000109939 1.74973e-05 6.7928e-07 3.7012e-09 4.60746e-09
0.000110192 1.75376e-05 6.79278e-07 3.69914e-09 4.60541e-09
0.000110446 1.75781e-05 6.79276e-07 3.69708e-09 4.60283e-09
0.000110701 1.76186e-05 6.79274e-07 3.69502e-09 4.60078e-09
0.000110956 1.76592e-05 6.79272e-07 3.69297e-09 4.59872e-09
0.000111212 1.76999e-05 6.79271e-07 3.69039e-09 4.59666e-09
0.000111468 1.77407e-05 6.79269e-07 3.68834e-09 4.59461e-09
0.000111725 1.77816e-05 6.79267e-07 3.68628e-09 4.59203e-09
0.000111983 1.78226e-05 6.79265e-07 3.68422e-09 4.58946e-09
0.000112241 1.78637e-05 6.79262e-07 3.68216e-09 4.5874e-09
0.0001125 1.79049e-05 6.79261e-07 3.67959e-09 4.58535e-09
0.000112759 1.79462e-05 6.79259e-07 3.67754e-09 4.5838e-09
0.000113019 1.79875e-05 6.79257e-07 3.67548e-09 4.58123e-09
0.000113279 1.8029e-05 6.79255e-07 3.67291e-09 4.57866e-09
0.000113541 1.80706e-05 6.79254e-07 3.67033e-09 4.57609e-09
0.000113802 1.81122e-05 6.79252e-07 3.66776e-09 4.57352e-09
0.000114065 1.8154e-05 6.79251e-07 3.66519e-09 4.57095e-09
0.000114328 1.81958e-05 6.7925e-07 3.66211e-09 4.56837e-09
0.000114591 1.82378e-05 6.79248e-07 3.65953e-09 4.56529e-09
0.000114855 1.82798e-05 6.79247e-07 3.65645e-09 4.5622e-09
0.00011512 1.83219e-05 6.79246e-07 3.65336e-09 4.55912e-09
0.000115386 1.83642e-05 6.79245e-07 3.65079e-09 4.55603e-09
0.000115651 1.84065e-05 6.79244e-07 3.6477e-09 4.55294e-09
0.000115918 1.84489e-05 6.79244e-07 3.6441e-09 4.55037e-09
0.000116185 1.84915e-05 6.79243e-07 3.64102e-09 4.54677e-09
0.000116453 1.85341e-05 6.79242e-07 3.63793e-09 4.54369e-09
0.000116722 1.85768e-05 6.79241e-07 3.63433e-09 4.5406e-09
0.000116991 1.86196e-05 6.7924e-07 3.63125e-09 4.537e-09
0.00011726 1.86626e-05 6.7924e-07 3.62816e-09 4.53443e-09
0.000117531 1.87056e-05 6.79239e-07 3.62507e-09 4.53083e-09
0.000117802 1.87487e-05 6.79239e-07 3.62147e-09 4.52723e-09
0.000118073 1.87919e-05 6.79239e-07 3.61839e-09 4.52414e-09
0.000118345 1.88352e-05 6.79238e-07 3.61479e-09 4.52054e-09
0.000118618 1.88787e-05 6.79238e-07 3.6117e-09 4.51694e-09
0.000118892 1.89222e-05 6.79238e-07 3.60759e-09 4.51334e-09
0.000119166 1.89658e-05 6.79238e-07 3.6045e-09 4.50974e-09
0.00011944 1.90095e-05 6.79238e-07 3.60038e-09 4.50614e-09
0.000119716 1.90534e-05 6.79239e-07 3.59678e-09 4.50202e-09
0.000119992 1.90973e-05 6.79239e-07 3.59267e-09 4.49842e-09
0.000120268 1.91413e-05 6.79239e-07 3.58907e-09 4.49431e-09
0.000120546 1.91854e-05 6.79239e-07 3.58495e-09 4.49071e-09
0.000120823 1.92297e-05 6.7924e-07 3.58135e-09 4.48711e-09
0.000121102 1.9274e-05 6.7924e-07 3.57724e-09 4.48299e-09
0.000121381 1.93184e-05 6.7924e-07 3.57364e-09 4.47939e-09
0.000121661 1.93629e-05 6.79241e-07 3.57004e-09 4.47579e-09
0.000121941 1.94076e-05 6.79241e-07 3.56644e-09 4.47168e-09
0.000122223 1.94523e-05 6.79241e-07 3.56232e-09 4.46808e-09
0.000122504 1.94972e-05 6.79242e-07 3.55872e-09 4.46499e-09
0.000122787 1.95421e-05 6.79242e-07 3.55564e-09 4.46139e-09
0.00012307 1.95872e-05 6.79242e-07 3.55204e-09 4.45779e-09
0.000123353 1.96323e-05 6.79243e-07 3.54844e-09 4.45419e-09
0.000123638 1.96776e-05 6.79243e-07 3.54535e-09 4.4511e-09
0.000123923 1.97229e-05 6.79243e-07 3.54175e-09 4.4475e-09
0.000124208 1.97684e-05 6.79244e-07 3.53866e-09 4.4439e-09
0.000124495 1.9814e-05 6.79245e-07 3.53506e-09 4.4403e-09
0.000124782 1.98596e-05 6.79245e-07 3.53198e-09 4.43722e-09
0.000125069 1.99054e-05 6.79245e-07 3.52838e-09 4.43362e-09
0.000125358 1.99513e-05 6.79246e-07 3.52478e-09 4.43053e-09
0.000125647 1.99973e-05 6.79246e-07 3.52169e-09 4.42744e-09
0.000125936 2.00434e-05 6.79247e-07 3.51912e-09 4.42436e-09
0.000126227 2.00896e-05 6.79247e-07 3.51603e-09 4.42127e-09
0.000126518 2.01359e-05 6.79247e-07 3.51295e-09 4.4187e-09
0.000126809 2.01823e-05 6.79247e-07 3.51037e-09 4.41561e-09
0.000127102 2.02289e-05 6.79247e-07 3.5078e-09 4.41356e-09
0.000127395 2.02755e-05 6.79247e-07 3.50523e-09 4.41099e-09
0.000127688 2.03222e-05 6.79247e-07 3.50266e-09 4.40893e-09
0.000127983 2.03691e-05 6.79247e-07 3.5006e-09 4.40636e-09
0.000128278 2.0416e-05 6.79246e-07 3.49803e-09 4.4043e-09
0.000128573 2.04631e-05 6.79245e-07 3.49649e-09 4.40224e-09
0.00012887 2.05103e-05 6.79245e-07 3.49443e-09 4.39967e-09
0.000129167 2.05576e-05 6.79245e-07 3.49237e-09 4.39813e-09
0.000129465 2.06049e-05 6.79244e-07 3.49032e-09 4.39607e-09
0.000129763 2.06524e-05 6.79244e-07 3.48826e-09 4.39401e-09
0.000130062 2.07e-05 6.79244e-07 3.48672e-09 4.39247e-09
0.000130362 2.07478e-05 6.79243e-07 3.48466e-09 4.39041e-09
0.000130663 2.07956e-05 6.79242e-07 3.48311e-09 4.38887e-09
0.000130964 2.08435e-05 6.79242e-07 3.48157e-09 4.38784e-09
0.000131266 2.08916e-05 6.79241e-07 3.48003e-09 4.38578e-09
0.000131568 2.09397e-05 6.7924e-07 3.479e-09 4.38424e-09
0.000131872 2.0988e-05 6.7924e-07 3.47746e-09 4.38321e-09
0.000132176 2.10364e-05 6.79239e-07 3.47643e-09 4.38218e-09
0.00013248 2.10849e-05 6.79238e-07 3.4754e-09 4.38115e-09
0.000132786 2.11335e-05 6.79237e-07 3.47437e-09 4.38064e-09
0.000133092 2.11822e-05 6.79235e-07 3.47386e-09 4.37961e-09
0.000133399 2.1231e-05 6.79235e-07 3.47334e-09 4.3791e-09
0.000133706 2.128e-05 6.79234e-07 3.47231e-09 4.37807e-09
0.000134014 2.1329e-05 6.79233e-07 3.47129e-09 4.37704e-09
0.000134323 2.13782e-05 6.79232e-07 3.47026e-09 4.37601e-09
0.000134633 2.14275e-05 6.7923e-07 3.46974e-09 4.3755e-09
0.000134943 2.14769e-05 6.7923e-07 3.46923e-09 4.37447e-09
0.000135254 2.15264e-05 6.79229e-07 3.4682e-09 4.37344e-09
0.000135566 2.1576e-05 6.79227e-07 3.46717e-09 4.37292e-09
0.000135879 2.16258e-05 6.79226e-07 3.46614e-09 4.3719e-09
0.000136192 2.16756e-05 6.79225e-07 3.46511e-09 4.37138e-09
0.000136506 2.17256e-05 6.79225e-07 3.4646e-09 4.37035e-09
0.000136821 2.17757e-05 6.79224e-07 3.46357e-09 4.36932e-09
0.000137136 2.18259e-05 6.79223e-07 3.46357e-09 4.36881e-09
0.000137452 2.18762e-05 6.79222e-07 3.46254e-09 4.3683e-09
0.000137769 2.19266e-05 6.79221e-07 3.46151e-09 4.36778e-09
0.000138087 2.19772e-05 6.7922e-07 3.461e-09 4.36675e-09
0.000138405 2.20278e-05 6.79219e-07 3.45997e-09 4.36572e-09
0.000138724 2.20786e-05 6.79219e-07 3.45946e-09 4.36521e-09
0.000139044 2.21295e-05 6.79218e-07 3.45843e-09 4.36367e-09
0.000139364 2.21805e-05 6.79217e-07 3.45688e-09 4.36315e-09
0.000139685 2.22316e-05 6.79217e-07 3.45585e-09 4.36161e-09
0.000140007 2.22829e-05 6.79217e-07 3.45431e-09 4.36007e-09
0.00014033 2.23343e-05 6.79216e-07 3.45277e-09 4.35904e-09
0.000140654 2.23857e-05 6.79216e-07 3.45174e-09 4.35749e-09
0.000140978 2.24373e-05 6.79216e-07 3.4502e-09 4.35544e-09
0.000141303 2.24891e-05 6.79216e-07 3.44814e-09 4.35441e-09
0.000141629 2.25409e-05 6.79216e-07 3.44711e-09 4.35286e-09
0.000141955 2.25929e-05 6.79215e-07 3.44557e-09 4.35081e-09
0.000142282 2.2645e-05 6.79216e-07 3.44403e-09 4.34926e-09
0.00014261 2.26972e-05 6.79216e-07 3.44197e-09 4.34772e-09
0.000142939 2.27495e-05 6.79215e-07 3.44042e-09 4.34566e-09
0.000143269 2.28019e-05 6.79216e-07 3.43888e-09 4.34412e-09
0.000143599 2.28545e-05 6.79216e-07 3.43682e-09 4.34206e-09
0.00014393 2.29072e-05 6.79216e-07 3.43425e-09 4.34001e-09
0.000144262 2.296e-05 6.79216e-07 3.4322e-09 4.33795e-09
0.000144594 2.30129e-05 6.79217e-07 3.43014e-09 4.33589e-09
0.000144928 2.3066e-05 6.79217e-07 3.42808e-09 4.33332e-09
0.000145262 2.31191e-05 6.79218e-07 3.42551e-09 4.33075e-09
0.000145597 2.31724e-05 6.79218e-07 3.42294e-09 4.32818e-09
0.000145932 2.32258e-05 6.79219e-07 3.42037e-09 4.3256e-09
0.000146269 2.32794e-05 6.79219e-07 3.41779e-09 4.32303e-09
0.000146606 2.3333e-05 6.7922e-07 3.41522e-09 4.32098e-09
0.000146944 2.33868e-05 6.7922e-07 3.41265e-09 4.3184e-09
0.000147283 2.34407e-05 6.79221e-07 3.41008e-09 4.31583e-09
0.000147622 2.34948e-05 6.79221e-07 3.40751e-09 4.31326e-09
0.000147962 2.35489e-05 6.79222e-07 3.40494e-09 4.31069e-09
0.000148303 2.36032e-05 6.79222e-07 3.40236e-09 4.30812e-09
0.000148645 2.36576e-05 6.79223e-07 3.39979e-09 4.30555e-09
0.000148988 2.37122e-05 6.79223e-07 3.39722e-09 4.30246e-09
0.000149331 2.37668e-05 6.79224e-07 3.39465e-09 4.29989e-09
0.000149676 2.38216e-05 6.79224e-07 3.39208e-09 4.29732e-09
0.000150021 2.38765e-05 6.79224e-07 3.38899e-09 4.29474e-09
0.000150367 2.39316e-05 6.79225e-07 3.38642e-09 4.29166e-09
0.000150713 2.39867e-05 6.79225e-07 3.38385e-09 4.28909e-09
0.000151061 2.4042e-05 6.79225e-07 3.38076e-09 4.28652e-09
0.000151409 2.40975e-05 6.79226e-07 3.37819e-09 4.28394e-09
0.000151758 2.4153e-05 6.79225e-07 3.37562e-09 4.28137e-09
0.000152108 2.42087e-05 6.79226e-07 3.37305e-09 4.2788e-09
0.000152458 2.42645e-05 6.79225e-07 3.37047e-09 4.27674e-09
0.00015281 2.43204e-05 6.79225e-07 3.36842e-09 4.27417e-09
0.000153162 2.43765e-05 6.79225e-07 3.36585e-09 4.27211e-09
0.000153515 2.44327e-05 6.79224e-07 3.3643e-09 4.26954e-09
0.000153869 2.4489e-05 6.79224e-07 3.36173e-09 4.26697e-09
0.000154224 2.45455e-05 6.79223e-07 3.35916e-09 4.26543e-09
0.000154579 2.46021e-05 6.79222e-07 3.3571e-09 4.26286e-09
0.000154936 2.46588e-05 6.79222e-07 3.35504e-09 4.2608e-09
0.000155293 2.47156e-05 6.79221e-07 3.35299e-09 4.25823e-09
0.000155651 2.47726e-05 6.79221e-07 3.35042e-09 4.25617e-09
0.00015601 2.48297e-05 6.7922e-07 3.34836e-09 4.25411e-09
0.000156369 2.48869e-05 6.79219e-07 3.3463e-09 4.25205e-09
0.00015673 2.49443e-05 6.79218e-07 3.34424e-09 4.25e-09
0.000157091 2.50018e-05 6.79217e-07 3.34219e-09 4.24794e-09
0.000157453 2.50594e-05 6.79215e-07 3.34064e-09 4.2464e-09
0.000157816 2.51172e-05 6.79214e-07 3.3391e-09 4.24434e-09
0.00015818 2.51751e-05 6.79213e-07 3.33704e-09 4.2428e-09
0.000158545 2.52331e-05 6.7921e-07 3.33498e-09 4.24125e-09
0.00015891 2.52913e-05 6.79209e-07 3.33344e-09 4.2392e-09
0.000159276 2.53496e-05 6.79208e-07 3.33138e-09 4.23714e-09
0.000159644 2.54081e-05 6.79206e-07 3.32984e-09 4.2356e-09
0.000160012 2.54666e-05 6.79204e-07 3.32778e-09 4.23354e-09
0.00016038 2.55253e-05 6.79203e-07 3.32573e-09 4.23148e-09
0.00016075 2.55842e-05 6.79201e-07 3.32367e-09 4.22994e-09
0.000161121 2.56432e-05 6.792e-07 3.32213e-09 4.22737e-09
0.000161492 2.57023e-05 6.79199e-07 3.32007e-09 4.22582e-09
0.000161864 2.57615e-05 6.79197e-07 3.31801e-09 4.22428e-09
0.000162238 2.58209e-05 6.79195e-07 3.31647e-09 4.22171e-09
0.000162611 2.58804e-05 6.79194e-07 3.31441e-09 4.22017e-09
0.000162986 2.59401e-05 6.79192e-07 3.31235e-09 4.21862e-09
0.000163362 2.59999e-05 6.79191e-07 3.3103e-09 4.21605e-09
0.000163739 2.60598e-05 6.79189e-07 3.30824e-09 4.21451e-09
0.000164116 2.61199e-05 6.79188e-07 3.30618e-09 4.21194e-09
0.000164494 2.61801e-05 6.79187e-07 3.30412e-09 4.20988e-09
0.000164874 2.62405e-05 6.79185e-07 3.30155e-09 4.20731e-09
0.000165254 2.63009e-05 6.79184e-07 3.2995e-09 4.20473e-09
0.000165635 2.63616e-05 6.79183e-07 3.29641e-09 4.20216e-09
0.000166016 2.64223e-05 6.79183e-07 3.29384e-09 4.19959e-09
0.000166399 2.64833e-05 6.79181e-07 3.29127e-09 4.19702e-09
0.000166783 2.65443e-05 6.79181e-07 3.28869e-09 4.19393e-09
0.000167167 2.66055e-05 6.7918e-07 3.28612e-09 4.19136e-09
0.000167553 2.66668e-05 6.79179e-07 3.28304e-09 4.18879e-09
0.000167939 2.67283e-05 6.79179e-07 3.28046e-09 4.1857e-09
0.000168326 2.67899e-05 6.79179e-07 3.27738e-09 4.18313e-09
0.000168714 2.68517e-05 6.79178e-07 3.27429e-09 4.18056e-09
0.000169103 2.69136e-05 6.79178e-07 3.27121e-09 4.17696e-09
0.000169493 2.69756e-05 6.79177e-07 3.26863e-09 4.17387e-09
0.000169884 2.70378e-05 6.79177e-07 3.26503e-09 4.17079e-09
0.000170275 2.71001e-05 6.79177e-07 3.26143e-09 4.16719e-09
0.000170668 2.71626e-05 6.79177e-07 3.25835e-09 4.16359e-09
0.000171061 2.72252e-05 6.79178e-07 3.25475e-09 4.1605e-09
0.000171455 2.7288e-05 6.79178e-07 3.25166e-09 4.1569e-09
0.000171851 2.73509e-05 6.79178e-07 3.24806e-09 4.15382e-09
0.000172247 2.74139e-05 6.79178e-07 3.24498e-09 4.15021e-09
0.000172644 2.74771e-05 6.79179e-07 3.24137e-09 4.14713e-09
0.000173042 2.75405e-05 6.79179e-07 3.23829e-09 4.14353e-09
0.000173441 2.7604e-05 6.79179e-07 3.23469e-09 4.14044e-09
0.000173841 2.76676e-05 6.7918e-07 3.23212e-09 4.13736e-09
0.000174241 2.77314e-05 6.7918e-07 3.22852e-09 4.13427e-09
0.000174643 2.77953e-05 6.79181e-07 3.22492e-09 4.13067e-09
0.000175046 2.78594e-05 6.79181e-07 3.22183e-09 4.12707e-09
0.000175449 2.79236e-05 6.79182e-07 3.21874e-09 4.12398e-09
0.000175854 2.7988e-05 6.79182e-07 3.21514e-09 4.1209e-09
0.000176259 2.80525e-05 6.79183e-07 3.21257e-09 4.11781e-09
0.000176665 2.81172e-05 6.79184e-07 3.20949e-09 4.11524e-09
0.000177073 2.8182e-05 6.79184e-07 3.2064e-09 4.11164e-09
0.000177481 2.82469e-05 6.79184e-07 3.20383e-09 4.10907e-09
0.00017789 2.83121e-05 6.79185e-07 3.20126e-09 4.1065e-09
0.0001783 2.83773e-05 6.79185e-07 3.19868e-09 4.10444e-09
0.000178711 2.84427e-05 6.79186e-07 3.19611e-09 4.10187e-09
0.000179123 2.85083e-05 6.79186e-07 3.19406e-09 4.0993e-09
0.000179536 2.8574e-05 6.79186e-07 3.19148e-09 4.09724e-09
0.00017995 2.86399e-05 6.79187e-07 3.18891e-09 4.09467e-09
0.000180365 2.87059e-05 6.79187e-07 3.18685e-09 4.09261e-09
0.00018078 2.87721e-05 6.79187e-07 3.1848e-09 4.09004e-09
0.000181197 2.88384e-05 6.79188e-07 3.18274e-09 4.08849e-09
0.000181615 2.89049e-05 6.79188e-07 3.18068e-09 4.08644e-09
0.000182033 2.89715e-05 6.79188e-07 3.17965e-09 4.08489e-09
0.000182453 2.90383e-05 6.79188e-07 3.1776e-09 4.08335e-09
0.000182874 2.91053e-05 6.79188e-07 3.17657e-09 4.08181e-09
0.000183295 2.91723e-05 6.79188e-07 3.17451e-09 4.08026e-09
0.000183718 2.92396e-05 6.79188e-07 3.17348e-09 4.07924e-09
0.000184141 2.9307e-05 6.79188e-07 3.17245e-09 4.07821e-09
0.000184566 2.93746e-05 6.79187e-07 3.17091e-09 4.07666e-09
0.000184991 2.94423e-05 6.79187e-07 3.16988e-09 4.07564e-09
0.000185418 2.95101e-05 6.79188e-07 3.16834e-09 4.07409e-09
0.000185845 2.95782e-05 6.79188e-07 3.16731e-09 4.07306e-09
0.000186274 2.96464e-05 6.79188e-07 3.16628e-09 4.07203e-09
0.000186703 2.97147e-05 6.79188e-07 3.16525e-09 4.07101e-09
0.000187133 2.97832e-05 6.79188e-07 3.16422e-09 4.06998e-09
0.000187565 2.98519e-05 6.79188e-07 3.1632e-09 4.06895e-09
0.000187997 2.99207e-05 6.79187e-07 3.16268e-09 4.06843e-09
0.000188431 2.99896e-05 6.79188e-07 3.16217e-09 4.06741e-09
0.000188865 3.00588e-05 6.79188e-07 3.16114e-09 4.06638e-09
0.0001893 3.01281e-05 6.79188e-07 3.16011e-09 4.06586e-09
0.000189737 3.01975e-05 6.79188e-07 3.15908e-09 4.06432e-09
0.000190174 3.02671e-05 6.79188e-07 3.15754e-09 4.06329e-09
0.000190612 3.03369e-05 6.79189e-07 3.15702e-09 4.06226e-09
0.000191052 3.04068e-05 6.79189e-07 3.15548e-09 4.06072e-09
0.000191492 3.04769e-05 6.7919e-07 3.15394e-09 4.05969e-09
0.000191934 3.05472e-05 6.7919e-07 3.15291e-09 4.05815e-09
0.000192376 3.06176e-05 6.79191e-07 3.15188e-09 4.05712e-09
0.00019282 3.06882e-05 6.79191e-07 3.15034e-09 4.05609e-09
0.000193264 3.07589e-05 6.79192e-07 3.14879e-09 4.05455e-09
0.00019371 3.08298e-05 6.79192e-07 3.14725e-09 4.053e-09
0.000194156 3.09009e-05 6.79193e-07 3.14571e-09 4.05146e-09
0.000194604 3.09722e-05 6.79195e-07 3.14416e-09 4.0494e-09
0.000195052 3.10436e-05 6.79195e-07 3.14262e-09 4.04786e-09
0.000195502 3.11151e-05 6.79196e-07 3.14056e-09 4.04632e-09
0.000195953 3.11868e-05 6.79197e-07 3.13851e-09 4.04426e-09
0.000196404 3.12587e-05 6.79198e-07 3.13645e-09 4.0422e-09
0.000196857 3.13308e-05 6.79199e-07 3.13439e-09 4.04015e-09
0.000197311 3.1403e-05 6.792e-07 3.13285e-09 4.03809e-09
0.000197766 3.14754e-05 6.79201e-07 3.13079e-09 4.03603e-09
0.000198222 3.1548e-05 6.79202e-07 3.12873e-09 4.03397e-09
0.000198679 3.16207e-05 6.79203e-07 3.12668e-09 4.03243e-09
0.000199137 3.16936e-05 6.79204e-07 3.12462e-09 4.03037e-09
0.000199596 3.17666e-05 6.79205e-07 3.12256e-09 4.0278e-09
0.000200056 3.18399e-05 6.79205e-07 3.11999e-09 4.02574e-09
0.000200517 3.19133e-05 6.79206e-07 3.11793e-09 4.02369e-09
0.000200979 3.19868e-05 6.79207e-07 3.11588e-09 4.02112e-09
0.000201443 3.20606e-05 6.79208e-07 3.1133e-09 4.01906e-09
0.000201907 3.21345e-05 6.79209e-07 3.11125e-09 4.01649e-09
0.000202372 3.22086e-05 6.79209e-07 3.10919e-09 4.01494e-09
0.000202839 3.22828e-05 6.79209e-07 3.10662e-09 4.01237e-09
0.000203306 3.23572e-05 6.7921e-07 3.10507e-09 4.01031e-09
0.000203775 3.24318e-05 6.7921e-07 3.10302e-09 4.00877e-09
0.000204245 3.25066e-05 6.7921e-07 3.10096e-09 4.00671e-09
0.000204716 3.25815e-05 6.7921e-07 3.0989e-09 4.00466e-09
0.000205188 3.26566e-05 6.7921e-07 3.09685e-09 4.0026e-09
0.000205661 3.27319e-05 6.79209e-07 3.0953e-09 4.00106e-09
0.000206135 3.28074e-05 6.79209e-07 3.09324e-09 3.999e-09
0.00020661 3.2883e-05 6.79209e-07 3.0917e-09 3.99746e-09
0.000207086 3.29588e-05 6.79208e-07 3.09016e-09 3.9954e-09
0.000207564 3.30348e-05 6.79207e-07 3.0881e-09 3.99386e-09
0.000208042 3.31109e-05 6.79207e-07 3.08656e-09 3.99231e-09
0.000208522 3.31873e-05 6.79206e-07 3.0845e-09 3.99025e-09
0.000209002 3.32638e-05 6.79205e-07 3.08347e-09 3.98923e-09
0.000209484 3.33404e-05 6.79204e-07 3.08141e-09 3.98768e-09
0.000209967 3.34173e-05 6.79203e-07 3.08039e-09 3.98614e-09
0.000210451 3.34943e-05 6.79201e-07 3.07884e-09 3.9846e-09
0.000210936 3.35715e-05 6.792e-07 3.07679e-09 3.98305e-09
0.000211423 3.36489e-05 6.79199e-07 3.07576e-09 3.981e-09
0.00021191 3.37265e-05 6.79198e-07 3.07421e-09 3.97997e-09
0.000212398 3.38043e-05 6.79196e-07 3.07267e-09 3.97842e-09
0.000212888 3.38822e-05 6.79195e-07 3.07113e-09 3.97688e-09
0.000213379 3.39603e-05 6.79193e-07 3.06959e-09 3.97534e-09
0.000213871 3.40386e-05 6.79191e-07 3.06804e-09 3.9738e-09
0.000214364 3.4117e-05 6.7919e-07 3.0665e-09 3.97225e-09
0.000214858 3.41957e-05 6.79188e-07 3.06496e-09 3.97071e-09
0.000215353 3.42745e-05 6.79187e-07 3.0629e-09 3.96865e-09
0.00021585 3.43535e-05 6.79186e-07 3.06136e-09 3.96711e-09
0.000216347 3.44327e-05 6.79184e-07 3.05878e-09 3.96454e-09
0.000216846 3.45121e-05 6.79183e-07 3.05673e-09 3.96299e-09
0.000217346 3.45917e-05 6.79182e-07 3.05518e-09 3.96094e-09
0.000217847 3.46714e-05 6.79181e-07 3.05313e-09 3.95888e-09
0.000218349 3.47513e-05 6.7918e-07 3.05107e-09 3.95682e-09
0.000218852 3.48314e-05 6.79178e-07 3.0485e-09 3.95425e-09
0.000219357 3.49117e-05 6.79177e-07 3.04644e-09 3.95219e-09
0.000219863 3.49922e-05 6.79177e-07 3.04387e-09 3.94962e-09
0.000220369 3.50729e-05 6.79176e-07 3.04181e-09 3.94756e-09
0.000220877 3.51537e-05 6.79174e-07 3.03872e-09 3.94448e-09
0.000221387 3.52348e-05 6.79174e-07 3.03615e-09 3.94191e-09
0.000221897 3.5316e-05 6.79173e-07 3.03358e-09 3.93934e-09
0.000222408 3.53974e-05 6.79173e-07 3.03101e-09 3.93676e-09
0.000222921 3.5479e-05 6.79172e-07 3.02844e-09 3.93368e-09
0.000223435 3.55608e-05 6.79171e-07 3.02535e-09 3.93111e-09
0.00022395 3.56428e-05 6.79171e-07 3.02278e-09 3.92853e-09
0.000224466 3.57249e-05 6.79171e-07 3.01969e-09 3.92545e-09
0.000224984 3.58073e-05 6.7917e-07 3.01712e-09 3.92288e-09
0.000225502 3.58898e-05 6.7917e-07 3.01455e-09 3.9203e-09
0.000226022 3.59726e-05 6.7917e-07 3.01146e-09 3.91722e-09
0.000226543 3.60555e-05 6.79169e-07 3.00889e-09 3.91465e-09
0.000227066 3.61386e-05 6.79169e-07 3.00632e-09 3.91208e-09
0.000227589 3.62219e-05 6.79169e-07 3.00324e-09 3.90899e-09
0.000228114 3.63054e-05 6.79168e-07 3.00066e-09 3.90642e-09
0.000228639 3.63891e-05 6.79168e-07 2.99809e-09 3.90385e-09
0.000229167 3.6473e-05 6.79167e-07 2.99603e-09 3.90179e-09
0.000229695 3.65571e-05 6.79167e-07 2.99398e-09 3.89922e-09
0.000230224 3.66413e-05 6.79166e-07 2.99141e-09 3.89716e-09
0.000230755 3.67258e-05 6.79166e-07 2.98883e-09 3.89459e-09
0.000231287 3.68105e-05 6.79165e-07 2.98729e-09 3.89304e-09
0.00023182 3.68953e-05 6.79165e-07 2.98472e-09 3.89047e-09
0.000232355 3.69804e-05 6.79164e-07 2.98318e-09 3.88842e-09
0.00023289 3.70656e-05 6.79163e-07 2.98112e-09 3.88687e-09
0.000233427 3.71511e-05 6.79163e-07 2.97958e-09 3.88481e-09
0.000233965 3.72367e-05 6.79162e-07 2.97752e-09 3.88327e-09
0.000234505 3.73226e-05 6.79161e-07 2.97649e-09 3.88224e-09
0.000235045 3.74086e-05 6.7916e-07 2.97495e-09 3.8807e-09
0.000235587 3.74948e-05 6.7916e-07 2.9734e-09 3.87864e-09
0.00023613 3.75813e-05 6.79159e-07 2.97186e-09 3.87761e-09
0.000236674 3.76679e-05 6.79158e-07 2.97032e-09 3.87607e-09
0.00023722 3.77547e-05 6.79157e-07 2.96877e-09 3.87453e-09
0.000237767 3.78418e-05 6.79156e-07 2.96775e-09 3.8735e-09
0.000238315 3.7929e-05 6.79155e-07 2.9662e-09 3.87196e-09
0.000238864 3.80164e-05 6.79154e-07 2.96517e-09 3.87093e-09
0.000239415 3.81041e-05 6.79154e-07 2.96363e-09 3.86938e-09
0.000239967 3.81919e-05 6.79153e-07 2.96312e-09 3.86836e-09
0.00024052 3.828e-05 6.79153e-07 2.96157e-09 3.86681e-09
0.000241074 3.83682e-05 6.79152e-07 2.96003e-09 3.86578e-09
0.00024163 3.84566e-05 6.79152e-07 2.95849e-09 3.86424e-09
0.000242187 3.85453e-05 6.79152e-07 2.95746e-09 3.8627e-09
0.000242746 3.86342e-05 6.79151e-07 2.95592e-09 3.86116e-09
0.000243305 3.87232e-05 6.79151e-07 2.95386e-09 3.85961e-09
0.000243866 3.88125e-05 6.79151e-07 2.95283e-09 3.85807e-09
0.000244428 3.8902e-05 6.79151e-07 2.95077e-09 3.85653e-09
0.000244992 3.89916e-05 6.79151e-07 2.94974e-09 3.85498e-09
0.000245556 3.90815e-05 6.79151e-07 2.94769e-09 3.85344e-09
0.000246122 3.91716e-05 6.79152e-07 2.94563e-09 3.85087e-09
0.00024669 3.92619e-05 6.79152e-07 2.94357e-09 3.84933e-09
0.000247259 3.93524e-05 6.79153e-07 2.94203e-09 3.84727e-09
0.000247829 3.94431e-05 6.79153e-07 2.93946e-09 3.84521e-09
0.0002484 3.95341e-05 6.79154e-07 2.93791e-09 3.84315e-09
0.000248972 3.96252e-05 6.79154e-07 2.93534e-09 3.8411e-09
0.000249546 3.97165e-05 6.79155e-07 2.9338e-09 3.83904e-09
0.000250122 3.98081e-05 6.79155e-07 2.93123e-09 3.83698e-09
0.000250698 3.98999e-05 6.79156e-07 2.92917e-09 3.83441e-09
0.000251276 3.99918e-05 6.79158e-07 2.92711e-09 3.83235e-09
0.000251855 4.0084e-05 6.79158e-07 2.92454e-09 3.83029e-09
0.000252436 4.01764e-05 6.79159e-07 2.92248e-09 3.82772e-09
0.000253018 4.0269e-05 6.79159e-07 2.92043e-09 3.82618e-09
0.000253601 4.03619e-05 6.7916e-07 2.91837e-09 3.82361e-09
0.000254186 4.04549e-05 6.7916e-07 2.91631e-09 3.82207e-09
0.000254772 4.05482e-05 6.79161e-07 2.91425e-09 3.81949e-09
0.000255359 4.06417e-05 6.79161e-07 2.9122e-09 3.81795e-09
0.000255948 4.07353e-05 6.79162e-07 2.91065e-09 3.81589e-09
0.000256538 4.08292e-05 6.79162e-07 2.9086e-09 3.81435e-09
0.000257129 4.09234e-05 6.79162e-07 2.90705e-09 3.81229e-09
0.000257722 4.10177e-05 6.79162e-07 2.905e-09 3.81075e-09
0.000258316 4.11123e-05 6.79163e-07 2.90345e-09 3.80869e-09
0.000258911 4.1207e-05 6.79162e-07 2.90191e-09 3.80766e-09
0.000259508 4.1302e-05 6.79162e-07 2.90037e-09 3.80612e-09
0.000260107 4.13972e-05 6.79162e-07 2.89882e-09 3.80458e-09
0.000260706 4.14927e-05 6.79162e-07 2.89728e-09 3.80355e-09
0.000261307 4.15883e-05 6.79162e-07 2.89625e-09 3.80149e-09
0.000261909 4.16842e-05 6.79161e-07 2.89471e-09 3.79995e-09
0.000262513 4.17803e-05 6.79161e-07 2.89317e-09 3.79943e-09
0.000263118 4.18766e-05 6.7916e-07 2.89162e-09 3.79789e-09
0.000263725 4.19731e-05 6.7916e-07 2.89111e-09 3.79635e-09
0.000264333 4.20699e-05 6.79159e-07 2.88957e-09 3.79481e-09
0.000264942 4.21669e-05 6.79159e-07 2.88802e-09 3.79378e-09
0.000265553 4.22641e-05 6.79158e-07 2.88699e-09 3.79275e-09
0.000266165 4.23615e-05 6.79157e-07 2.88545e-09 3.7912e-09
0.000266779 4.24592e-05 6.79156e-07 2.88391e-09 3.78966e-09
0.000267394 4.2557e-05 6.79156e-07 2.88185e-09 3.78812e-09
0.00026801 4.26551e-05 6.79156e-07 2.88031e-09 3.78658e-09
0.000268628 4.27535e-05 6.79156e-07 2.87928e-09 3.78452e-09
0.000269247 4.2852e-05 6.79155e-07 2.87774e-09 3.78298e-09
0.000269868 4.29508e-05 6.79155e-07 2.87568e-09 3.78143e-09
0.00027049 4.30498e-05 6.79155e-07 2.87414e-09 3.77938e-09
0.000271114 4.31491e-05 6.79155e-07 2.87208e-09 3.77732e-09
0.000271739 4.32485e-05 6.79155e-07 2.87002e-09 3.77526e-09
0.000272365 4.33482e-05 6.79155e-07 2.86796e-09 3.7732e-09
0.000272993 4.34482e-05 6.79155e-07 2.86591e-09 3.77115e-09
0.000273622 4.35483e-05 6.79155e-07 2.86385e-09 3.76909e-09
0.000274253 4.36487e-05 6.79155e-07 2.86179e-09 3.76703e-09
0.000274885 4.37493e-05 6.79155e-07 2.85973e-09 3.76497e-09
0.000275519 4.38502e-05 6.79155e-07 2.85716e-09 3.7624e-09
0.000276154 4.39513e-05 6.79155e-07 2.8551e-09 3.76034e-09
0.000276791 4.40526e-05 6.79155e-07 2.85202e-09 3.75777e-09
0.000277429 4.41541e-05 6.79155e-07 2.84996e-09 3.75572e-09
0.000278068 4.42559e-05 6.79155e-07 2.8479e-09 3.75366e-09
0.000278709 4.43579e-05 6.79156e-07 2.84533e-09 3.7516e-09
0.000279352 4.44602e-05 6.79156e-07 2.84379e-09 3.74903e-09
0.000279996 4.45627e-05 6.79156e-07 2.84173e-09 3.74697e-09
0.000280641 4.46654e-05 6.79156e-07 2.83967e-09 3.74543e-09
0.000281288 4.47684e-05 6.79156e-07 2.83762e-09 3.74337e-09
0.000281936 4.48716e-05 6.79156e-07 2.83607e-09 3.74131e-09
0.000282586 4.4975e-05 6.79156e-07 2.83402e-09 3.73926e-09
0.000283238 4.50787e-05 6.79155e-07 2.83247e-09 3.73771e-09
0.000283891 4.51826e-05 6.79155e-07 2.83042e-09 3.73617e-09
0.000284545 4.52868e-05 6.79155e-07 2.82887e-09 3.73463e-09
0.000285201 4.53912e-05 6.79154e-07 2.82784e-09 3.7336e-09
0.000285859 4.54958e-05 6.79153e-07 2.8263e-09 3.73206e-09
0.000286518 4.56007e-05 6.79153e-07 2.82476e-09 3.73051e-09
0.000287178 4.57058e-05 6.79153e-07 2.82373e-09 3.72897e-09
0.00028784 4.58112e-05 6.79152e-07 2.82219e-09 3.72794e-09
0.000288504 4.59168e-05 6.79151e-07 2.82116e-09 3.7264e-09
0.000289169 4.60226e-05 6.7915e-07 2.82013e-09 3.72588e-09
0.000289835 4.61287e-05 6.7915e-07 2.8191e-09 3.72486e-09
0.000290503 4.62351e-05 6.79149e-07 2.81807e-09 3.72331e-09
0.000291173 4.63416e-05 6.79149e-07 2.81653e-09 3.72228e-09
0.000291844 4.64485e-05 6.79148e-07 2.81499e-09 3.72125e-09
0.000292517 4.65555e-05 6.79147e-07 2.81396e-09 3.71971e-09
0.000293191 4.66629e-05 6.79147e-07 2.81293e-09 3.71817e-09
0.000293867 4.67704e-05 6.79147e-07 2.81139e-09 3.71663e-09
0.000294545 4.68782e-05 6.79146e-07 2.80984e-09 3.71611e-09
0.000295224 4.69863e-05 6.79146e-07 2.8083e-09 3.71405e-09
0.000295904 4.70946e-05 6.79146e-07 2.80727e-09 3.71251e-09
0.000296586 4.72032e-05 6.79146e-07 2.80521e-09 3.71097e-09
0.00029727 4.7312e-05 6.79145e-07 2.80367e-09 3.70891e-09
0.000297955 4.74211e-05 6.79145e-07 2.80161e-09 3.70685e-09
0.000298642 4.75304e-05 6.79145e-07 2.79956e-09 3.70582e-09
0.000299331 4.764e-05 6.79145e-07 2.7975e-09 3.70377e-09
0.000300021 4.77498e-05 6.79145e-07 2.79596e-09 3.70171e-09
0.000300712 4.78599e-05 6.79145e-07 2.7939e-09 3.69965e-09
0.000301406 4.79702e-05 6.79145e-07 2.79133e-09 3.69759e-09
0.0003021 4.80808e-05 6.79145e-07 2.78927e-09 3.69502e-09
0.000302797 4.81916e-05 6.79145e-07 2.78721e-09 3.69297e-09
0.000303495 4.83027e-05 6.79145e-07 2.78515e-09 3.69091e-09
0.000304194 4.8414e-05 6.79145e-07 2.7831e-09 3.68885e-09
0.000304896 4.85257e-05 6.79145e-07 2.78104e-09 3.68628e-09
0.000305599 4.86375e-05 6.79145e-07 2.77898e-09 3.68422e-09
0.000306303 4.87496e-05 6.79145e-07 2.77693e-09 3.68216e-09
0.000307009 4.8862e-05 6.79145e-07 2.77435e-09 3.68011e-09
0.000307717 4.89747e-05 6.79145e-07 2.7723e-09 3.67856e-09
0.000308426 4.90876e-05 6.79144e-07 2.77075e-09 3.67599e-09
0.000309137 4.92007e-05 6.79144e-07 2.7687e-09 3.67445e-09
0.00030985 4.93141e-05 6.79143e-07 2.76664e-09 3.67291e-09
0.000310564 4.94278e-05 6.79143e-07 2.7651e-09 3.67085e-09
0.00031128 4.95418e-05 6.79142e-07 2.76304e-09 3.66931e-09
0.000311998 4.9656e-05 6.79141e-07 2.76149e-09 3.66725e-09
0.000312717 4.97704e-05 6.79141e-07 2.75995e-09 3.66571e-09
0.000313438 4.98852e-05 6.79139e-07 2.75841e-09 3.66365e-09
0.00031416 5.00002e-05 6.79138e-07 2.75687e-09 3.66262e-09
0.000314884 5.01154e-05 6.79137e-07 2.75532e-09 3.66108e-09
0.00031561 5.02309e-05 6.79136e-07 2.75378e-09 3.65953e-09
0.000316338 5.03467e-05 6.79135e-07 2.75172e-09 3.65799e-09
0.000317067 5.04628e-05 6.79134e-07 2.75069e-09 3.65593e-09
0.000317798 5.05791e-05 6.79133e-07 2.74864e-09 3.65439e-09
0.000318531 5.06957e-05 6.79133e-07 2.74709e-09 3.65285e-09
0.000319265 5.08126e-05 6.79132e-07 2.74555e-09 3.6513e-09
0.000320001 5.09297e-05 6.79131e-07 2.74349e-09 3.64925e-09
0.000320739 5.10471e-05 6.79131e-07 2.74195e-09 3.6477e-09
0.000321478 5.11648e-05 6.7913e-07 2.73989e-09 3.64565e-09
0.000322219 5.12828e-05 6.7913e-07 2.73784e-09 3.64359e-09
0.000322962 5.1401e-05 6.79129e-07 2.73629e-09 3.64153e-09
0.000323706 5.15195e-05 6.79129e-07 2.73423e-09 3.63947e-09
0.000324453 5.16382e-05 6.79129e-07 2.73218e-09 3.63793e-09
0.000325201 5.17573e-05 6.79128e-07 2.73012e-09 3.63587e-09
0.00032595 5.18766e-05 6.79128e-07 2.72806e-09 3.63382e-09
0.000326702 5.19962e-05 6.79128e-07 2.72601e-09 3.63176e-09
0.000327455 5.2116e-05 6.79129e-07 2.72343e-09 3.6297e-09
0.00032821 5.22362e-05 6.79129e-07 2.72189e-09 3.62713e-09
0.000328966 5.23566e-05 6.79129e-07 2.71983e-09 3.62507e-09
0.000329725 5.24773e-05 6.79129e-07 2.71778e-09 3.62302e-09
0.000330485 5.25983e-05 6.79129e-07 2.71572e-09 3.62096e-09
0.000331246 5.27195e-05 6.7913e-07 2.71418e-09 3.61993e-09
0.00033201 5.2841e-05 6.7913e-07 2.71212e-09 3.61787e-09
0.000332775 5.29629e-05 6.7913e-07 2.71109e-09 3.61633e-09
0.000333543 5.30849e-05 6.7913e-07 2.70903e-09 3.61427e-09
0.000334311 5.32073e-05 6.7913e-07 2.708e-09 3.61324e-09
0.000335082 5.333e-05 6.7913e-07 2.70595e-09 3.6117e-09
0.000335855 5.34529e-05 6.7913e-07 2.70492e-09 3.61067e-09
0.000336629 5.35761e-05 6.7913e-07 2.70389e-09 3.60964e-09
0.000337405 5.36996e-05 6.79129e-07 2.70235e-09 3.60861e-09
0.000338183 5.38234e-05 6.79129e-07 2.70132e-09 3.60707e-09
0.000338962 5.39475e-05 6.79129e-07 2.7008e-09 3.60604e-09
0.000339744 5.40719e-05 6.79129e-07 2.69977e-09 3.60553e-09
0.000340527 5.41965e-05 6.79129e-07 2.69875e-09 3.6045e-09
0.000341312 5.43215e-05 6.79128e-07 2.69823e-09 3.60347e-09
0.000342099 5.44467e-05 6.79128e-07 2.6972e-09 3.60296e-09
0.000342887 5.45722e-05 6.79128e-07 2.69617e-09 3.60193e-09
0.000343678 5.4698e-05 6.79128e-07 2.69566e-09 3.6009e-09
0.00034447 5.48241e-05 6.79127e-07 2.69412e-09 3.59987e-09
0.000345264 5.49505e-05 6.79127e-07 2.69309e-09 3.59884e-09
0.00034606 5.50771e-05 6.79127e-07 2.69206e-09 3.5973e-09
0.000346858 5.52041e-05 6.79127e-07 2.69103e-09 3.59627e-09
0.000347657 5.53314e-05 6.79128e-07 2.68949e-09 3.59524e-09
0.000348459 5.54589e-05 6.79128e-07 2.68846e-09 3.5937e-09
0.000349262 5.55868e-05 6.79128e-07 2.68692e-09 3.59267e-09
0.000350067 5.57149e-05 6.79128e-07 2.68537e-09 3.59061e-09
0.000350874 5.58433e-05 6.79128e-07 2.68383e-09 3.58907e-09
0.000351683 5.59721e-05 6.79129e-07 2.68229e-09 3.58753e-09
0.000352494 5.61011e-05 6.79129e-07 2.68023e-09 3.58547e-09
0.000353306 5.62304e-05 6.79129e-07 2.67869e-09 3.58393e-09
0.000354121 5.63601e-05 6.7913e-07 2.67611e-09 3.58238e-09
0.000354937 5.649e-05 6.7913e-07 2.67457e-09 3.58033e-09
0.000355755 5.66202e-05 6.7913e-07 2.67251e-09 3.57827e-09
0.000356575 5.67507e-05 6.79131e-07 2.67097e-09 3.57672e-09
0.000357397 5.68815e-05 6.79131e-07 2.66891e-09 3.57467e-09
0.000358221 5.70127e-05 6.7913e-07 2.66737e-09 3.57261e-09
0.000359047 5.71441e-05 6.7913e-07 2.66531e-09 3.57055e-09
0.000359875 5.72758e-05 6.7913e-07 2.66326e-09 3.56901e-09
0.000360704 5.74079e-05 6.7913e-07 2.66171e-09 3.56798e-09
0.000361536 5.75402e-05 6.79129e-07 2.66017e-09 3.56592e-09
0.000362369 5.76728e-05 6.79129e-07 2.65863e-09 3.56438e-09
0.000363205 5.78058e-05 6.79129e-07 2.65657e-09 3.56232e-09
0.000364042 5.79391e-05 6.79128e-07 2.65503e-09 3.56078e-09
0.000364881 5.80726e-05 6.79127e-07 2.654e-09 3.55924e-09
0.000365722 5.82065e-05 6.79127e-07 2.65245e-09 3.55769e-09
0.000366565 5.83407e-05 6.79126e-07 2.6504e-09 3.55667e-09
0.00036741 5.84752e-05 6.79125e-07 2.64885e-09 3.55461e-09
0.000368257 5.861e-05 6.79125e-07 2.64731e-09 3.55307e-09
0.000369106 5.87451e-05 6.79123e-07 2.64577e-09 3.55152e-09
0.000369957 5.88805e-05 6.79123e-07 2.64423e-09 3.54946e-09
0.00037081 5.90162e-05 6.79122e-07 2.64268e-09 3.54792e-09
0.000371665 5.91523e-05 6.79121e-07 2.64062e-09 3.54586e-09
0.000372521 5.92886e-05 6.79121e-07 2.63857e-09 3.54432e-09
0.00037338 5.94253e-05 6.7912e-07 2.63651e-09 3.54226e-09
0.000374241 5.95623e-05 6.7912e-07 2.63445e-09 3.54021e-09
0.000375104 5.96996e-05 6.79119e-07 2.63291e-09 3.53815e-09
0.000375968 5.98372e-05 6.79119e-07 2.63034e-09 3.53558e-09
0.000376835 5.99752e-05 6.79119e-07 2.62828e-09 3.53352e-09
0.000377704 6.01134e-05 6.79119e-07 2.62622e-09 3.53146e-09
0.000378574 6.0252e-05 6.79118e-07 2.62365e-09 3.52889e-09
0.000379447 6.03909e-05 6.79118e-07 2.62159e-09 3.52683e-09
0.000380322 6.05301e-05 6.79118e-07 2.61954e-09 3.52529e-09
0.000381199 6.06696e-05 6.79118e-07 2.61748e-09 3.52323e-09
0.000382077 6.08095e-05 6.79118e-07 2.61491e-09 3.52118e-09
0.000382958 6.09497e-05 6.79118e-07 2.61285e-09 3.5186e-09
0.000383841 6.10902e-05 6.79117e-07 2.61131e-09 3.51655e-09
0.000384726 6.1231e-05 6.79117e-07 2.60925e-09 3.515e-09
0.000385613 6.13722e-05 6.79117e-07 2.60771e-09 3.51295e-09
0.000386502 6.15136e-05 6.79116e-07 2.60616e-09 3.51192e-09
0.000387393 6.16554e-05 6.79116e-07 2.60514e-09 3.51037e-09
0.000388286 6.17976e-05 6.79116e-07 2.60359e-09 3.50883e-09
0.000389181 6.194e-05 6.79115e-07 2.60205e-09 3.50729e-09
0.000390078 6.20828e-05 6.79115e-07 2.60051e-09 3.50626e-09
0.000390977 6.22259e-05 6.79114e-07 2.59999e-09 3.50523e-09
0.000391878 6.23694e-05 6.79114e-07 2.59845e-09 3.5042e-09
0.000392782 6.25131e-05 6.79114e-07 2.59742e-09 3.50317e-09
0.000393687 6.26573e-05 6.79113e-07 2.59639e-09 3.50163e-09
0.000394595 6.28017e-05 6.79113e-07 2.59536e-09 3.50112e-09
0.000395504 6.29465e-05 6.79112e-07 2.59485e-09 3.49957e-09
0.000396416 6.30916e-05 6.79112e-07 2.59331e-09 3.49906e-09
0.00039733 6.3237e-05 6.79112e-07 2.59228e-09 3.49803e-09
0.000398246 6.33828e-05 6.79112e-07 2.59125e-09 3.497e-09
0.000399164 6.35289e-05 6.79111e-07 2.58971e-09 3.49546e-09
0.000400084 6.36754e-05 6.79111e-07 2.58868e-09 3.49392e-09
0.000401006 6.38221e-05 6.79111e-07 2.58765e-09 3.49289e-09
0.000401931 6.39693e-05 6.79112e-07 2.5861e-09 3.49134e-09
0.000402857 6.41167e-05 6.79111e-07 2.58456e-09 3.4898e-09
0.000403786 6.42645e-05 6.79112e-07 2.58302e-09 3.48826e-09
0.000404717 6.44127e-05 6.79112e-07 2.58148e-09 3.48723e-09
0.00040565 6.45612e-05 6.79112e-07 2.57993e-09 3.48517e-09
0.000406585 6.471e-05 6.79112e-07 2.57839e-09 3.48414e-09
0.000407522 6.48592e-05 6.79113e-07 2.57685e-09 3.4826e-09
0.000408462 6.50087e-05 6.79112e-07 2.5753e-09 3.48054e-09
0.000409403 6.51585e-05 6.79113e-07 2.57376e-09 3.47951e-09
0.000410347 6.53088e-05 6.79112e-07 2.57222e-09 3.47797e-09
0.000411293 6.54593e-05 6.79112e-07 2.57119e-09 3.47643e-09
0.000412241 6.56102e-05 6.79112e-07 2.56965e-09 3.47489e-09
0.000413191 6.57615e-05 6.79112e-07 2.56862e-09 3.47386e-09
0.000414144 6.5913e-05 6.79111e-07 2.56707e-09 3.47231e-09
0.000415099 6.6065e-05 6.79111e-07 2.56553e-09 3.47129e-09
0.000416055 6.62173e-05 6.79111e-07 2.5645e-09 3.47026e-09
0.000417015 6.63699e-05 6.7911e-07 2.56347e-09 3.46871e-09
0.000417976 6.65229e-05 6.79109e-07 2.56193e-09 3.46768e-09
0.000418939 6.66763e-05 6.79109e-07 2.56039e-09 3.46614e-09
0.000419905 6.683e-05 6.79108e-07 2.55936e-09 3.4646e-09
0.000420873 6.6984e-05 6.79108e-07 2.55833e-09 3.46357e-09
0.000421843 6.71385e-05 6.79107e-07 2.55679e-09 3.46254e-09
0.000422816 6.72932e-05 6.79107e-07 2.55524e-09 3.461e-09
0.000423791 6.74484e-05 6.79106e-07 2.5537e-09 3.45946e-09
0.000424767 6.76038e-05 6.79106e-07 2.55216e-09 3.4574e-09
0.000425747 6.77597e-05 6.79106e-07 2.5501e-09 3.45585e-09
0.000426728 6.79159e-05 6.79105e-07 2.54856e-09 3.4538e-09
0.000427712 6.80725e-05 6.79105e-07 2.5465e-09 3.45225e-09
0.000428698 6.82294e-05 6.79105e-07 2.54444e-09 3.44968e-09
0.000429686 6.83867e-05 6.79105e-07 2.54239e-09 3.44763e-09
0.000430677 6.85443e-05 6.79105e-07 2.54033e-09 3.44608e-09
0.000431669 6.87023e-05 6.79105e-07 2.53827e-09 3.44403e-09
0.000432664 6.88607e-05 6.79105e-07 2.53621e-09 3.44197e-09
0.000433662 6.90194e-05 6.79105e-07 2.53416e-09 3.43991e-09
0.000434662 6.91785e-05 6.79105e-07 2.5321e-09 3.43785e-09
0.000435664 6.9338e-05 6.79105e-07 2.53056e-09 3.4358e-09
0.000436668 6.94979e-05 6.79105e-07 2.5285e-09 3.43425e-09
0.000437675 6.96581e-05 6.79105e-07 2.52747e-09 3.4322e-09
0.000438683 6.98186e-05 6.79105e-07 2.52541e-09 3.43117e-09
0.000439695 6.99796e-05 6.79104e-07 2.52387e-09 3.42962e-09
0.000440708 7.01409e-05 6.79104e-07 2.52284e-09 3.42808e-09
0.000441724 7.03026e-05 6.79104e-07 2.5213e-09 3.42705e-09
0.000442743 7.04647e-05 6.79103e-07 2.51975e-09 3.42551e-09
0.000443763 7.06271e-05 6.79103e-07 2.51873e-09 3.42448e-09
0.000444786 7.07899e-05 6.79102e-07 2.51718e-09 3.42294e-09
0.000445811 7.09531e-05 6.79102e-07 2.51615e-09 3.42191e-09
0.000446839 7.11167e-05 6.79101e-07 2.51513e-09 3.42037e-09
0.000447869 7.12806e-05 6.79101e-07 2.5141e-09 3.41934e-09
0.000448902 7.14449e-05 6.79101e-07 2.51204e-09 3.41779e-09
0.000449937 7.16096e-05 6.79101e-07 2.51101e-09 3.41676e-09
0.000450974 7.17747e-05 6.79101e-07 2.50947e-09 3.41522e-09
0.000452013 7.19402e-05 6.79101e-07 2.50793e-09 3.41368e-09
0.000453055 7.2106e-05 6.79101e-07 2.50638e-09 3.41214e-09
0.0004541 7.22722e-05 6.79101e-07 2.50484e-09 3.41059e-09
0.000455147 7.24388e-05 6.79101e-07 2.5033e-09 3.40854e-09
0.000456196 7.26058e-05 6.79101e-07 2.50175e-09 3.40699e-09
0.000457247 7.27732e-05 6.79101e-07 2.4997e-09 3.40545e-09
0.000458301 7.29409e-05 6.79102e-07 2.49815e-09 3.40391e-09
0.000459358 7.31091e-05 6.79101e-07 2.49661e-09 3.40185e-09
0.000460417 7.32776e-05 6.79101e-07 2.49455e-09 3.40031e-09
0.000461478 7.34465e-05 6.79101e-07 2.49352e-09 3.39928e-09
0.000462542 7.36159e-05 6.79101e-07 2.49198e-09 3.39722e-09
0.000463608 7.37856e-05 6.791e-07 2.49044e-09 3.39568e-09
0.000464677 7.39557e-05 6.791e-07 2.48941e-09 3.39413e-09
0.000465748 7.41261e-05 6.791e-07 2.48787e-09 3.39362e-09
0.000466822 7.4297e-05 6.79099e-07 2.48632e-09 3.39208e-09
0.000467898 7.44683e-05 6.79098e-07 2.48529e-09 3.39105e-09
0.000468977 7.464e-05 6.79098e-07 2.48375e-09 3.3895e-09
0.000470058 7.4812e-05 6.79097e-07 2.48272e-09 3.38848e-09
0.000471141 7.49845e-05 6.79097e-07 2.48169e-09 3.38693e-09
0.000472227 7.51573e-05 6.79096e-07 2.48066e-09 3.38642e-09
0.000473316 7.53306e-05 6.79095e-07 2.47912e-09 3.38488e-09
0.000474407 7.55042e-05 6.79094e-07 2.47809e-09 3.38333e-09
0.000475501 7.56783e-05 6.79094e-07 2.47655e-09 3.38179e-09
0.000476597 7.58528e-05 6.79093e-07 2.47501e-09 3.38025e-09
0.000477696 7.60276e-05 6.79093e-07 2.47346e-09 3.3787e-09
0.000478797 7.62029e-05 6.79093e-07 2.47192e-09 3.37716e-09
0.000479901 7.63785e-05 6.79093e-07 2.47038e-09 3.37613e-09
0.000481007 7.65546e-05 6.79092e-07 2.46884e-09 3.37407e-09
0.000482116 7.67311e-05 6.79092e-07 2.46678e-09 3.37253e-09
0.000483227 7.6908e-05 6.79092e-07 2.46575e-09 3.37047e-09
0.000484341 7.70853e-05 6.79092e-07 2.46369e-09 3.36945e-09
0.000485458 7.7263e-05 6.79092e-07 2.46215e-09 3.36739e-09
0.000486577 7.74411e-05 6.79092e-07 2.46061e-09 3.36585e-09
0.000487698 7.76196e-05 6.79092e-07 2.45906e-09 3.36482e-09
0.000488823 7.77985e-05 6.79091e-07 2.45752e-09 3.36276e-09
0.000489949 7.79779e-05 6.79091e-07 2.45649e-09 3.36173e-09
0.000491079 7.81576e-05 6.79091e-07 2.45495e-09 3.3607e-09
0.000492211 7.83378e-05 6.79091e-07 2.45392e-09 3.35967e-09
0.000493346 7.85184e-05 6.79091e-07 2.45289e-09 3.35813e-09
0.000494483 7.86994e-05 6.7909e-07 2.45135e-09 3.3571e-09
0.000495623 7.88808e-05 6.7909e-07 2.45083e-09 3.35556e-09
0.000496765 7.90627e-05 6.79089e-07 2.44929e-09 3.35504e-09
0.00049791 7.92449e-05 6.79089e-07 2.44826e-09 3.35402e-09
0.000499058 7.94276e-05 6.79089e-07 2.44672e-09 3.35247e-09
0.000500209 7.96107e-05 6.79089e-07 2.44569e-09 3.35144e-09
0.000501362 7.97942e-05 6.79089e-07 2.44466e-09 3.3499e-09
0.000502518 7.99782e-05 6.79088e-07 2.44312e-09 3.34836e-09
0.000503676 8.01625e-05 6.79089e-07 2.44158e-09 3.34733e-09
0.000504837 8.03473e-05 6.79089e-07 2.43952e-09 3.34527e-09
0.000506001 8.05325e-05 6.79089e-07 2.43849e-09 3.34373e-09
0.000507167 8.07182e-05 6.79089e-07 2.43695e-09 3.34219e-09
0.000508336 8.09043e-05 6.79089e-07 2.43489e-09 3.34064e-09
0.000509508 8.10908e-05 6.7909e-07 2.43335e-09 3.33859e-09
0.000510683 8.12777e-05 6.7909e-07 2.43129e-09 3.33704e-09
0.00051186 8.14651e-05 6.79089e-07 2.42975e-09 3.33498e-09
0.00051304 8.16529e-05 6.7909e-07 2.4282e-09 3.33396e-09
0.000514223 8.18411e-05 6.79089e-07 2.42666e-09 3.3319e-09
0.000515408 8.20297e-05 6.79089e-07 2.4246e-09 3.33036e-09
0.000516596 8.22188e-05 6.79089e-07 2.42357e-09 3.32881e-09
0.000517787 8.24084e-05 6.79089e-07 2.42203e-09 3.32778e-09
0.000518981 8.25984e-05 6.79088e-07 2.42049e-09 3.32624e-09
0.000520177 8.27888e-05 6.79088e-07 2.41894e-09 3.3247e-09
0.000521376 8.29796e-05 6.79087e-07 2.41792e-09 3.32315e-09
0.000522578 8.31709e-05 6.79087e-07 2.41689e-09 3.32213e-09
0.000523783 8.33626e-05 6.79086e-07 2.41534e-09 3.3211e-09
0.00052499 8.35548e-05 6.79086e-07 2.4138e-09 3.31955e-09
0.0005262 8.37474e-05 6.79085e-07 2.41226e-09 3.31801e-09
0.000527414 8.39405e-05 6.79084e-07 2.41071e-09 3.31647e-09
0.000528629 8.4134e-05 6.79084e-07 2.40917e-09 3.31493e-09
0.000529848 8.43279e-05 6.79083e-07 2.40763e-09 3.31287e-09
0.000531069 8.45223e-05 6.79084e-07 2.40609e-09 3.31133e-09
0.000532294 8.47172e-05 6.79083e-07 2.40454e-09 3.3103e-09
0.000533521 8.49125e-05 6.79083e-07 2.40249e-09 3.30824e-09
0.000534751 8.51082e-05 6.79083e-07 2.40094e-09 3.3067e-09
0.000535983 8.53044e-05 6.79083e-07 2.3994e-09 3.30464e-09
0.000537219 8.5501e-05 6.79083e-07 2.39786e-09 3.30361e-09
0.000538457 8.56981e-05 6.79082e-07 2.39631e-09 3.30207e-09
0.000539699 8.58957e-05 6.79082e-07 2.39528e-09 3.30052e-09
0.000540943 8.60937e-05 6.79082e-07 2.39374e-09 3.2995e-09
0.00054219 8.62922e-05 6.79082e-07 2.39271e-09 3.29847e-09
0.00054344 8.64911e-05 6.79082e-07 2.39168e-09 3.29692e-09
0.000544692 8.66905e-05 6.79081e-07 2.39066e-09 3.29641e-09
0.000545948 8.68903e-05 6.79081e-07 2.38963e-09 3.29487e-09
0.000547207 8.70906e-05 6.7908e-07 2.38911e-09 3.29435e-09
0.000548468 8.72914e-05 6.7908e-07 2.38757e-09 3.29332e-09
0.000549732 8.74926e-05 6.79079e-07 2.38705e-09 3.29229e-09
0.000551 8.76943e-05 6.79079e-07 2.38603e-09 3.29127e-09
0.00055227 8.78965e-05 6.79079e-07 2.38448e-09 3.29024e-09
0.000553543 8.80991e-05 6.79079e-07 2.38345e-09 3.28921e-09
0.000554819 8.83022e-05 6.79079e-07 2.38243e-09 3.28767e-09
0.000556098 8.85057e-05 6.79078e-07 2.38088e-09 3.28664e-09
0.00055738 8.87098e-05 6.79079e-07 2.37934e-09 3.28509e-09
0.000558665 8.89143e-05 6.79079e-07 2.37831e-09 3.28355e-09
0.000559953 8.91192e-05 6.79078e-07 2.37677e-09 3.28201e-09
0.000561243 8.93247e-05 6.79079e-07 2.37523e-09 3.28046e-09
0.000562537 8.95306e-05 6.79078e-07 2.37368e-09 3.27892e-09
0.000563834 8.9737e-05 6.79079e-07 2.37214e-09 3.27738e-09
0.000565134 8.99438e-05 6.79078e-07 2.3706e-09 3.27635e-09
0.000566437 9.01512e-05 6.79078e-07 2.36905e-09 3.27481e-09
0.000567742 9.0359e-05 6.79078e-07 2.36802e-09 3.27326e-09
0.000569051 9.05673e-05 6.79077e-07 2.36648e-09 3.27172e-09
0.000570363 9.07761e-05 6.79077e-07 2.36494e-09 3.27069e-09
0.000571678 9.09853e-05 6.79076e-07 2.3634e-09 3.26915e-09
0.000572996 9.11951e-05 6.79076e-07 2.36185e-09 3.26761e-09
0.000574316 9.14053e-05 6.79075e-07 2.36082e-09 3.26606e-09
0.00057564 9.1616e-05 6.79074e-07 2.35928e-09 3.26503e-09
0.000576967 9.18272e-05 6.79074e-07 2.35825e-09 3.26349e-09
0.000578297 9.20389e-05 6.79074e-07 2.35671e-09 3.26143e-09
0.000579631 9.22511e-05 6.79074e-07 2.35465e-09 3.25989e-09
0.000580967 9.24637e-05 6.79073e-07 2.35311e-09 3.25886e-09
0.000582306 9.26769e-05 6.79073e-07 2.35157e-09 3.25681e-09
0.000583648 9.28905e-05 6.79073e-07 2.34951e-09 3.25526e-09
0.000584994 9.31047e-05 6.79073e-07 2.34797e-09 3.2532e-09
0.000586342 9.33193e-05 6.79073e-07 2.34642e-09 3.25166e-09
0.000587694 9.35344e-05 6.79073e-07 2.34436e-09 3.25012e-09
0.000589049 9.375e-05 6.79073e-07 2.34334e-09 3.24806e-09
0.000590407 9.39661e-05 6.79073e-07 2.34128e-09 3.24703e-09
0.000591768 9.41828e-05 6.79073e-07 2.34025e-09 3.24549e-09
0.000593132 9.43999e-05 6.79072e-07 2.33871e-09 3.24446e-09
0.000594499 9.46175e-05 6.79072e-07 2.33768e-09 3.24343e-09
0.00059587 9.48356e-05 6.79072e-07 2.33665e-09 3.24189e-09
0.000597243 9.50542e-05 6.79072e-07 2.33511e-09 3.24086e-09
0.00059862 9.52733e-05 6.79071e-07 2.33459e-09 3.24035e-09
0.0006 9.5493e-05 6.79071e-07 2.33356e-09 3.2388e-09
0.000602233 9.58484e-05 6.79071e-07 2.33202e-09 3.23777e-09
0.000604475 9.62051e-05 6.79071e-07 2.32996e-09 3.23572e-09
0.000606724 9.65632e-05 6.79071e-07 2.32791e-09 3.23366e-09
0.000608982 9.69226e-05 6.79071e-07 2.32585e-09 3.23109e-09
0.000611249 9.72833e-05 6.79071e-07 2.32379e-09 3.22903e-09
0.000613524 9.76454e-05 6.79071e-07 2.32173e-09 3.22697e-09
0.000615808 9.80088e-05 6.7907e-07 2.31916e-09 3.22492e-09
0.000618099 9.83736e-05 6.7907e-07 2.3171e-09 3.22234e-09
0.0006204 9.87397e-05 6.79069e-07 2.31505e-09 3.2208e-09
0.000622709 9.91072e-05 6.79068e-07 2.31299e-09 3.21874e-09
0.000625027 9.94761e-05 6.79068e-07 2.31145e-09 3.21669e-09
0.000627353 9.98463e-05 6.79066e-07 2.30939e-09 3.21463e-09
0.000629688 0.000100218 6.79065e-07 2.30733e-09 3.21257e-09
0.000632031 0.000100591 6.79065e-07 2.30476e-09 3.21e-09
0.000634384 0.000100965 6.79064e-07 2.30219e-09 3.20743e-09
0.000636745 0.000101341 6.79064e-07 2.29962e-09 3.20537e-09
0.000639115 0.000101718 6.79064e-07 2.29653e-09 3.20228e-09
0.000641493 0.000102097 6.79063e-07 2.29396e-09 3.19971e-09
0.000643881 0.000102477 6.79063e-07 2.29242e-09 3.19714e-09
0.000646278 0.000102858 6.79062e-07 2.28984e-09 3.1956e-09
0.000648683 0.000103241 6.79062e-07 2.2883e-09 3.19406e-09
0.000651097 0.000103625 6.79061e-07 2.28676e-09 3.192e-09
0.00065352 0.000104011 6.79061e-07 2.2847e-09 3.18994e-09
0.000655953 0.000104398 6.79061e-07 2.28316e-09 3.1884e-09
0.000658394 0.000104787 6.79061e-07 2.2811e-09 3.18634e-09
0.000660845 0.000105177 6.79061e-07 2.27904e-09 3.18428e-09
0.000663304 0.000105568 6.79061e-07 2.27596e-09 3.18171e-09
0.000665773 0.000105961 6.79061e-07 2.2739e-09 3.17965e-09
0.000668251 0.000106355 6.79061e-07 2.27184e-09 3.1776e-09
0.000670738 0.000106751 6.79061e-07 2.26979e-09 3.17502e-09
0.000673234 0.000107149 6.7906e-07 2.26773e-09 3.17348e-09
0.00067574 0.000107547 6.79059e-07 2.26618e-09 3.17142e-09
0.000678255 0.000107948 6.79058e-07 2.26413e-09 3.16988e-09
0.00068078 0.000108349 6.79058e-07 2.26258e-09 3.16731e-09
0.000683313 0.000108753 6.79057e-07 2.26001e-09 3.16577e-09
0.000685857 0.000109157 6.79057e-07 2.25796e-09 3.1632e-09
0.000688409 0.000109564 6.79057e-07 2.25538e-09 3.16114e-09
0.000690971 0.000109972 6.79057e-07 2.25333e-09 3.15805e-09
0.000693543 0.000110381 6.79056e-07 2.25075e-09 3.15651e-09
0.000696124 0.000110792 6.79056e-07 2.2487e-09 3.15394e-09
0.000698715 0.000111204 6.79056e-07 2.24715e-09 3.15239e-09
0.000701316 0.000111618 6.79055e-07 2.2451e-09 3.15085e-09
0.000703926 0.000112033 6.79054e-07 2.24355e-09 3.14879e-09
0.000706546 0.00011245 6.79054e-07 2.2415e-09 3.14674e-09
0.000709176 0.000112869 6.79053e-07 2.23944e-09 3.14519e-09
0.000711815 0.000113289 6.79053e-07 2.23738e-09 3.14262e-09
0.000714464 0.000113711 6.79053e-07 2.23532e-09 3.14056e-09
0.000717123 0.000114134 6.79053e-07 2.23275e-09 3.13799e-09
0.000719793 0.000114559 6.79052e-07 2.23018e-09 3.13593e-09
0.000722471 0.000114985 6.79052e-07 2.22864e-09 3.13388e-09
0.00072516 0.000115413 6.79051e-07 2.22607e-09 3.13182e-09
0.000727859 0.000115842 6.7905e-07 2.22401e-09 3.12976e-09
0.000730568 0.000116274 6.7905e-07 2.22247e-09 3.12771e-09
0.000733287 0.000116706 6.79048e-07 2.22041e-09 3.12616e-09
0.000736017 0.000117141 6.79048e-07 2.21835e-09 3.12359e-09
0.000738756 0.000117577 6.79048e-07 2.21578e-09 3.12153e-09
0.000741506 0.000118014 6.79048e-07 2.21372e-09 3.11948e-09
0.000744265 0.000118454 6.79048e-07 2.21166e-09 3.1169e-09
0.000747035 0.000118894 6.79048e-07 2.20961e-09 3.11485e-09
0.000749816 0.000119337 6.79047e-07 2.20806e-09 3.1133e-09
0.000752607 0.000119781 6.79047e-07 2.20601e-09 3.11176e-09
0.000755408 0.000120227 6.79047e-07 2.20446e-09 3.11022e-09
0.000758219 0.000120674 6.79046e-07 2.20292e-09 3.10867e-09
0.000761041 0.000121123 6.79047e-07 2.20138e-09 3.10662e-09
0.000763874 0.000121574 6.79047e-07 2.19932e-09 3.10456e-09
0.000766717 0.000122027 6.79046e-07 2.19675e-09 3.1025e-09
0.00076957 0.000122481 6.79046e-07 2.19469e-09 3.09993e-09
0.000772435 0.000122937 6.79046e-07 2.19263e-09 3.09787e-09
0.00077531 0.000123394 6.79045e-07 2.19058e-09 3.09582e-09
0.000778195 0.000123854 6.79044e-07 2.18852e-09 3.09427e-09
0.000781091 0.000124315 6.79043e-07 2.18646e-09 3.09222e-09
0.000783999 0.000124777 6.79043e-07 2.18389e-09 3.09016e-09
0.000786917 0.000125242 6.79042e-07 2.18183e-09 3.08759e-09
0.000789845 0.000125708 6.79042e-07 2.17978e-09 3.08502e-09
0.000792785 0.000126176 6.79041e-07 2.1772e-09 3.08244e-09
0.000795736 0.000126645 6.7904e-07 2.17515e-09 3.0809e-09
0.000798697 0.000127117 6.7904e-07 2.17309e-09 3.07833e-09
0.00080167 0.00012759 6.7904e-07 2.17155e-09 3.07679e-09
0.000804654 0.000128065 6.79039e-07 2.17e-09 3.07524e-09
0.000807649 0.000128541 6.79039e-07 2.16846e-09 3.0737e-09
0.000810654 0.00012902 6.79038e-07 2.16692e-09 3.07267e-09
0.000813672 0.0001295 6.79039e-07 2.16537e-09 3.07061e-09
0.0008167 0.000129982 6.79039e-07 2.16332e-09 3.06856e-09
0.00081974 0.000130466 6.79039e-07 2.16126e-09 3.0665e-09
0.000822791 0.000130951 6.79039e-07 2.1592e-09 3.06444e-09
0.000825853 0.000131439 6.79039e-07 2.15714e-09 3.06238e-09
0.000828927 0.000131928 6.79038e-07 2.15509e-09 3.06084e-09
0.000832012 0.000132419 6.79037e-07 2.15354e-09 3.05878e-09
0.000835108 0.000132912 6.79037e-07 2.15097e-09 3.05673e-09
0.000838217 0.000133406 6.79036e-07 2.14943e-09 3.05467e-09
0.000841336 0.000133903 6.79036e-07 2.14686e-09 3.05261e-09
0.000844468 0.000134401 6.79036e-07 2.1448e-09 3.05004e-09
0.000847611 0.000134901 6.79035e-07 2.14223e-09 3.04798e-09
0.000850765 0.000135404 6.79035e-07 2.14017e-09 3.04541e-09
0.000853932 0.000135907 6.79035e-07 2.13863e-09 3.04387e-09
0.00085711 0.000136413 6.79034e-07 2.13657e-09 3.04232e-09
0.0008603 0.000136921 6.79033e-07 2.13503e-09 3.04027e-09
0.000863502 0.000137431 6.79033e-07 2.13349e-09 3.03872e-09
0.000866716 0.000137942 6.79033e-07 2.13143e-09 3.03667e-09
0.000869942 0.000138456 6.79032e-07 2.12988e-09 3.03512e-09
0.00087318 0.000138971 6.79032e-07 2.12731e-09 3.03307e-09
0.000876429 0.000139488 6.79032e-07 2.12526e-09 3.03101e-09
0.000879691 0.000140007 6.79031e-07 2.12371e-09 3.02895e-09
0.000882966 0.000140528 6.7903e-07 2.12166e-09 3.02741e-09
0.000886252 0.000141051 6.79029e-07 2.12011e-09 3.02535e-09
0.00088955 0.000141576 6.79029e-07 2.11805e-09 3.02329e-09
0.000892861 0.000142103 6.79029e-07 2.116e-09 3.02175e-09
0.000896184 0.000142632 6.79029e-07 2.11343e-09 3.01918e-09
0.00089952 0.000143163 6.79028e-07 2.11188e-09 3.01764e-09
0.000902868 0.000143696 6.79028e-07 2.10983e-09 3.01506e-09
0.000906228 0.000144231 6.79028e-07 2.10828e-09 3.01352e-09
0.000909601 0.000144767 6.79027e-07 2.10674e-09 3.01249e-09
0.000912986 0.000145306 6.79027e-07 2.10468e-09 3.01044e-09
0.000916384 0.000145847 6.79027e-07 2.10314e-09 3.00838e-09
0.000919795 0.00014639 6.79027e-07 2.10108e-09 3.00632e-09
0.000923218 0.000146935 6.79027e-07 2.09902e-09 3.00426e-09
0.000926654 0.000147482 6.79026e-07 2.09697e-09 3.00221e-09
0.000930103 0.000148031 6.79025e-07 2.09542e-09 3.00066e-09
0.000933565 0.000148581 6.79024e-07 2.09337e-09 2.99861e-09
0.00093704 0.000149134 6.79024e-07 2.09182e-09 2.99706e-09
0.000940527 0.00014969 6.79023e-07 2.08925e-09 2.99449e-09
0.000944028 0.000150247 6.79023e-07 2.08771e-09 2.99295e-09
0.000947541 0.000150806 6.79022e-07 2.08514e-09 2.99089e-09
0.000951068 0.000151367 6.79022e-07 2.08308e-09 2.98883e-09
0.000954608 0.000151931 6.79022e-07 2.08154e-09 2.98729e-09
0.000958161 0.000152496 6.79022e-07 2.08051e-09 2.98575e-09
0.000961727 0.000153064 6.79022e-07 2.07845e-09 2.98369e-09
0.000965306 0.000153633 6.79021e-07 2.07691e-09 2.98215e-09
0.000968899 0.000154205 6.79021e-07 2.07485e-09 2.98009e-09
0.000972505 0.000154779 6.79021e-07 2.07279e-09 2.97803e-09
0.000976125 0.000155355 6.79021e-07 2.07074e-09 2.97649e-09
0.000979758 0.000155933 6.79021e-07 2.06919e-09 2.97443e-09
0.000983404 0.000156514 6.7902e-07 2.06714e-09 2.97237e-09
0.000987064 0.000157096 6.79019e-07 2.06559e-09 2.97083e-09
0.000990738 0.000157681 6.79018e-07 2.06353e-09 2.96877e-09
0.000994425 0.000158268 6.79018e-07 2.06148e-09 2.96723e-09
0.000998127 0.000158857 6.79017e-07 2.05942e-09 2.96466e-09
0.00100184 0.000159448 6.79017e-07 2.05736e-09 2.9626e-09
0.00100557 0.000160041 6.79017e-07 2.05582e-09 2.96106e-09
0.00100931 0.000160637 6.79016e-07 2.05428e-09 2.95952e-09
0.00101307 0.000161235 6.79016e-07 2.05273e-09 2.95797e-09
0.00101684 0.000161835 6.79015e-07 2.05119e-09 2.95643e-09
0.00102062 0.000162437 6.79015e-07 2.04913e-09 2.95437e-09
0.00102442 0.000163042 6.79015e-07 2.04708e-09 2.95232e-09
0.00102824 0.000163649 6.79015e-07 2.04502e-09 2.95026e-09
0.00103206 0.000164258 6.79015e-07 2.04348e-09 2.94871e-09
0.0010359 0.000164869 6.79014e-07 2.04193e-09 2.94717e-09
0.00103976 0.000165483 6.79014e-07 2.03988e-09 2.94563e-09
0.00104363 0.000166099 6.79013e-07 2.03782e-09 2.94306e-09
0.00104751 0.000166717 6.79013e-07 2.03576e-09 2.941e-09
0.00105141 0.000167337 6.79012e-07 2.03422e-09 2.93946e-09
0.00105533 0.00016796 6.79012e-07 2.03165e-09 2.93689e-09
0.00105925 0.000168585 6.79011e-07 2.0301e-09 2.93534e-09
0.0010632 0.000169213 6.79011e-07 2.02856e-09 2.93431e-09
0.00106715 0.000169843 6.7901e-07 2.02702e-09 2.93226e-09
0.00107112 0.000170475 6.7901e-07 2.02547e-09 2.93071e-09
0.00107511 0.000171109 6.7901e-07 2.02342e-09 2.92917e-09
0.00107911 0.000171746 6.79009e-07 2.02187e-09 2.92711e-09
0.00108313 0.000172385 6.79008e-07 2.01982e-09 2.92506e-09
0.00108716 0.000173027 6.79008e-07 2.01776e-09 2.92351e-09
0.00109121 0.000173671 6.79008e-07 2.01622e-09 2.92197e-09
0.00109527 0.000174317 6.79007e-07 2.01467e-09 2.91991e-09
0.00109934 0.000174966 6.79007e-07 2.01261e-09 2.91785e-09
0.00110344 0.000175617 6.79007e-07 2.01056e-09 2.9158e-09
0.00110754 0.000176271 6.79007e-07 2.00901e-09 2.91425e-09
0.00111166 0.000176927 6.79007e-07 2.00696e-09 2.91271e-09
0.0011158 0.000177585 6.79006e-07 2.00541e-09 2.91117e-09
0.00111996 0.000178246 6.79006e-07 2.00387e-09 2.90911e-09
0.00112412 0.00017891 6.79005e-07 2.00233e-09 2.90757e-09
0.00112831 0.000179576 6.79005e-07 2.00027e-09 2.90551e-09
0.00113251 0.000180244 6.79005e-07 1.99873e-09 2.90397e-09
0.00113672 0.000180915 6.79004e-07 1.99667e-09 2.90191e-09
0.00114095 0.000181588 6.79003e-07 1.99513e-09 2.90037e-09
0.0011452 0.000182264 6.79002e-07 1.99307e-09 2.89831e-09
0.00114946 0.000182942 6.79002e-07 1.99101e-09 2.89625e-09
0.00115374 0.000183623 6.79002e-07 1.98947e-09 2.89471e-09
0.00115803 0.000184307 6.79002e-07 1.98741e-09 2.89265e-09
0.00116234 0.000184993 6.79001e-07 1.98587e-09 2.89111e-09
0.00116667 0.000185681 6.79001e-07 1.98433e-09 2.88957e-09
0.00117101 0.000186372 6.79001e-07 1.9833e-09 2.88802e-09
0.00117537 0.000187066 6.79001e-07 1.98124e-09 2.88648e-09
0.00117974 0.000187762 6.79001e-07 1.97918e-09 2.88494e-09
0.00118414 0.000188461 6.79e-07 1.97764e-09 2.88288e-09
0.00118854 0.000189162 6.79e-07 1.9761e-09 2.88134e-09
0.00119297 0.000189867 6.78999e-07 1.97455e-09 2.87979e-09
0.00119741 0.000190573 6.78999e-07 1.97198e-09 2.87774e-09
0.00120186 0.000191282 6.78998e-07 1.97044e-09 2.87568e-09
0.00120634 0.000191994 6.78998e-07 1.96838e-09 2.87414e-09
0.00121083 0.000192709 6.78997e-07 1.96632e-09 2.87156e-09
0.00121533 0.000193426 6.78997e-07 1.96478e-09 2.87002e-09
0.00121986 0.000194146 6.78996e-07 1.96324e-09 2.86848e-09
0.0012244 0.000194869 6.78996e-07 1.9617e-09 2.86693e-09
0.00122895 0.000195594 6.78996e-07 1.95964e-09 2.86488e-09
0.00123353 0.000196322 6.78995e-07 1.95809e-09 2.86333e-09
0.00123812 0.000197053 6.78995e-07 1.95604e-09 2.86179e-09
0.00124273 0.000197786 6.78994e-07 1.95449e-09 2.86025e-09
0.00124735 0.000198522 6.78994e-07 1.95295e-09 2.85871e-09
0.00125199 0.000199261 6.78993e-07 1.95141e-09 2.85665e-09
0.00125665 0.000200003 6.78993e-07 1.94935e-09 2.8551e-09
0.00126133 0.000200747 6.78993e-07 1.94781e-09 2.85305e-09
0.00126603 0.000201494 6.78992e-07 1.94627e-09 2.8515e-09
0.00127074 0.000202244 6.78992e-07 1.94472e-09 2.84996e-09
0.00127547 0.000202997 6.78991e-07 1.94318e-09 2.84842e-09
0.00128021 0.000203752 6.78991e-07 1.94112e-09 2.84636e-09
0.00128498 0.000204511 6.78991e-07 1.93906e-09 2.84482e-09
0.00128976 0.000205272 6.78991e-07 1.93752e-09 2.84276e-09
0.00129456 0.000206036 6.7899e-07 1.93598e-09 2.84122e-09
0.00129938 0.000206803 6.78989e-07 1.93392e-09 2.83916e-09
0.00130422 0.000207572 6.78989e-07 1.93238e-09 2.83762e-09
0.00130907 0.000208345 6.78989e-07 1.93032e-09 2.83556e-09
0.00131394 0.00020912 6.78988e-07 1.92878e-09 2.83402e-09
0.00131883 0.000209899 6.78988e-07 1.92775e-09 2.83247e-09
0.00132374 0.00021068 6.78988e-07 1.92621e-09 2.83145e-09
0.00132867 0.000211464 6.78987e-07 1.92466e-09 2.8299e-09
0.00133361 0.000212251 6.78987e-07 1.92261e-09 2.82836e-09
0.00133858 0.000213041 6.78987e-07 1.92106e-09 2.8263e-09
0.00134356 0.000213834 6.78986e-07 1.91952e-09 2.82476e-09
0.00134856 0.00021463 6.78986e-07 1.91798e-09 2.8227e-09
0.00135358 0.000215429 6.78985e-07 1.9154e-09 2.82116e-09
0.00135862 0.000216231 6.78985e-07 1.91386e-09 2.8191e-09
0.00136367 0.000217035 6.78985e-07 1.9118e-09 2.81756e-09
0.00136875 0.000217843 6.78984e-07 1.91026e-09 2.8155e-09
0.00137384 0.000218654 6.78984e-07 1.90923e-09 2.81396e-09
0.00137896 0.000219468 6.78984e-07 1.90769e-09 2.81293e-09
0.00138409 0.000220285 6.78984e-07 1.90563e-09 2.81139e-09
0.00138924 0.000221104 6.78983e-07 1.90409e-09 2.80984e-09
0.00139441 0.000221927 6.78983e-07 1.90255e-09 2.8083e-09
0.0013996 0.000222753 6.78982e-07 1.901e-09 2.80676e-09
0.00140481 0.000223582 6.78981e-07 1.89895e-09 2.8047e-09
0.00141004 0.000224415 6.78981e-07 1.8974e-09 2.80264e-09
0.00141529 0.00022525 6.78981e-07 1.89535e-09 2.8011e-09
0.00142055 0.000226088 6.7898e-07 1.8938e-09 2.79956e-09
0.00142584 0.00022693 6.7898e-07 1.89277e-09 2.79801e-09
0.00143115 0.000227774 6.7898e-07 1.89123e-09 2.79647e-09
0.00143647 0.000228622 6.7898e-07 1.88917e-09 2.79493e-09
0.00144182 0.000229473 6.78979e-07 1.88763e-09 2.79287e-09
0.00144719 0.000230327 6.78979e-07 1.88609e-09 2.79133e-09
0.00145257 0.000231184 6.78978e-07 1.88454e-09 2.78978e-09
0.00145798 0.000232045 6.78978e-07 1.883e-09 2.78824e-09
0.00146341 0.000232908 6.78978e-07 1.88094e-09 2.7867e-09
0.00146885 0.000233775 6.78977e-07 1.8794e-09 2.78515e-09
0.00147432 0.000234645 6.78976e-07 1.87786e-09 2.78361e-09
0.00147981 0.000235518 6.78976e-07 1.87631e-09 2.78207e-09
0.00148531 0.000236395 6.78975e-07 1.87477e-09 2.78001e-09
0.00149084 0.000237275 6.78975e-07 1.87271e-09 2.77847e-09
0.00149639 0.000238158 6.78975e-07 1.87117e-09 2.77693e-09
0.00150196 0.000239044 6.78974e-07 1.86963e-09 2.77538e-09
0.00150755 0.000239934 6.78974e-07 1.86809e-09 2.77332e-09
0.00151316 0.000240827 6.78973e-07 1.86654e-09 2.77178e-09
0.00151879 0.000241723 6.78973e-07 1.86448e-09 2.77024e-09
0.00152445 0.000242623 6.78973e-07 1.86294e-09 2.7687e-09
0.00153012 0.000243526 6.78973e-07 1.86191e-09 2.76715e-09
0.00153581 0.000244432 6.78972e-07 1.86037e-09 2.76612e-09
0.00154153 0.000245342 6.78972e-07 1.85883e-09 2.76407e-09
0.00154727 0.000246255 6.78971e-07 1.85728e-09 2.76201e-09
0.00155303 0.000247172 6.7897e-07 1.85523e-09 2.76047e-09
0.00155881 0.000248092 6.7897e-07 1.85317e-09 2.75892e-09
0.00156461 0.000249015 6.7897e-07 1.85163e-09 2.75687e-09
0.00157043 0.000249942 6.78969e-07 1.85008e-09 2.75532e-09
0.00157628 0.000250872 6.78969e-07 1.84905e-09 2.75378e-09
0.00158214 0.000251806 6.78969e-07 1.84751e-09 2.75275e-09
0.00158803 0.000252743 6.78968e-07 1.84597e-09 2.75121e-09
0.00159394 0.000253684 6.78968e-07 1.84391e-09 2.74967e-09
0.00159987 0.000254628 6.78968e-07 1.84237e-09 2.74812e-09
0.00160583 0.000255576 6.78967e-07 1.84083e-09 2.74658e-09
0.00161181 0.000256527 6.78967e-07 1.83928e-09 2.74452e-09
0.00161781 0.000257482 6.78967e-07 1.83722e-09 2.74298e-09
0.00162383 0.00025844 6.78966e-07 1.83568e-09 2.74144e-09
0.00162987 0.000259402 6.78966e-07 1.83414e-09 2.73989e-09
0.00163594 0.000260367 6.78966e-07 1.83311e-09 2.73835e-09
0.00164203 0.000261336 6.78965e-07 1.83157e-09 2.73629e-09
0.00164814 0.000262309 6.78965e-07 1.83002e-09 2.73526e-09
0.00165427 0.000263285 6.78964e-07 1.82848e-09 2.73372e-09
0.00166043 0.000264265 6.78964e-07 1.82694e-09 2.73218e-09
0.00166661 0.000265249 6.78964e-07 1.82488e-09 2.73063e-09
0.00167281 0.000266236 6.78963e-07 1.82334e-09 2.72909e-09
0.00167904 0.000267227 6.78963e-07 1.82179e-09 2.72755e-09
0.00168529 0.000268222 6.78962e-07 1.82025e-09 2.72601e-09
0.00169156 0.00026922 6.78962e-07 1.81871e-09 2.72395e-09
0.00169785 0.000270222 6.78962e-07 1.81768e-09 2.72241e-09
0.00170417 0.000271228 6.78961e-07 1.81614e-09 2.72086e-09
0.00171052 0.000272237 6.78961e-07 1.81459e-09 2.71932e-09
0.00171688 0.00027325 6.78961e-07 1.81254e-09 2.71778e-09
0.00172327 0.000274267 6.7896e-07 1.81099e-09 2.71623e-09
0.00172969 0.000275288 6.7896e-07 1.80945e-09 2.7152e-09
0.00173612 0.000276313 6.78959e-07 1.80791e-09 2.71366e-09
0.00174259 0.000277341 6.78959e-07 1.80688e-09 2.7116e-09
0.00174907 0.000278373 6.78959e-07 1.80482e-09 2.71006e-09
0.00175558 0.000279409 6.78958e-07 1.80328e-09 2.70852e-09
0.00176211 0.000280449 6.78957e-07 1.80174e-09 2.70697e-09
0.00176867 0.000281493 6.78957e-07 1.79968e-09 2.70543e-09
0.00177526 0.000282541 6.78957e-07 1.79865e-09 2.70389e-09
0.00178186 0.000283592 6.78956e-07 1.79711e-09 2.70286e-09
0.00178849 0.000284648 6.78956e-07 1.79556e-09 2.70132e-09
0.00179515 0.000285707 6.78955e-07 1.79402e-09 2.69926e-09
0.00180183 0.000286771 6.78955e-07 1.79248e-09 2.69772e-09
0.00180854 0.000287838 6.78955e-07 1.79145e-09 2.69617e-09
0.00181527 0.000288909 6.78954e-07 1.78991e-09 2.69463e-09
0.00182203 0.000289985 6.78954e-07 1.78785e-09 2.69309e-09
0.00182881 0.000291064 6.78954e-07 1.78631e-09 2.69206e-09
0.00183561 0.000292147 6.78953e-07 1.78476e-09 2.69052e-09
0.00184245 0.000293234 6.78953e-07 1.78322e-09 2.68897e-09
0.0018493 0.000294326 6.78952e-07 1.78168e-09 2.68743e-09
0.00185619 0.000295421 6.78952e-07 1.78013e-09 2.68589e-09
0.0018631 0.000296521 6.78951e-07 1.77859e-09 2.68434e-09
0.00187003 0.000297624 6.78951e-07 1.77756e-09 2.6828e-09
0.00187699 0.000298732 6.78951e-07 1.77602e-09 2.68126e-09
0.00188398 0.000299844 6.7895e-07 1.77448e-09 2.67971e-09
0.00189099 0.00030096 6.7895e-07 1.77293e-09 2.67817e-09
0.00189803 0.00030208 6.7895e-07 1.77087e-09 2.67663e-09
0.00190509 0.000303204 6.78949e-07 1.76933e-09 2.67509e-09
0.00191218 0.000304333 6.78949e-07 1.76779e-09 2.67354e-09
0.0019193 0.000305466 6.78948e-07 1.76676e-09 2.672e-09
0.00192644 0.000306602 6.78948e-07 1.76522e-09 2.67046e-09
0.00193361 0.000307744 6.78948e-07 1.76367e-09 2.66943e-09
0.00194081 0.000308889 6.78947e-07 1.76213e-09 2.66788e-09
0.00194803 0.000310039 6.78947e-07 1.7611e-09 2.66634e-09
0.00195528 0.000311193 6.78947e-07 1.75956e-09 2.66428e-09
0.00196256 0.000312351 6.78946e-07 1.75802e-09 2.66274e-09
0.00196986 0.000313513 6.78946e-07 1.75647e-09 2.6612e-09
0.00197719 0.00031468 6.78945e-07 1.75493e-09 2.65966e-09
0.00198455 0.000315851 6.78945e-07 1.75339e-09 2.65863e-09
0.00199194 0.000317027 6.78944e-07 1.75184e-09 2.65708e-09
0.00199935 0.000318207 6.78944e-07 1.7503e-09 2.65554e-09
0.00200679 0.000319391 6.78944e-07 1.74927e-09 2.654e-09
0.00201426 0.00032058 6.78943e-07 1.74773e-09 2.65297e-09
0.00202176 0.000321773 6.78943e-07 1.74619e-09 2.65143e-09
0.00202928 0.000322971 6.78943e-07 1.74413e-09 2.64988e-09
0.00203684 0.000324173 6.78942e-07 1.74259e-09 2.64834e-09
0.00204442 0.000325379 6.78942e-07 1.74156e-09 2.6468e-09
0.00205203 0.00032659 6.78941e-07 1.74001e-09 2.64525e-09
0.00205966 0.000327806 6.78941e-07 1.73847e-09 2.64371e-09
0.00206733 0.000329026 6.7894e-07 1.73693e-09 2.64268e-09
0.00207502 0.00033025 6.7894e-07 1.73539e-09 2.64114e-09
0.00208275 0.00033148 6.78939e-07 1.73384e-09 2.63908e-09
0.0020905 0.000332713 6.78939e-07 1.73281e-09 2.63754e-09
0.00209828 0.000333952 6.78939e-07 1.73127e-09 2.63651e-09
0.00210609 0.000335195 6.78938e-07 1.72973e-09 2.63497e-09
0.00211393 0.000336442 6.78938e-07 1.72818e-09 2.63342e-09
0.0021218 0.000337694 6.78937e-07 1.72664e-09 2.63188e-09
0.00212969 0.000338951 6.78937e-07 1.7251e-09 2.63034e-09
0.00213762 0.000340213 6.78937e-07 1.72407e-09 2.6288e-09
0.00214558 0.000341479 6.78936e-07 1.72253e-09 2.62777e-09
0.00215356 0.00034275 6.78936e-07 1.72098e-09 2.62622e-09
0.00216158 0.000344026 6.78936e-07 1.71996e-09 2.62468e-09
0.00216962 0.000345306 6.78935e-07 1.71841e-09 2.62314e-09
0.0021777 0.000346591 6.78935e-07 1.71687e-09 2.62159e-09
0.0021858 0.000347881 6.78934e-07 1.71533e-09 2.62057e-09
0.00219394 0.000349176 6.78934e-07 1.71378e-09 2.61902e-09
0.0022021 0.000350475 6.78934e-07 1.71275e-09 2.61748e-09
0.0022103 0.00035178 6.78933e-07 1.71121e-09 2.61594e-09
0.00221852 0.000353089 6.78933e-07 1.70967e-09 2.61439e-09
0.00222678 0.000354403 6.78932e-07 1.70813e-09 2.61336e-09
0.00223507 0.000355722 6.78932e-07 1.70658e-09 2.61182e-09
0.00224339 0.000357046 6.78932e-07 1.70555e-09 2.61028e-09
0.00225174 0.000358375 6.78931e-07 1.70401e-09 2.60874e-09
0.00226012 0.000359709 6.78931e-07 1.70247e-09 2.60771e-09
0.00226853 0.000361048 6.7893e-07 1.70092e-09 2.60616e-09
0.00227697 0.000362392 6.7893e-07 1.69938e-09 2.60462e-09
0.00228545 0.00036374 6.7893e-07 1.69835e-09 2.60308e-09
0.00229395 0.000365094 6.78929e-07 1.69681e-09 2.60154e-09
0.00230249 0.000366453 6.78929e-07 1.69527e-09 2.60051e-09
0.00231106 0.000367817 6.78929e-07 1.69424e-09 2.59896e-09
0.00231966 0.000369186 6.78928e-07 1.6927e-09 2.59742e-09
0.0023283 0.00037056 6.78928e-07 1.69115e-09 2.59588e-09
0.00233696 0.000371939 6.78927e-07 1.68961e-09 2.59485e-09
0.00234566 0.000373323 6.78927e-07 1.68807e-09 2.59331e-09
0.00235439 0.000374713 6.78927e-07 1.68704e-09 2.59176e-09
0.00236315 0.000376108 6.78926e-07 1.68549e-09 2.59022e-09
0.00237195 0.000377507 6.78926e-07 1.68395e-09 2.58919e-09
0.00238078 0.000378912 6.78925e-07 1.68241e-09 2.58765e-09
0.00238964 0.000380323 6.78925e-07 1.68138e-09 2.5861e-09
0.00239853 0.000381738 6.78925e-07 1.67984e-09 2.58456e-09
0.00240746 0.000383159 6.78924e-07 1.67829e-09 2.58353e-09
0.00241642 0.000384585 6.78923e-07 1.67675e-09 2.58199e-09
0.00242541 0.000386016 6.78923e-07 1.67572e-09 2.58045e-09
0.00243444 0.000387453 6.78923e-07 1.67418e-09 2.5789e-09
0.0024435 0.000388895 6.78922e-07 1.67264e-09 2.57788e-09
0.00245259 0.000390343 6.78922e-07 1.67109e-09 2.57685e-09
0.00246172 0.000391795 6.78922e-07 1.67006e-09 2.5753e-09
0.00247089 0.000393254 6.78921e-07 1.66852e-09 2.57325e-09
0.00248008 0.000394717 6.78921e-07 1.66698e-09 2.57273e-09
0.00248931 0.000396186 6.7892e-07 1.66544e-09 2.57119e-09
0.00249858 0.000397661 6.7892e-07 1.66441e-09 2.56965e-09
0.00250788 0.000399141 6.7892e-07 1.66286e-09 2.56862e-09
0.00251721 0.000400627 6.78919e-07 1.66132e-09 2.56707e-09
0.00252658 0.000402118 6.78919e-07 1.65978e-09 2.56553e-09
0.00253598 0.000403614 6.78919e-07 1.65875e-09 2.56399e-09
0.00254542 0.000405116 6.78918e-07 1.65721e-09 2.56245e-09
0.0025549 0.000406624 6.78918e-07 1.65566e-09 2.56142e-09
0.0025644 0.000408138 6.78918e-07 1.65463e-09 2.55987e-09
0.00257395 0.000409657 6.78917e-07 1.65309e-09 2.55833e-09
0.00258353 0.000411181 6.78916e-07 1.65206e-09 2.5573e-09
0.00259314 0.000412712 6.78916e-07 1.65052e-09 2.55576e-09
0.0026028 0.000414248 6.78916e-07 1.64949e-09 2.55422e-09
0.00261248 0.00041579 6.78915e-07 1.64795e-09 2.55267e-09
0.00262221 0.000417337 6.78915e-07 1.6464e-09 2.55164e-09
0.00263197 0.00041889 6.78915e-07 1.64538e-09 2.5501e-09
0.00264176 0.000420449 6.78914e-07 1.64383e-09 2.54907e-09
0.00265159 0.000422014 6.78914e-07 1.64229e-09 2.54804e-09
0.00266146 0.000423585 6.78914e-07 1.64126e-09 2.5465e-09
0.00267137 0.000425161 6.78913e-07 1.63972e-09 2.54496e-09
0.00268131 0.000426744 6.78913e-07 1.63817e-09 2.54341e-09
0.00269129 0.000428332 6.78912e-07 1.63663e-09 2.54239e-09
0.00270131 0.000429926 6.78912e-07 1.6356e-09 2.54084e-09
0.00271136 0.000431526 6.78912e-07 1.63406e-09 2.5393e-09
0.00272145 0.000433133 6.78911e-07 1.63252e-09 2.53827e-09
0.00273158 0.000434745 6.78911e-07 1.63149e-09 2.53673e-09
0.00274175 0.000436363 6.7891e-07 1.63046e-09 2.53519e-09
0.00275195 0.000437987 6.7891e-07 1.62892e-09 2.53364e-09
0.00276219 0.000439617 6.78909e-07 1.62737e-09 2.53261e-09
0.00277248 0.000441253 6.78909e-07 1.62635e-09 2.53107e-09
0.00278279 0.000442895 6.78909e-07 1.6248e-09 2.53004e-09
0.00279315 0.000444544 6.78908e-07 1.62326e-09 2.52901e-09
0.00280355 0.000446198 6.78908e-07 1.62223e-09 2.52747e-09
0.00281398 0.000447859 6.78908e-07 1.62069e-09 2.52593e-09
0.00282445 0.000449526 6.78907e-07 1.61914e-09 2.5249e-09
0.00283497 0.000451199 6.78907e-07 1.6176e-09 2.52336e-09
0.00284552 0.000452878 6.78907e-07 1.61657e-09 2.52181e-09
0.00285611 0.000454564 6.78905e-07 1.61554e-09 2.52078e-09
0.00286674 0.000456256 6.78905e-07 1.61452e-09 2.51924e-09
0.00287741 0.000457954 6.78905e-07 1.61297e-09 2.5177e-09
0.00288812 0.000459658 6.78904e-07 1.61143e-09 2.51615e-09
0.00289887 0.000461369 6.78904e-07 1.60989e-09 2.51564e-09
0.00290966 0.000463086 6.78904e-07 1.60886e-09 2.5141e-09
0.00292049 0.00046481 6.78903e-07 1.60731e-09 2.51307e-09
0.00293136 0.00046654 6.78903e-07 1.60629e-09 2.51153e-09
0.00294227 0.000468276 6.78903e-07 1.60474e-09 2.50998e-09
0.00295322 0.000470019 6.78902e-07 1.6032e-09 2.50844e-09
0.00296421 0.000471768 6.78902e-07 1.60166e-09 2.50741e-09
0.00297524 0.000473524 6.78901e-07 1.60114e-09 2.50587e-09
0.00298631 0.000475287 6.78901e-07 1.5996e-09 2.50484e-09
0.00299743 0.000477056 6.78901e-07 1.59857e-09 2.50381e-09
0.00300858 0.000478831 6.789e-07 1.59703e-09 2.50227e-09
0.00301978 0.000480613 6.789e-07 1.59548e-09 2.50124e-09
0.00303102 0.000482402 6.78899e-07 1.59394e-09 2.4997e-09
0.0030423 0.000484197 6.78899e-07 1.59291e-09 2.49815e-09
0.00305363 0.000486 6.78899e-07 1.59137e-09 2.49712e-09
0.00306499 0.000487808 6.78898e-07 1.59086e-09 2.49558e-09
0.0030764 0.000489624 6.78898e-07 1.58931e-09 2.49404e-09
0.00308785 0.000491446 6.78897e-07 1.58777e-09 2.49352e-09
0.00309934 0.000493275 6.78897e-07 1.58674e-09 2.49198e-09
0.00311088 0.000495111 6.78897e-07 1.5852e-09 2.49044e-09
0.00312245 0.000496954 6.78896e-07 1.58365e-09 2.48941e-09
0.00313408 0.000498804 6.78896e-07 1.58263e-09 2.48787e-09
0.00314574 0.00050066 6.78896e-07 1.58108e-09 2.48632e-09
0.00315745 0.000502524 6.78895e-07 1.58005e-09 2.48529e-09
0.0031692 0.000504394 6.78895e-07 1.57903e-09 2.48375e-09
0.003181 0.000506271 6.78894e-07 1.57748e-09 2.48221e-09
0.00319283 0.000508155 6.78894e-07 1.57594e-09 2.48169e-09
0.00320472 0.000510047 6.78894e-07 1.57491e-09 2.48015e-09
0.00321665 0.000511945 6.78893e-07 1.57337e-09 2.47912e-09
0.00322862 0.00051385 6.78893e-07 1.57234e-09 2.47758e-09
0.00324063 0.000515763 6.78893e-07 1.5708e-09 2.47604e-09
0.0032527 0.000517683 6.78892e-07 1.56977e-09 2.47449e-09
0.0032648 0.000519609 6.78892e-07 1.56874e-09 2.47346e-09
0.00327695 0.000521543 6.78891e-07 1.5672e-09 2.47244e-09
0.00328915 0.000523484 6.78891e-07 1.56565e-09 2.47141e-09
0.00330139 0.000525433 6.78891e-07 1.56462e-09 2.46986e-09
0.00331368 0.000527388 6.7889e-07 1.56308e-09 2.46832e-09
0.00332601 0.000529351 6.7889e-07 1.56154e-09 2.46729e-09
0.00333839 0.000531321 6.7889e-07 1.56051e-09 2.46575e-09
0.00335082 0.000533299 6.78889e-07 1.55948e-09 2.46472e-09
0.00336329 0.000535284 6.78889e-07 1.55845e-09 2.46369e-09
0.0033758 0.000537276 6.78888e-07 1.55691e-09 2.46215e-09
0.00338837 0.000539276 6.78887e-07 1.55537e-09 2.46112e-09
0.00340098 0.000541283 6.78887e-07 1.55434e-09 2.45958e-09
0.00341364 0.000543297 6.78886e-07 1.55331e-09 2.45803e-09
0.00342634 0.000545319 6.78886e-07 1.55228e-09 2.45701e-09
0.0034391 0.000547349 6.78886e-07 1.55074e-09 2.45598e-09
0.0034519 0.000549386 6.78885e-07 1.54919e-09 2.45443e-09
0.00346474 0.000551431 6.78885e-07 1.54817e-09 2.4534e-09
0.00347764 0.000553483 6.78885e-07 1.54662e-09 2.45186e-09
0.00349058 0.000555543 6.78884e-07 1.54611e-09 2.45083e-09
0.00350357 0.000557611 6.78884e-07 1.54456e-09 2.44929e-09
0.00351661 0.000559686 6.78883e-07 1.54302e-09 2.44826e-09
0.0035297 0.000561769 6.78883e-07 1.54199e-09 2.44723e-09
0.00354284 0.00056386 6.78883e-07 1.54045e-09 2.44569e-09
0.00355602 0.000565959 6.78882e-07 1.53891e-09 2.44466e-09
0.00356926 0.000568065 6.78882e-07 1.53839e-09 2.44312e-09
0.00358254 0.00057018 6.78881e-07 1.53685e-09 2.44158e-09
0.00359588 0.000572302 6.78881e-07 1.53582e-09 2.44106e-09
0.00360926 0.000574432 6.78881e-07 1.53428e-09 2.43952e-09
0.00362269 0.00057657 6.7888e-07 1.53274e-09 2.43849e-09
0.00363618 0.000578716 6.7888e-07 1.53222e-09 2.43695e-09
0.00364971 0.00058087 6.78879e-07 1.53068e-09 2.4354e-09
0.00366329 0.000583031 6.78879e-07 1.52965e-09 2.43489e-09
0.00367693 0.000585201 6.78879e-07 1.52811e-09 2.43335e-09
0.00369061 0.000587379 6.78879e-07 1.52708e-09 2.43232e-09
0.00370435 0.000589566 6.78878e-07 1.52553e-09 2.43077e-09
0.00371814 0.00059176 6.78878e-07 1.52399e-09 2.42923e-09
0.00373198 0.000593962 6.78877e-07 1.52348e-09 2.4282e-09
0.00374587 0.000596173 6.78877e-07 1.52193e-09 2.42717e-09
0.00375981 0.000598392 6.78877e-07 1.52091e-09 2.42614e-09
0.0037738 0.000600619 6.78876e-07 1.51936e-09 2.4246e-09
0.00378785 0.000602854 6.78876e-07 1.51782e-09 2.42357e-09
0.00380194 0.000605098 6.78875e-07 1.5173e-09 2.42203e-09
0.00381609 0.00060735 6.78875e-07 1.51576e-09 2.421e-09
0.0038303 0.000609611 6.78875e-07 1.51473e-09 2.41997e-09
0.00384455 0.00061188 6.78874e-07 1.51319e-09 2.41843e-09
0.00385886 0.000614157 6.78874e-07 1.51216e-09 2.4174e-09
0.00387322 0.000616443 6.78873e-07 1.51113e-09 2.41586e-09
0.00388764 0.000618737 6.78873e-07 1.50959e-09 2.41534e-09
0.00390211 0.00062104 6.78873e-07 1.50856e-09 2.4138e-09
0.00391663 0.000623351 6.78872e-07 1.50702e-09 2.41277e-09
0.00393121 0.000625672 6.78872e-07 1.5065e-09 2.41123e-09
0.00394584 0.000628 6.78871e-07 1.50496e-09 2.40969e-09
0.00396053 0.000630338 6.78871e-07 1.50393e-09 2.40917e-09
0.00397527 0.000632684 6.78871e-07 1.50239e-09 2.40763e-09
0.00399006 0.000635038 6.7887e-07 1.50085e-09 2.4066e-09
0.00400491 0.000637402 6.7887e-07 1.49982e-09 2.40506e-09
0.00401982 0.000639774 6.78869e-07 1.49879e-09 2.40351e-09
0.00403478 0.000642155 6.78869e-07 1.49776e-09 2.403e-09
0.0040498 0.000644545 6.78868e-07 1.49622e-09 2.40146e-09
0.00406487 0.000646944 6.78868e-07 1.49519e-09 2.40043e-09
0.00408 0.000649352 6.78867e-07 1.49416e-09 2.39888e-09
0.00409519 0.000651769 6.78867e-07 1.49262e-09 2.39837e-09
0.00411043 0.000654195 6.78867e-07 1.49159e-09 2.39683e-09
0.00412573 0.00065663 6.78866e-07 1.49004e-09 2.3958e-09
0.00414108 0.000659073 6.78866e-07 1.48953e-09 2.39426e-09
0.00415649 0.000661526 6.78865e-07 1.48799e-09 2.39271e-09
0.00417196 0.000663989 6.78865e-07 1.48696e-09 2.3922e-09
0.00418749 0.00066646 6.78865e-07 1.48542e-09 2.39066e-09
0.00420308 0.00066894 6.78865e-07 1.48439e-09 2.38963e-09
0.00421872 0.00067143 6.78864e-07 1.48284e-09 2.38808e-09
0.00423442 0.000673929 6.78864e-07 1.48233e-09 2.38705e-09
0.00425018 0.000676437 6.78863e-07 1.48079e-09 2.38603e-09
0.004266 0.000678955 6.78863e-07 1.47924e-09 2.385e-09
0.00428188 0.000681482 6.78862e-07 1.47873e-09 2.38345e-09
0.00429781 0.000684018 6.78862e-07 1.47719e-09 2.38243e-09
0.00431381 0.000686564 6.78862e-07 1.47616e-09 2.3814e-09
0.00432987 0.000689119 6.78861e-07 1.47461e-09 2.37985e-09
0.00434598 0.000691684 6.78861e-07 1.47359e-09 2.37883e-09
0.00436216 0.000694259 6.7886e-07 1.47256e-09 2.37728e-09
0.00437839 0.000696843 6.7886e-07 1.47153e-09 2.37677e-09
0.00439469 0.000699436 6.7886e-07 1.46999e-09 2.37523e-09
0.00441104 0.000702039 6.7886e-07 1.46896e-09 2.3742e-09
0.00442746 0.000704652 6.78859e-07 1.46793e-09 2.37265e-09
0.00444394 0.000707275 6.78859e-07 1.4669e-09 2.37214e-09
0.00446048 0.000709907 6.78858e-07 1.46536e-09 2.3706e-09
0.00447708 0.000712549 6.78858e-07 1.46433e-09 2.36957e-09
0.00449374 0.000715201 6.78857e-07 1.4633e-09 2.36802e-09
0.00451047 0.000717863 6.78857e-07 1.46227e-09 2.36751e-09
0.00452726 0.000720535 6.78857e-07 1.46073e-09 2.36597e-09
0.00454411 0.000723217 6.78856e-07 1.45918e-09 2.36494e-09
0.00456102 0.000725909 6.78856e-07 1.45867e-09 2.3634e-09
0.00457799 0.00072861 6.78855e-07 1.45713e-09 2.36288e-09
0.00459503 0.000731322 6.78855e-07 1.4561e-09 2.36134e-09
0.00461213 0.000734044 6.78855e-07 1.45507e-09 2.36031e-09
0.0046293 0.000736776 6.78854e-07 1.45404e-09 2.35877e-09
0.00464653 0.000739518 6.78854e-07 1.4525e-09 2.35774e-09
0.00466382 0.000742271 6.78854e-07 1.45147e-09 2.35671e-09
0.00468118 0.000745033 6.78853e-07 1.44993e-09 2.35517e-09
0.00469861 0.000747806 6.78853e-07 1.44941e-09 2.35465e-09
0.00471609 0.000750589 6.78852e-07 1.44787e-09 2.35311e-09
0.00473365 0.000753383 6.78852e-07 1.44684e-09 2.35208e-09
0.00475126 0.000756187 6.78851e-07 1.44581e-09 2.35054e-09
0.00476895 0.000759002 6.78851e-07 1.44478e-09 2.35002e-09
0.0047867 0.000761826 6.7885e-07 1.44324e-09 2.34848e-09
0.00480451 0.000764662 6.7885e-07 1.44221e-09 2.34745e-09
0.00482239 0.000767508 6.78849e-07 1.44118e-09 2.34642e-09
0.00484034 0.000770364 6.78849e-07 1.44015e-09 2.34539e-09
0.00485836 0.000773232 6.78849e-07 1.43861e-09 2.34385e-09
0.00487644 0.000776109 6.78849e-07 1.43758e-09 2.34282e-09
0.00489459 0.000778998 6.78848e-07 1.43655e-09 2.34179e-09
0.00491281 0.000781897 6.78848e-07 1.43552e-09 2.34076e-09
0.00493109 0.000784808 6.78847e-07 1.43398e-09 2.33922e-09
0.00494944 0.000787728 6.78847e-07 1.43347e-09 2.33819e-09
0.00496787 0.00079066 6.78846e-07 1.43192e-09 2.33716e-09
0.00498635 0.000793603 6.78846e-07 1.4309e-09 2.33614e-09
0.00500491 0.000796557 6.78846e-07 1.42935e-09 2.33459e-09
0.00502354 0.000799521 6.78845e-07 1.42884e-09 2.33356e-09
0.00504224 0.000802497 6.78845e-07 1.4273e-09 2.33253e-09
0.005061 0.000805484 6.78845e-07 1.42627e-09 2.33151e-09
0.00507984 0.000808482 6.78844e-07 1.42575e-09 2.33048e-09
0.00509875 0.000811491 6.78844e-07 1.42421e-09 2.32945e-09
0.00511772 0.000814511 6.78843e-07 1.42267e-09 2.32791e-09
0.00513677 0.000817543 6.78843e-07 1.42215e-09 2.32688e-09
0.00515589 0.000820585 6.78843e-07 1.42112e-09 2.32636e-09
0.00517508 0.00082364 6.78842e-07 1.41958e-09 2.32482e-09
0.00519434 0.000826705 6.78842e-07 1.41907e-09 2.32379e-09
0.00521367 0.000829782 6.78841e-07 1.41752e-09 2.32276e-09
0.00523308 0.00083287 6.78841e-07 1.41649e-09 2.32173e-09
0.00525256 0.00083597 6.78841e-07 1.41495e-09 2.32019e-09
0.0052721 0.000839082 6.7884e-07 1.41444e-09 2.31968e-09
0.00529173 0.000842204 6.7884e-07 1.41289e-09 2.31813e-09
0.00531142 0.000845339 6.7884e-07 1.41187e-09 2.3171e-09
0.00533119 0.000848485 6.78839e-07 1.41084e-09 2.31556e-09
0.00535103 0.000851643 6.78839e-07 1.40981e-09 2.31505e-09
0.00537095 0.000854813 6.78838e-07 1.40826e-09 2.3135e-09
0.00539094 0.000857994 6.78838e-07 1.40724e-09 2.31248e-09
0.005411 0.000861188 6.78837e-07 1.40621e-09 2.31145e-09
0.00543114 0.000864393 6.78837e-07 1.40518e-09 2.31042e-09
0.00545136 0.00086761 6.78837e-07 1.40415e-09 2.30888e-09
0.00547165 0.000870839 6.78836e-07 1.40312e-09 2.30836e-09
0.00549201 0.000874081 6.78836e-07 1.40209e-09 2.30733e-09
0.00551245 0.000877334 6.78836e-07 1.40055e-09 2.30579e-09
0.00553297 0.000880599 6.78835e-07 1.40004e-09 2.30527e-09
0.00555356 0.000883877 6.78835e-07 1.39849e-09 2.30373e-09
0.00557423 0.000887166 6.78834e-07 1.39798e-09 2.3027e-09
0.00559498 0.000890468 6.78833e-07 1.39643e-09 2.30167e-09
0.0056158 0.000893782 6.78833e-07 1.39541e-09 2.30065e-09
0.0056367 0.000897109 6.78832e-07 1.39438e-09 2.2991e-09
0.00565768 0.000900448 6.78832e-07 1.39335e-09 2.29859e-09
0.00567874 0.000903799 6.78832e-07 1.39181e-09 2.29705e-09
0.00569987 0.000907163 6.78832e-07 1.39078e-09 2.29602e-09
0.00572109 0.000910539 6.78831e-07 1.39026e-09 2.29447e-09
0.00574238 0.000913928 6.78831e-07 1.38872e-09 2.29396e-09
0.00576375 0.00091733 6.78831e-07 1.38769e-09 2.29293e-09
0.00578521 0.000920744 6.7883e-07 1.38666e-09 2.2919e-09
0.00580674 0.000924171 6.7883e-07 1.38563e-09 2.29087e-09
0.00582835 0.000927611 6.78829e-07 1.38409e-09 2.28933e-09
0.00585004 0.000931063 6.78829e-07 1.38358e-09 2.28882e-09
0.00587181 0.000934528 6.78829e-07 1.38255e-09 2.28727e-09
0.00589367 0.000938006 6.78828e-07 1.381e-09 2.28624e-09
0.0059156 0.000941498 6.78828e-07 1.38049e-09 2.28573e-09
0.00593762 0.000945002 6.78827e-07 1.37895e-09 2.28419e-09
0.00595972 0.000948519 6.78827e-07 1.37792e-09 2.28316e-09
0.0059819 0.000952049 6.78826e-07 1.37689e-09 2.28213e-09
0.00600417 0.000955593 6.78826e-07 1.37586e-09 2.2811e-09
0.00602651 0.000959149 6.78826e-07 1.37432e-09 2.27956e-09
0.00604894 0.000962719 6.78825e-07 1.3738e-09 2.27904e-09
0.00607146 0.000966302 6.78825e-07 1.37278e-09 2.27801e-09
0.00609405 0.000969899 6.78825e-07 1.37123e-09 2.27647e-09
0.00611673 0.000973508 6.78824e-07 1.37072e-09 2.27596e-09
0.0061395 0.000977132 6.78824e-07 1.36917e-09 2.27441e-09
0.00616235 0.000980769 6.78824e-07 1.36815e-09 2.27339e-09
0.00618529 0.000984419 6.78823e-07 1.36712e-09 2.27236e-09
0.00620831 0.000988083 6.78823e-07 1.36609e-09 2.27133e-09
0.00623141 0.00099176 6.78823e-07 1.36506e-09 2.2703e-09
0.00625461 0.000995451 6.78822e-07 1.36403e-09 2.26927e-09
0.00627788 0.000999156 6.78822e-07 1.363e-09 2.26824e-09
0.00630125 0.00100288 6.78821e-07 1.36146e-09 2.2667e-09
0.0063247 0.00100661 6.78821e-07 1.36095e-09 2.26618e-09
0.00634824 0.00101035 6.7882e-07 1.3594e-09 2.26464e-09
0.00637187 0.00101411 6.7882e-07 1.35837e-09 2.26361e-09
0.00639558 0.00101789 6.7882e-07 1.35786e-09 2.26258e-09
0.00641939 0.00102168 6.78819e-07 1.35632e-09 2.26156e-09
0.00644328 0.00102548 6.78819e-07 1.3558e-09 2.26104e-09
0.00646726 0.0010293 6.78818e-07 1.35426e-09 2.2595e-09
0.00649133 0.00103313 6.78818e-07 1.35323e-09 2.25847e-09
0.00651549 0.00103697 6.78818e-07 1.35272e-09 2.25796e-09
0.00653974 0.00104083 6.78817e-07 1.35117e-09 2.25641e-09
0.00656408 0.00104471 6.78817e-07 1.35014e-09 2.25538e-09
0.00658851 0.00104859 6.78816e-07 1.34912e-09 2.25436e-09
0.00661303 0.0010525 6.78816e-07 1.34809e-09 2.25333e-09
0.00663765 0.00105641 6.78815e-07 1.34757e-09 2.25178e-09
0.00666235 0.00106035 6.78815e-07 1.34603e-09 2.25127e-09
0.00668715 0.00106429 6.78815e-07 1.345e-09 2.25024e-09
0.00671204 0.00106825 6.78814e-07 1.34397e-09 2.24921e-09
0.00673702 0.00107223 6.78814e-07 1.34294e-09 2.24818e-09
0.00676209 0.00107622 6.78814e-07 1.34191e-09 2.24664e-09
0.00678726 0.00108023 6.78813e-07 1.34089e-09 2.24613e-09
0.00681252 0.00108425 6.78813e-07 1.33986e-09 2.2451e-09
0.00683788 0.00108828 6.78812e-07 1.33883e-09 2.24355e-09
0.00686333 0.00109233 6.78812e-07 1.3378e-09 2.24304e-09
0.00688887 0.0010964 6.78812e-07 1.33677e-09 2.2415e-09
0.00691451 0.00110048 6.78811e-07 1.33574e-09 2.24098e-09
0.00694025 0.00110457 6.78811e-07 1.33471e-09 2.23995e-09
0.00696608 0.00110869 6.7881e-07 1.33369e-09 2.23841e-09
0.006992 0.00111281 6.7881e-07 1.33266e-09 2.2379e-09
0.00701803 0.00111695 6.7881e-07 1.33163e-09 2.23635e-09
0.00704415 0.00112111 6.78809e-07 1.3306e-09 2.23584e-09
0.00707036 0.00112528 6.78809e-07 1.32957e-09 2.23481e-09
0.00709668 0.00112947 6.78808e-07 1.32803e-09 2.23327e-09
0.00712309 0.00113368 6.78808e-07 1.32751e-09 2.23275e-09
0.0071496 0.00113789 6.78808e-07 1.32648e-09 2.23172e-09
0.00717621 0.00114213 6.78807e-07 1.32546e-09 2.2307e-09
0.00720292 0.00114638 6.78807e-07 1.32443e-09 2.22967e-09
0.00722973 0.00115065 6.78807e-07 1.3234e-09 2.22812e-09
0.00725664 0.00115493 6.78806e-07 1.32237e-09 2.22761e-09
0.00728365 0.00115923 6.78806e-07 1.32134e-09 2.22658e-09
0.00731076 0.00116354 6.78805e-07 1.32031e-09 2.22555e-09
0.00733797 0.00116787 6.78805e-07 1.31928e-09 2.22452e-09
0.00736528 0.00117222 6.78805e-07 1.31826e-09 2.22298e-09
0.00739269 0.00117658 6.78804e-07 1.31723e-09 2.22247e-09
0.0074202 0.00118096 6.78804e-07 1.3162e-09 2.22144e-09
0.00744782 0.00118536 6.78803e-07 1.31568e-09 2.22041e-09
0.00747554 0.00118977 6.78803e-07 1.31414e-09 2.21938e-09
0.00750336 0.0011942 6.78802e-07 1.31363e-09 2.21835e-09
0.00753129 0.00119864 6.78802e-07 1.31208e-09 2.21732e-09
0.00755932 0.0012031 6.78802e-07 1.31105e-09 2.21629e-09
0.00758746 0.00120758 6.78801e-07 1.31054e-09 2.21527e-09
0.0076157 0.00121208 6.78801e-07 1.309e-09 2.21424e-09
0.00764404 0.00121659 6.78801e-07 1.30797e-09 2.21321e-09
0.00767249 0.00122111 6.788e-07 1.30745e-09 2.21218e-09
0.00770105 0.00122566 6.788e-07 1.30591e-09 2.21115e-09
0.00772971 0.00123022 6.78799e-07 1.3054e-09 2.21064e-09
0.00775848 0.0012348 6.78799e-07 1.30385e-09 2.20909e-09
0.00778735 0.0012394 6.78798e-07 1.30334e-09 2.20858e-09
0.00781634 0.00124401 6.78798e-07 1.30231e-09 2.20755e-09
0.00784543 0.00124864 6.78797e-07 1.30077e-09 2.20601e-09
0.00787463 0.00125329 6.78797e-07 1.30025e-09 2.20549e-09
0.00790394 0.00125795 6.78797e-07 1.29922e-09 2.20395e-09
0.00793335 0.00126263 6.78796e-07 1.2982e-09 2.20344e-09
0.00796288 0.00126733 6.78796e-07 1.29717e-09 2.20241e-09
0.00799252 0.00127205 6.78795e-07 1.29665e-09 2.20138e-09
0.00802227 0.00127678 6.78795e-07 1.29511e-09 2.20035e-09
0.00805212 0.00128154 6.78795e-07 1.29408e-09 2.19932e-09
0.00808209 0.0012863 6.78794e-07 1.29357e-09 2.19829e-09
0.00811217 0.00129109 6.78794e-07 1.29202e-09 2.19726e-09
0.00814237 0.0012959 6.78793e-07 1.29151e-09 2.19675e-09
0.00817267 0.00130072 6.78793e-07 1.29048e-09 2.19521e-09
0.00820309 0.00130556 6.78792e-07 1.28945e-09 2.19469e-09
0.00823362 0.00131042 6.78792e-07 1.28842e-09 2.19366e-09
0.00826426 0.0013153 6.78792e-07 1.28688e-09 2.19212e-09
0.00829502 0.00132019 6.78791e-07 1.28637e-09 2.19161e-09
0.00832589 0.00132511 6.78791e-07 1.28534e-09 2.19058e-09
0.00835688 0.00133004 6.78791e-07 1.28482e-09 2.18955e-09
0.00838799 0.00133499 6.7879e-07 1.28328e-09 2.18852e-09
0.0084192 0.00133996 6.7879e-07 1.28277e-09 2.18749e-09
0.00845054 0.00134495 6.78789e-07 1.28122e-09 2.18646e-09
0.00848199 0.00134995 6.78789e-07 1.28019e-09 2.18543e-09
0.00851356 0.00135498 6.78789e-07 1.27968e-09 2.1844e-09
0.00854525 0.00136002 6.78788e-07 1.27814e-09 2.18338e-09
0.00857705 0.00136508 6.78788e-07 1.27762e-09 2.18286e-09
0.00860897 0.00137016 6.78788e-07 1.27659e-09 2.18132e-09
0.00864102 0.00137526 6.78787e-07 1.27556e-09 2.1808e-09
0.00867318 0.00138038 6.78787e-07 1.27454e-09 2.17978e-09
0.00870546 0.00138552 6.78787e-07 1.27351e-09 2.17823e-09
0.00873786 0.00139067 6.78786e-07 1.27248e-09 2.17772e-09
0.00877038 0.00139585 6.78786e-07 1.27145e-09 2.17669e-09
0.00880302 0.00140104 6.78785e-07 1.27094e-09 2.17566e-09
0.00883579 0.00140626 6.78785e-07 1.26939e-09 2.17463e-09
0.00886867 0.00141149 6.78784e-07 1.26888e-09 2.17412e-09
0.00890168 0.00141675 6.78784e-07 1.26785e-09 2.17309e-09
0.00893481 0.00142202 6.78783e-07 1.26682e-09 2.17206e-09
0.00896806 0.00142731 6.78783e-07 1.26579e-09 2.17103e-09
0.00900144 0.00143262 6.78783e-07 1.26528e-09 2.16949e-09
0.00903494 0.00143796 6.78782e-07 1.26373e-09 2.16897e-09
0.00906857 0.00144331 6.78782e-07 1.26271e-09 2.16795e-09
0.00910232 0.00144868 6.78782e-07 1.26219e-09 2.16743e-09
0.0091362 0.00145407 6.78782e-07 1.26116e-09 2.16589e-09
0.0091702 0.00145948 6.78781e-07 1.26013e-09 2.16537e-09
0.00920434 0.00146492 6.78781e-07 1.25911e-09 2.16435e-09
0.00923859 0.00147037 6.7878e-07 1.25859e-09 2.16332e-09
0.00927298 0.00147584 6.78779e-07 1.25705e-09 2.16229e-09
0.00930749 0.00148133 6.78779e-07 1.25653e-09 2.16177e-09
0.00934213 0.00148685 6.78779e-07 1.25551e-09 2.16023e-09
0.0093769 0.00149238 6.78778e-07 1.25448e-09 2.15972e-09
0.0094118 0.00149793 6.78778e-07 1.25345e-09 2.15869e-09
0.00944683 0.00150351 6.78778e-07 1.25242e-09 2.15714e-09
0.00948199 0.00150911 6.78777e-07 1.25139e-09 2.15663e-09
0.00951728 0.00151472 6.78777e-07 1.25036e-09 2.1556e-09
0.0095527 0.00152036 6.78776e-07 1.24985e-09 2.15457e-09
0.00958826 0.00152602 6.78776e-07 1.2483e-09 2.15354e-09
0.00962394 0.0015317 6.78775e-07 1.24779e-09 2.15303e-09
0.00965976 0.0015374 6.78775e-07 1.24676e-09 2.15149e-09
0.00969572 0.00154312 6.78775e-07 1.24625e-09 2.15097e-09
0.0097318 0.00154886 6.78774e-07 1.2447e-09 2.14994e-09
0.00976802 0.00155463 6.78774e-07 1.24419e-09 2.14943e-09
0.00980438 0.00156042 6.78774e-07 1.24316e-09 2.14789e-09
0.00984087 0.00156622 6.78773e-07 1.24213e-09 2.14737e-09
0.0098775 0.00157205 6.78773e-07 1.2411e-09 2.14634e-09
0.00991426 0.0015779 6.78772e-07 1.24059e-09 2.14531e-09
0.00995116 0.00158378 6.78772e-07 1.23905e-09 2.14429e-09
0.00998819 0.00158967 6.78771e-07 1.23853e-09 2.14377e-09
0.0100254 0.00159559 6.78771e-07 1.2375e-09 2.14274e-09
0.0100627 0.00160153 6.7877e-07 1.23647e-09 2.14171e-09
0.0101001 0.00160749 6.7877e-07 1.23545e-09 2.14069e-09
0.0101377 0.00161347 6.7877e-07 1.23493e-09 2.14017e-09
0.0101755 0.00161947 6.7877e-07 1.2339e-09 2.13863e-09
0.0102133 0.0016255 6.78769e-07 1.23287e-09 2.13811e-09
0.0102513 0.00163155 6.78769e-07 1.23185e-09 2.13709e-09
0.0102895 0.00163762 6.78769e-07 1.23082e-09 2.13606e-09
0.0103278 0.00164372 6.78768e-07 1.22979e-09 2.13503e-09
0.0103662 0.00164984 6.78767e-07 1.22927e-09 2.13451e-09
0.0104048 0.00165598 6.78767e-07 1.22825e-09 2.13297e-09
0.0104435 0.00166214 6.78767e-07 1.22722e-09 2.13194e-09
0.0104824 0.00166833 6.78766e-07 1.22619e-09 2.13143e-09
0.0105214 0.00167454 6.78766e-07 1.22516e-09 2.1304e-09
0.0105606 0.00168077 6.78766e-07 1.22465e-09 2.12937e-09
0.0105999 0.00168702 6.78765e-07 1.2231e-09 2.12834e-09
0.0106393 0.0016933 6.78765e-07 1.22259e-09 2.12783e-09
0.0106789 0.00169961 6.78765e-07 1.22156e-09 2.12628e-09
0.0107187 0.00170593 6.78764e-07 1.22104e-09 2.12577e-09
0.0107586 0.00171228 6.78764e-07 1.2195e-09 2.12474e-09
0.0107986 0.00171865 6.78763e-07 1.21899e-09 2.12423e-09
0.0108388 0.00172505 6.78763e-07 1.21796e-09 2.12268e-09
0.0108791 0.00173147 6.78762e-07 1.21693e-09 2.12217e-09
0.0109196 0.00173791 6.78762e-07 1.2159e-09 2.12114e-09
0.0109603 0.00174438 6.78761e-07 1.21539e-09 2.12011e-09
0.0110011 0.00175088 6.78761e-07 1.21436e-09 2.11908e-09
0.011042 0.00175739 6.7876e-07 1.21333e-09 2.11857e-09
0.0110831 0.00176393 6.7876e-07 1.2123e-09 2.11754e-09
0.0111244 0.0017705 6.7876e-07 1.21179e-09 2.11651e-09
0.0111658 0.00177709 6.78759e-07 1.21024e-09 2.11548e-09
0.0112073 0.0017837 6.78759e-07 1.20973e-09 2.11497e-09
0.011249 0.00179034 6.78759e-07 1.2087e-09 2.11394e-09
0.0112909 0.001797 6.78758e-07 1.20819e-09 2.11291e-09
0.0113329 0.00180369 6.78758e-07 1.20664e-09 2.11188e-09
0.0113751 0.00181041 6.78757e-07 1.20613e-09 2.11137e-09
0.0114174 0.00181714 6.78757e-07 1.2051e-09 2.11034e-09
0.0114599 0.00182391 6.78757e-07 1.20459e-09 2.10931e-09
0.0115026 0.00183069 6.78756e-07 1.20304e-09 2.10828e-09
0.0115454 0.00183751 6.78756e-07 1.20253e-09 2.10777e-09
0.0115884 0.00184435 6.78756e-07 1.2015e-09 2.10622e-09
0.0116315 0.00185121 6.78755e-07 1.20099e-09 2.10571e-09
0.0116748 0.0018581 6.78755e-07 1.19944e-09 2.10468e-09
0.0117182 0.00186502 6.78754e-07 1.19893e-09 2.10417e-09
0.0117619 0.00187196 6.78754e-07 1.1979e-09 2.10262e-09
0.0118056 0.00187893 6.78754e-07 1.19739e-09 2.10211e-09
0.0118496 0.00188592 6.78753e-07 1.19584e-09 2.1016e-09
0.0118937 0.00189294 6.78753e-07 1.19533e-09 2.10057e-09
0.0119379 0.00189998 6.78752e-07 1.19481e-09 2.09954e-09
0.0119824 0.00190705 6.78752e-07 1.19378e-09 2.09851e-09
0.012027 0.00191415 6.78751e-07 1.19276e-09 2.098e-09
0.0120717 0.00192128 6.78751e-07 1.19173e-09 2.09697e-09
0.0121167 0.00192843 6.78751e-07 1.19121e-09 2.09594e-09
0.0121618 0.00193561 6.78751e-07 1.19018e-09 2.09491e-09
0.012207 0.00194281 6.7875e-07 1.18916e-09 2.0944e-09
0.0122525 0.00195004 6.7875e-07 1.18813e-09 2.09337e-09
0.0122981 0.0019573 6.78749e-07 1.18761e-09 2.09234e-09
0.0123438 0.00196458 6.78749e-07 1.18658e-09 2.09131e-09
0.0123898 0.00197189 6.78748e-07 1.18556e-09 2.09079e-09
0.0124359 0.00197923 6.78748e-07 1.18453e-09 2.08977e-09
0.0124822 0.0019866 6.78748e-07 1.18401e-09 2.08874e-09
0.0125286 0.00199399 6.78748e-07 1.18298e-09 2.08822e-09
0.0125753 0.00200142 6.78747e-07 1.18195e-09 2.08719e-09
0.0126221 0.00200886 6.78746e-07 1.18144e-09 2.08668e-09
0.012669 0.00201634 6.78746e-07 1.18041e-09 2.08514e-09
0.0127162 0.00202385 6.78746e-07 1.1799e-09 2.08462e-09
0.0127635 0.00203138 6.78745e-07 1.17835e-09 2.08359e-09
0.012811 0.00203894 6.78745e-07 1.17784e-09 2.08308e-09
0.0128587 0.00204653 6.78745e-07 1.17681e-09 2.08154e-09
0.0129066 0.00205414 6.78744e-07 1.1763e-09 2.08102e-09
0.0129546 0.00206179 6.78743e-07 1.17475e-09 2.07999e-09
0.0130028 0.00206946 6.78743e-07 1.17424e-09 2.07948e-09
0.0130512 0.00207717 6.78743e-07 1.17321e-09 2.07845e-09
0.0130998 0.0020849 6.78742e-07 1.1727e-09 2.07742e-09
0.0131485 0.00209266 6.78742e-07 1.17115e-09 2.07639e-09
0.0131975 0.00210045 6.78741e-07 1.17064e-09 2.07588e-09
0.0132466 0.00210826 6.78741e-07 1.17012e-09 2.07536e-09
0.0132959 0.00211611 6.78741e-07 1.1691e-09 2.07382e-09
0.0133454 0.00212399 6.7874e-07 1.16858e-09 2.07331e-09
0.0133951 0.00213189 6.7874e-07 1.16704e-09 2.07228e-09
0.0134449 0.00213983 6.78739e-07 1.16652e-09 2.07176e-09
0.013495 0.00214779 6.78739e-07 1.1655e-09 2.07022e-09
0.0135452 0.00215578 6.78739e-07 1.16498e-09 2.06971e-09
0.0135956 0.00216381 6.78738e-07 1.16344e-09 2.06868e-09
0.0136462 0.00217186 6.78738e-07 1.16292e-09 2.06816e-09
0.013697 0.00217994 6.78738e-07 1.1619e-09 2.06714e-09
0.013748 0.00218806 6.78737e-07 1.16138e-09 2.06611e-09
0.0137991 0.0021962 6.78737e-07 1.16087e-09 2.06559e-09
0.0138505 0.00220437 6.78736e-07 1.15932e-09 2.06456e-09
0.013902 0.00221258 6.78736e-07 1.15881e-09 2.06405e-09
0.0139538 0.00222081 6.78736e-07 1.15778e-09 2.06251e-09
0.0140057 0.00222908 6.78735e-07 1.15727e-09 2.06199e-09
0.0140578 0.00223738 6.78735e-07 1.15572e-09 2.06096e-09
0.0141102 0.0022457 6.78734e-07 1.15521e-09 2.06045e-09
0.0141627 0.00225406 6.78734e-07 1.15418e-09 2.05993e-09
0.0142154 0.00226245 6.78734e-07 1.15367e-09 2.05839e-09
0.0142683 0.00227087 6.78733e-07 1.15315e-09 2.05788e-09
0.0143214 0.00227932 6.78733e-07 1.15212e-09 2.05685e-09
0.0143747 0.00228781 6.78732e-07 1.15109e-09 2.05633e-09
0.0144282 0.00229632 6.78732e-07 1.15007e-09 2.05531e-09
0.0144819 0.00230487 6.78732e-07 1.14955e-09 2.05428e-09
0.0145358 0.00231345 6.78732e-07 1.14852e-09 2.05376e-09
0.0145899 0.00232206 6.78731e-07 1.14749e-09 2.05273e-09
0.0146442 0.0023307 6.7873e-07 1.14698e-09 2.05222e-09
0.0146987 0.00233937 6.7873e-07 1.14595e-09 2.05119e-09
0.0147534 0.00234808 6.7873e-07 1.14544e-09 2.05016e-09
0.0148083 0.00235682 6.7873e-07 1.14441e-09 2.04913e-09
0.0148635 0.00236559 6.78729e-07 1.14338e-09 2.04862e-09
0.0149188 0.0023744 6.78729e-07 1.14235e-09 2.04759e-09
0.0149743 0.00238323 6.78728e-07 1.14184e-09 2.04656e-09
0.01503 0.0023921 6.78728e-07 1.14132e-09 2.04605e-09
0.015086 0.00240101 6.78728e-07 1.14029e-09 2.04502e-09
0.0151421 0.00240994 6.78727e-07 1.13926e-09 2.0445e-09
0.0151985 0.00241891 6.78727e-07 1.13824e-09 2.04348e-09
0.015255 0.00242792 6.78726e-07 1.13772e-09 2.04296e-09
0.0153118 0.00243695 6.78726e-07 1.13669e-09 2.04142e-09
0.0153688 0.00244602 6.78725e-07 1.13618e-09 2.0409e-09
0.015426 0.00245513 6.78724e-07 1.13515e-09 2.04039e-09
0.0154834 0.00246426 6.78724e-07 1.13412e-09 2.03936e-09
0.015541 0.00247343 6.78724e-07 1.13361e-09 2.03833e-09
0.0155989 0.00248264 6.78724e-07 1.13258e-09 2.0373e-09
0.0156569 0.00249188 6.78723e-07 1.13206e-09 2.03679e-09
0.0157152 0.00250116 6.78723e-07 1.13052e-09 2.03627e-09
0.0157737 0.00251046 6.78722e-07 1.13001e-09 2.03525e-09
0.0158324 0.00251981 6.78722e-07 1.12949e-09 2.03422e-09
0.0158913 0.00252919 6.78722e-07 1.12846e-09 2.03319e-09
0.0159505 0.0025386 6.78721e-07 1.12795e-09 2.03267e-09
0.0160099 0.00254805 6.78721e-07 1.12641e-09 2.03165e-09
0.0160694 0.00255753 6.7872e-07 1.12589e-09 2.03113e-09
0.0161293 0.00256705 6.7872e-07 1.12538e-09 2.03062e-09
0.0161893 0.0025766 6.7872e-07 1.12435e-09 2.02907e-09
0.0162495 0.00258619 6.78719e-07 1.12383e-09 2.02856e-09
0.01631 0.00259582 6.78719e-07 1.12281e-09 2.02753e-09
0.0163707 0.00260548 6.78718e-07 1.12178e-09 2.02702e-09
0.0164316 0.00261518 6.78718e-07 1.12075e-09 2.0265e-09
0.0164928 0.00262491 6.78718e-07 1.12023e-09 2.02496e-09
0.0165542 0.00263468 6.78717e-07 1.11972e-09 2.02444e-09
0.0166158 0.00264449 6.78717e-07 1.11869e-09 2.02342e-09
0.0166776 0.00265433 6.78716e-07 1.11766e-09 2.0229e-09
0.0167397 0.00266421 6.78716e-07 1.11663e-09 2.02187e-09
0.016802 0.00267412 6.78716e-07 1.11612e-09 2.02136e-09
0.0168646 0.00268408 6.78715e-07 1.1156e-09 2.02033e-09
0.0169273 0.00269407 6.78715e-07 1.11458e-09 2.0193e-09
0.0169903 0.00270409 6.78715e-07 1.11406e-09 2.01879e-09
0.0170536 0.00271416 6.78714e-07 1.11252e-09 2.01827e-09
0.017117 0.00272426 6.78714e-07 1.112e-09 2.01724e-09
0.0171807 0.0027344 6.78713e-07 1.11149e-09 2.01622e-09
0.0172447 0.00274458 6.78713e-07 1.11046e-09 2.01519e-09
0.0173089 0.00275479 6.78713e-07 1.10995e-09 2.01467e-09
0.0173733 0.00276504 6.78712e-07 1.1084e-09 2.01364e-09
0.0174379 0.00277534 6.78712e-07 1.10789e-09 2.01313e-09
0.0175029 0.00278567 6.78711e-07 1.10738e-09 2.01261e-09
0.017568 0.00279603 6.78711e-07 1.10635e-09 2.01107e-09
0.0176334 0.00280644 6.78711e-07 1.10583e-09 2.01056e-09
0.017699 0.00281688 6.78711e-07 1.1048e-09 2.01004e-09
0.0177649 0.00282737 6.7871e-07 1.10429e-09 2.00901e-09
0.017831 0.00283789 6.78709e-07 1.10326e-09 2.0085e-09
0.0178974 0.00284845 6.78709e-07 1.10223e-09 2.00747e-09
0.017964 0.00285906 6.78709e-07 1.10172e-09 2.00644e-09
0.0180308 0.0028697 6.78709e-07 1.10069e-09 2.00593e-09
0.0180979 0.00288038 6.78708e-07 1.10017e-09 2.0049e-09
0.0181653 0.0028911 6.78707e-07 1.09966e-09 2.00439e-09
0.0182329 0.00290186 6.78707e-07 1.09812e-09 2.00336e-09
0.0183008 0.00291266 6.78706e-07 1.0976e-09 2.00284e-09
0.0183689 0.0029235 6.78706e-07 1.09709e-09 2.00181e-09
0.0184373 0.00293438 6.78706e-07 1.09606e-09 2.00079e-09
0.0185059 0.0029453 6.78705e-07 1.09555e-09 2.00027e-09
0.0185748 0.00295626 6.78705e-07 1.09452e-09 1.99924e-09
0.0186439 0.00296727 6.78704e-07 1.09349e-09 1.99873e-09
0.0187133 0.00297831 6.78704e-07 1.09297e-09 1.99821e-09
0.0187829 0.0029894 6.78704e-07 1.09195e-09 1.99667e-09
0.0188528 0.00300052 6.78703e-07 1.09143e-09 1.99616e-09
0.018923 0.00301169 6.78703e-07 1.0904e-09 1.99564e-09
0.0189934 0.0030229 6.78703e-07 1.08989e-09 1.99461e-09
0.0190641 0.00303415 6.78702e-07 1.08886e-09 1.9941e-09
0.0191351 0.00304544 6.78702e-07 1.08783e-09 1.99307e-09
0.0192063 0.00305678 6.78701e-07 1.08732e-09 1.99256e-09
0.0192778 0.00306815 6.78701e-07 1.0868e-09 1.99153e-09
0.0193495 0.00307957 6.78701e-07 1.08577e-09 1.9905e-09
0.0194215 0.00309103 6.787e-07 1.08526e-09 1.98998e-09
0.0194938 0.00310254 6.787e-07 1.08423e-09 1.98947e-09
0.0195664 0.00311409 6.78699e-07 1.0832e-09 1.98844e-09
0.0196392 0.00312568 6.78699e-07 1.08269e-09 1.98793e-09
0.0197123 0.00313731 6.78699e-07 1.08166e-09 1.98638e-09
0.0197857 0.00314899 6.78698e-07 1.08114e-09 1.98587e-09
0.0198593 0.00316071 6.78698e-07 1.08063e-09 1.98535e-09
0.0199332 0.00317247 6.78698e-07 1.0796e-09 1.98433e-09
0.0200074 0.00318428 6.78697e-07 1.07857e-09 1.98381e-09
0.0200819 0.00319613 6.78696e-07 1.07806e-09 1.9833e-09
0.0201566 0.00320802 6.78696e-07 1.07703e-09 1.98227e-09
0.0202316 0.00321996 6.78696e-07 1.07651e-09 1.98124e-09
0.0203069 0.00323195 6.78696e-07 1.07549e-09 1.98073e-09
0.0203825 0.00324398 6.78695e-07 1.07497e-09 1.9797e-09
0.0204584 0.00325605 6.78695e-07 1.07446e-09 1.97918e-09
0.0205345 0.00326817 6.78695e-07 1.07343e-09 1.97815e-09
0.0206109 0.00328033 6.78694e-07 1.0724e-09 1.97764e-09
0.0206877 0.00329254 6.78693e-07 1.07189e-09 1.97713e-09
0.0207647 0.0033048 6.78693e-07 1.07086e-09 1.97558e-09
0.0208419 0.0033171 6.78693e-07 1.07034e-09 1.97507e-09
0.0209195 0.00332944 6.78692e-07 1.06983e-09 1.97455e-09
0.0209974 0.00334183 6.78692e-07 1.0688e-09 1.97353e-09
0.0210755 0.00335427 6.78692e-07 1.06829e-09 1.97301e-09
0.021154 0.00336676 6.78691e-07 1.06674e-09 1.97198e-09
0.0212327 0.00337929 6.78691e-07 1.06623e-09 1.97147e-09
0.0213117 0.00339186 6.7869e-07 1.06571e-09 1.97044e-09
0.021391 0.00340449 6.7869e-07 1.06469e-09 1.96941e-09
0.0214707 0.00341716 6.78689e-07 1.06417e-09 1.9689e-09
0.0215506 0.00342988 6.78689e-07 1.06366e-09 1.96838e-09
0.0216308 0.00344264 6.78689e-07 1.06263e-09 1.96735e-09
0.0217113 0.00345546 6.78688e-07 1.06211e-09 1.96684e-09
0.0217921 0.00346832 6.78687e-07 1.06108e-09 1.96632e-09
0.0218732 0.00348123 6.78687e-07 1.06006e-09 1.9653e-09
0.0219546 0.00349418 6.78687e-07 1.05954e-09 1.96478e-09
0.0220363 0.00350719 6.78687e-07 1.05851e-09 1.96375e-09
0.0221183 0.00352024 6.78686e-07 1.058e-09 1.96272e-09
0.0222007 0.00353334 6.78686e-07 1.05748e-09 1.96221e-09
0.0222833 0.00354649 6.78686e-07 1.05646e-09 1.9617e-09
0.0223662 0.00355969 6.78685e-07 1.05594e-09 1.96067e-09
0.0224495 0.00357294 6.78685e-07 1.05543e-09 1.96015e-09
0.022533 0.00358624 6.78684e-07 1.05388e-09 1.95964e-09
0.0226169 0.00359959 6.78684e-07 1.05337e-09 1.95861e-09
0.0227011 0.00361299 6.78683e-07 1.05286e-09 1.95758e-09
0.0227855 0.00362643 6.78683e-07 1.05183e-09 1.95707e-09
0.0228704 0.00363993 6.78683e-07 1.05131e-09 1.95604e-09
0.0229555 0.00365348 6.78682e-07 1.0508e-09 1.95552e-09
0.0230409 0.00366707 6.78682e-07 1.04977e-09 1.95449e-09
0.0231267 0.00368072 6.78682e-07 1.04925e-09 1.95398e-09
0.0232127 0.00369442 6.78681e-07 1.04823e-09 1.95347e-09
0.0232991 0.00370817 6.78681e-07 1.0472e-09 1.95244e-09
0.0233858 0.00372197 6.7868e-07 1.04668e-09 1.95192e-09
0.0234729 0.00373583 6.7868e-07 1.04617e-09 1.95089e-09
0.0235603 0.00374973 6.7868e-07 1.04514e-09 1.94987e-09
0.0236479 0.00376369 6.78679e-07 1.04463e-09 1.94935e-09
0.023736 0.00377769 6.78679e-07 1.04411e-09 1.94884e-09
0.0238243 0.00379175 6.78679e-07 1.04308e-09 1.94781e-09
0.023913 0.00380587 6.78678e-07 1.04257e-09 1.94729e-09
0.024002 0.00382003 6.78678e-07 1.04205e-09 1.94678e-09
0.0240913 0.00383425 6.78677e-07 1.04051e-09 1.94575e-09
0.024181 0.00384852 6.78677e-07 1.04e-09 1.94524e-09
0.024271 0.00386284 6.78676e-07 1.03948e-09 1.94421e-09
0.0243613 0.00387722 6.78676e-07 1.03845e-09 1.94318e-09
0.024452 0.00389165 6.78676e-07 1.03794e-09 1.94266e-09
0.024543 0.00390614 6.78675e-07 1.03743e-09 1.94215e-09
0.0246343 0.00392067 6.78675e-07 1.0364e-09 1.94112e-09
0.024726 0.00393527 6.78675e-07 1.03588e-09 1.94061e-09
0.024818 0.00394991 6.78674e-07 1.03537e-09 1.94009e-09
0.0249104 0.00396461 6.78674e-07 1.03434e-09 1.93906e-09
0.0250031 0.00397937 6.78673e-07 1.03331e-09 1.93855e-09
0.0250962 0.00399418 6.78672e-07 1.0328e-09 1.93804e-09
0.0251896 0.00400905 6.78672e-07 1.03177e-09 1.93701e-09
0.0252833 0.00402397 6.78672e-07 1.03125e-09 1.93598e-09
0.0253774 0.00403894 6.78671e-07 1.03074e-09 1.93546e-09
0.0254719 0.00405398 6.78671e-07 1.02971e-09 1.93444e-09
0.0255667 0.00406907 6.78671e-07 1.0292e-09 1.93392e-09
0.0256618 0.00408421 6.7867e-07 1.02868e-09 1.93341e-09
0.0257574 0.00409941 6.7867e-07 1.02765e-09 1.93238e-09
0.0258532 0.00411467 6.7867e-07 1.02714e-09 1.93186e-09
0.0259494 0.00412998 6.78669e-07 1.02611e-09 1.93135e-09
0.026046 0.00414535 6.78669e-07 1.02508e-09 1.93032e-09
0.026143 0.00416078 6.78668e-07 1.02457e-09 1.92981e-09
0.0262403 0.00417627 6.78668e-07 1.02405e-09 1.92878e-09
0.0263379 0.00419181 6.78668e-07 1.02302e-09 1.92826e-09
0.026436 0.00420741 6.78667e-07 1.02251e-09 1.92723e-09
0.0265343 0.00422307 6.78667e-07 1.02199e-09 1.92672e-09
0.0266331 0.00423879 6.78667e-07 1.02097e-09 1.92621e-09
0.0267322 0.00425457 6.78666e-07 1.02045e-09 1.92518e-09
0.0268317 0.0042704 6.78666e-07 1.01994e-09 1.92466e-09
0.0269316 0.0042863 6.78666e-07 1.01891e-09 1.92415e-09
0.0270318 0.00430225 6.78665e-07 1.01788e-09 1.92312e-09
0.0271324 0.00431826 6.78664e-07 1.01737e-09 1.92209e-09
0.0272334 0.00433433 6.78664e-07 1.01685e-09 1.92158e-09
0.0273348 0.00435046 6.78664e-07 1.01582e-09 1.92055e-09
0.0274365 0.00436666 6.78663e-07 1.01531e-09 1.92003e-09
0.0275386 0.00438291 6.78663e-07 1.01479e-09 1.91952e-09
0.0276411 0.00439922 6.78663e-07 1.01377e-09 1.91849e-09
0.027744 0.00441559 6.78662e-07 1.01325e-09 1.91798e-09
0.0278473 0.00443203 6.78662e-07 1.01274e-09 1.91746e-09
0.0279509 0.00444852 6.78662e-07 1.01171e-09 1.91695e-09
0.0280549 0.00446508 6.78661e-07 1.01119e-09 1.91592e-09
0.0281593 0.0044817 6.7866e-07 1.01017e-09 1.9154e-09
0.0282642 0.00449838 6.7866e-07 1.00914e-09 1.91489e-09
0.0283694 0.00451512 6.7866e-07 1.00862e-09 1.91335e-09
0.0284749 0.00453193 6.78659e-07 1.00811e-09 1.91283e-09
0.0285809 0.00454879 6.78659e-07 1.00759e-09 1.91232e-09
0.0286873 0.00456572 6.78659e-07 1.00656e-09 1.91129e-09
0.0287941 0.00458272 6.78658e-07 1.00605e-09 1.91078e-09
0.0289012 0.00459977 6.78658e-07 1.00554e-09 1.91026e-09
0.0290088 0.00461689 6.78658e-07 1.00451e-09 1.90923e-09
0.0291168 0.00463408 6.78657e-07 1.00399e-09 1.90872e-09
0.0292251 0.00465132 6.78657e-07 1.00348e-09 1.9082e-09
0.0293339 0.00466864 6.78657e-07 1.00245e-09 1.90769e-09
0.0294431 0.00468601 6.78656e-07 1.00194e-09 1.90666e-09
0.0295527 0.00470345 6.78656e-07 1.00142e-09 1.90615e-09
0.0296627 0.00472096 6.78655e-07 9.99878e-10 1.90563e-09
0.0297731 0.00473853 6.78654e-07 9.99364e-10 1.9046e-09
0.0298839 0.00475617 6.78654e-07 9.9885e-10 1.90357e-09
0.0299951 0.00477387 6.78653e-07 9.98335e-10 1.90306e-09
0.0301067 0.00479164 6.78653e-07 9.97307e-10 1.90203e-09
0.0302188 0.00480947 6.78653e-07 9.96792e-10 1.90152e-09
0.0303313 0.00482737 6.78652e-07 9.96278e-10 1.901e-09
0.0304441 0.00484534 6.78652e-07 9.95249e-10 1.90049e-09
0.0305575 0.00486337 6.78652e-07 9.94735e-10 1.89946e-09
0.0306712 0.00488147 6.78651e-07 9.9422e-10 1.89895e-09
0.0307853 0.00489964 6.78651e-07 9.93706e-10 1.89843e-09
0.0308999 0.00491788 6.78651e-07 9.92677e-10 1.8974e-09
0.0310149 0.00493618 6.7865e-07 9.92163e-10 1.89689e-09
0.0311304 0.00495455 6.7865e-07 9.91649e-10 1.89637e-09
0.0312462 0.00497299 6.7865e-07 9.9062e-10 1.89535e-09
0.0313625 0.0049915 6.78649e-07 9.90106e-10 1.89483e-09
0.0314792 0.00501008 6.78648e-07 9.89077e-10 1.89432e-09
0.0315964 0.00502872 6.78648e-07 9.88048e-10 1.8938e-09
0.031714 0.00504744 6.78648e-07 9.87534e-10 1.89277e-09
0.031832 0.00506623 6.78647e-07 9.8702e-10 1.89226e-09
0.0319505 0.00508508 6.78647e-07 9.86505e-10 1.89123e-09
0.0320694 0.00510401 6.78647e-07 9.85477e-10 1.8902e-09
0.0321888 0.005123 6.78646e-07 9.84962e-10 1.88969e-09
0.0323086 0.00514207 6.78646e-07 9.84448e-10 1.88917e-09
0.0324288 0.00516121 6.78646e-07 9.83419e-10 1.88866e-09
0.0325495 0.00518042 6.78645e-07 9.82905e-10 1.88763e-09
0.0326707 0.0051997 6.78645e-07 9.82391e-10 1.88712e-09
0.0327923 0.00521905 6.78644e-07 9.81876e-10 1.8866e-09
0.0329143 0.00523848 6.78644e-07 9.80848e-10 1.88609e-09
0.0330368 0.00525797 6.78644e-07 9.80333e-10 1.88506e-09
0.0331598 0.00527754 6.78643e-07 9.79819e-10 1.88454e-09
0.0332832 0.00529719 6.78643e-07 9.7879e-10 1.88403e-09
0.0334071 0.0053169 6.78643e-07 9.78276e-10 1.883e-09
0.0335314 0.00533669 6.78642e-07 9.77762e-10 1.88249e-09
0.0336562 0.00535655 6.78642e-07 9.77247e-10 1.88197e-09
0.0337815 0.00537649 6.78642e-07 9.76219e-10 1.88146e-09
0.0339072 0.0053965 6.78641e-07 9.75704e-10 1.88043e-09
0.0340334 0.00541659 6.7864e-07 9.74676e-10 1.87992e-09
0.0341601 0.00543675 6.7864e-07 9.73647e-10 1.8794e-09
0.0342872 0.00545698 6.7864e-07 9.73133e-10 1.87837e-09
0.0344148 0.00547729 6.78639e-07 9.72618e-10 1.87734e-09
0.0345429 0.00549768 6.78639e-07 9.72104e-10 1.87683e-09
0.0346715 0.00551814 6.78639e-07 9.71075e-10 1.87631e-09
0.0348005 0.00553868 6.78638e-07 9.70561e-10 1.87529e-09
0.0349301 0.00555929 6.78638e-07 9.70046e-10 1.87477e-09
0.0350601 0.00557998 6.78637e-07 9.69532e-10 1.87426e-09
0.0351905 0.00560075 6.78637e-07 9.68503e-10 1.87323e-09
0.0353215 0.00562159 6.78636e-07 9.67989e-10 1.87271e-09
0.035453 0.00564252 6.78636e-07 9.67475e-10 1.8722e-09
0.0355849 0.00566352 6.78636e-07 9.66446e-10 1.87169e-09
0.0357174 0.0056846 6.78635e-07 9.65932e-10 1.87066e-09
0.0358503 0.00570575 6.78635e-07 9.65417e-10 1.87014e-09
0.0359837 0.00572699 6.78634e-07 9.64903e-10 1.86963e-09
0.0361177 0.00574831 6.78634e-07 9.63874e-10 1.86911e-09
0.0362521 0.0057697 6.78634e-07 9.6336e-10 1.86809e-09
0.036387 0.00579117 6.78633e-07 9.62846e-10 1.86757e-09
0.0365224 0.00581273 6.78633e-07 9.62331e-10 1.86706e-09
0.0366584 0.00583436 6.78633e-07 9.61303e-10 1.86654e-09
0.0367948 0.00585608 6.78632e-07 9.60788e-10 1.86551e-09
0.0369318 0.00587787 6.78632e-07 9.60274e-10 1.865e-09
0.0370692 0.00589975 6.78631e-07 9.59245e-10 1.86448e-09
0.0372072 0.00592171 6.78631e-07 9.58217e-10 1.86346e-09
0.0373457 0.00594375 6.78631e-07 9.58217e-10 1.86294e-09
0.0374847 0.00596587 6.7863e-07 9.57188e-10 1.86243e-09
0.0376242 0.00598807 6.7863e-07 9.56159e-10 1.86191e-09
0.0377642 0.00601036 6.78629e-07 9.55645e-10 1.86088e-09
0.0379048 0.00603273 6.78629e-07 9.55131e-10 1.85986e-09
0.0380458 0.00605518 6.78628e-07 9.54616e-10 1.85934e-09
0.0381874 0.00607772 6.78628e-07 9.53588e-10 1.85883e-09
0.0383296 0.00610034 6.78628e-07 9.53073e-10 1.8578e-09
0.0384722 0.00612305 6.78627e-07 9.52559e-10 1.85728e-09
0.0386154 0.00614583 6.78627e-07 9.52045e-10 1.85677e-09
0.0387591 0.00616871 6.78627e-07 9.51016e-10 1.85626e-09
0.0389034 0.00619167 6.78626e-07 9.50502e-10 1.85523e-09
0.0390482 0.00621471 6.78626e-07 9.49987e-10 1.85471e-09
0.0391935 0.00623784 6.78625e-07 9.49473e-10 1.8542e-09
0.0393394 0.00626106 6.78625e-07 9.48444e-10 1.85368e-09
0.0394858 0.00628436 6.78625e-07 9.4793e-10 1.85266e-09
0.0396328 0.00630775 6.78624e-07 9.47415e-10 1.85214e-09
0.0397803 0.00633123 6.78624e-07 9.46901e-10 1.85163e-09
0.0399283 0.00635479 6.78624e-07 9.45872e-10 1.85111e-09
0.0400769 0.00637844 6.78623e-07 9.45358e-10 1.85008e-09
0.0402261 0.00640218 6.78623e-07 9.44844e-10 1.84957e-09
0.0403758 0.00642601 6.78622e-07 9.44329e-10 1.84905e-09
0.0405261 0.00644993 6.78622e-07 9.43301e-10 1.84854e-09
0.0406769 0.00647393 6.78622e-07 9.42786e-10 1.84751e-09
0.0408283 0.00649803 6.78621e-07 9.42272e-10 1.847e-09
0.0409803 0.00652221 6.78621e-07 9.41758e-10 1.84648e-09
0.0411328 0.00654649 6.78621e-07 9.40729e-10 1.84597e-09
0.0412859 0.00657085 6.7862e-07 9.40215e-10 1.84494e-09
0.0414396 0.00659531 6.7862e-07 9.397e-10 1.84443e-09
0.0415938 0.00661986 6.78619e-07 9.39186e-10 1.84391e-09
0.0417486 0.0066445 6.78619e-07 9.38157e-10 1.8434e-09
0.041904 0.00666923 6.78618e-07 9.37643e-10 1.84237e-09
0.0420599 0.00669405 6.78618e-07 9.37129e-10 1.84185e-09
0.0422165 0.00671896 6.78617e-07 9.36614e-10 1.84134e-09
0.0423736 0.00674397 6.78617e-07 9.35586e-10 1.84083e-09
0.0425313 0.00676907 6.78617e-07 9.35071e-10 1.8398e-09
0.0426896 0.00679426 6.78616e-07 9.34557e-10 1.83928e-09
0.0428485 0.00681955 6.78616e-07 9.34043e-10 1.83877e-09
0.043008 0.00684493 6.78616e-07 9.33014e-10 1.83825e-09
0.043168 0.00687041 6.78615e-07 9.325e-10 1.83722e-09
0.0433287 0.00689598 6.78615e-07 9.31985e-10 1.83671e-09
0.04349 0.00692164 6.78614e-07 9.31471e-10 1.8362e-09
0.0436518 0.00694741 6.78614e-07 9.30442e-10 1.83568e-09
0.0438143 0.00697326 6.78614e-07 9.29928e-10 1.83465e-09
0.0439774 0.00699922 6.78613e-07 9.29414e-10 1.83414e-09
0.0441411 0.00702527 6.78613e-07 9.28899e-10 1.83362e-09
0.0443053 0.00705141 6.78612e-07 9.28385e-10 1.83311e-09
0.0444702 0.00707766 6.78612e-07 9.27356e-10 1.8326e-09
0.0446358 0.007104 6.78612e-07 9.26842e-10 1.83157e-09
0.0448019 0.00713044 6.78611e-07 9.26328e-10 1.83105e-09
0.0449686 0.00715698 6.78611e-07 9.25299e-10 1.83054e-09
0.045136 0.00718362 6.78611e-07 9.24785e-10 1.82951e-09
0.045304 0.00721035 6.7861e-07 9.2427e-10 1.829e-09
0.0454726 0.00723719 6.7861e-07 9.23756e-10 1.82848e-09
0.0456419 0.00726413 6.78609e-07 9.23241e-10 1.82797e-09
0.0458117 0.00729116 6.78609e-07 9.22213e-10 1.82745e-09
0.0459822 0.0073183 6.78609e-07 9.21698e-10 1.82642e-09
0.0461534 0.00734554 6.78608e-07 9.21184e-10 1.82591e-09
0.0463251 0.00737288 6.78608e-07 9.2067e-10 1.82539e-09
0.0464976 0.00740032 6.78608e-07 9.19641e-10 1.82488e-09
0.0466706 0.00742786 6.78607e-07 9.19127e-10 1.82385e-09
0.0468443 0.00745551 6.78607e-07 9.18612e-10 1.82334e-09
0.0470187 0.00748325 6.78606e-07 9.18098e-10 1.82282e-09
0.0471937 0.00751111 6.78606e-07 9.17584e-10 1.82231e-09
0.0473693 0.00753906 6.78606e-07 9.16555e-10 1.82179e-09
0.0475456 0.00756712 6.78605e-07 9.16041e-10 1.82077e-09
0.0477226 0.00759528 6.78605e-07 9.15526e-10 1.82025e-09
0.0479002 0.00762355 6.78604e-07 9.15012e-10 1.81974e-09
0.0480785 0.00765193 6.78604e-07 9.13983e-10 1.81922e-09
0.0482574 0.00768041 6.78604e-07 9.13469e-10 1.81819e-09
0.048437 0.00770899 6.78603e-07 9.12955e-10 1.81768e-09
0.0486173 0.00773768 6.78603e-07 9.1244e-10 1.81717e-09
0.0487983 0.00776648 6.78602e-07 9.11926e-10 1.81665e-09
0.0489799 0.00779539 6.78602e-07 9.10897e-10 1.81614e-09
0.0491622 0.0078244 6.78602e-07 9.10383e-10 1.81511e-09
0.0493451 0.00785352 6.78601e-07 9.09869e-10 1.81459e-09
0.0495288 0.00788275 6.786e-07 9.09354e-10 1.81408e-09
0.0497131 0.00791209 6.786e-07 9.08326e-10 1.81357e-09
0.0498982 0.00794154 6.786e-07 9.07811e-10 1.81254e-09
0.0500839 0.0079711 6.78599e-07 9.07297e-10 1.81202e-09
0.0502703 0.00800076 6.78599e-07 9.06783e-10 1.81151e-09
0.0504574 0.00803054 6.78599e-07 9.05754e-10 1.81099e-09
0.0506452 0.00806043 6.78598e-07 9.0524e-10 1.81048e-09
0.0508337 0.00809043 6.78598e-07 9.04725e-10 1.80945e-09
0.0510229 0.00812054 6.78597e-07 9.04211e-10 1.80894e-09
0.0512128 0.00815077 6.78597e-07 9.03697e-10 1.80842e-09
0.0514034 0.0081811 6.78596e-07 9.03182e-10 1.80791e-09
0.0515947 0.00821155 6.78596e-07 9.02154e-10 1.80688e-09
0.0517867 0.00824211 6.78596e-07 9.01639e-10 1.80636e-09
0.0519795 0.00827279 6.78595e-07 9.01125e-10 1.80585e-09
0.0521729 0.00830358 6.78595e-07 9.0061e-10 1.80534e-09
0.0523671 0.00833449 6.78595e-07 8.99582e-10 1.80482e-09
0.052562 0.00836551 6.78594e-07 8.99067e-10 1.80379e-09
0.0527576 0.00839664 6.78594e-07 8.98553e-10 1.80328e-09
0.052954 0.00842789 6.78594e-07 8.98553e-10 1.80328e-09
0.0531511 0.00845926 6.78594e-07 8.97524e-10 1.80225e-09
0.0533489 0.00849074 6.78593e-07 8.9701e-10 1.80174e-09
0.0535475 0.00852235 6.78593e-07 8.96496e-10 1.80122e-09
0.0537468 0.00855406 6.78592e-07 8.95981e-10 1.80071e-09
0.0539468 0.0085859 6.78592e-07 8.95467e-10 1.80019e-09
0.0541476 0.00861786 6.78592e-07 8.94438e-10 1.79968e-09
0.0543491 0.00864993 6.78591e-07 8.93924e-10 1.79916e-09
0.0545514 0.00868213 6.78591e-07 8.9341e-10 1.79813e-09
0.0547544 0.00871444 6.7859e-07 8.92895e-10 1.79762e-09
0.0549582 0.00874687 6.7859e-07 8.92381e-10 1.79711e-09
0.0551628 0.00877943 6.7859e-07 8.91352e-10 1.79659e-09
0.0553681 0.0088121 6.78589e-07 8.90838e-10 1.79556e-09
0.0555742 0.0088449 6.78589e-07 8.90324e-10 1.79505e-09
0.055781 0.00887782 6.78588e-07 8.89809e-10 1.79453e-09
0.0559886 0.00891086 6.78588e-07 8.89295e-10 1.79402e-09
0.056197 0.00894403 6.78588e-07 8.88266e-10 1.79351e-09
0.0564061 0.00897732 6.78587e-07 8.87752e-10 1.79248e-09
0.0566161 0.00901073 6.78587e-07 8.87238e-10 1.79196e-09
0.0568268 0.00904427 6.78586e-07 8.86723e-10 1.79145e-09
0.0570383 0.00907793 6.78586e-07 8.86209e-10 1.79093e-09
0.0572506 0.00911171 6.78586e-07 8.8518e-10 1.79042e-09
0.0574637 0.00914563 6.78585e-07 8.84666e-10 1.78939e-09
0.0576775 0.00917967 6.78585e-07 8.84152e-10 1.78888e-09
0.0578922 0.00921383 6.78584e-07 8.83637e-10 1.78836e-09
0.0581077 0.00924812 6.78584e-07 8.83123e-10 1.78785e-09
0.058324 0.00928255 6.78584e-07 8.82094e-10 1.78733e-09
0.058541 0.00931709 6.78583e-07 8.8158e-10 1.78631e-09
0.0587589 0.00935177 6.78582e-07 8.81066e-10 1.78579e-09
0.0589776 0.00938658 6.78582e-07 8.80551e-10 1.78528e-09
0.0591971 0.00942151 6.78582e-07 8.80551e-10 1.78476e-09
0.0594174 0.00945658 6.78582e-07 8.79523e-10 1.78425e-09
0.0596386 0.00949177 6.78581e-07 8.79008e-10 1.78425e-09
0.0598605 0.0095271 6.78581e-07 8.78494e-10 1.78322e-09
0.0600833 0.00956256 6.7858e-07 8.7798e-10 1.7827e-09
0.060307 0.00959815 6.7858e-07 8.77465e-10 1.78219e-09
0.0605314 0.00963387 6.7858e-07 8.76436e-10 1.78168e-09
0.0607567 0.00966973 6.78579e-07 8.75922e-10 1.78065e-09
0.0609828 0.00970572 6.78579e-07 8.75408e-10 1.78013e-09
0.0612098 0.00974184 6.78578e-07 8.74893e-10 1.77962e-09
0.0614376 0.0097781 6.78578e-07 8.74379e-10 1.7791e-09
0.0616663 0.00981449 6.78578e-07 8.7335e-10 1.77859e-09
0.0618958 0.00985102 6.78577e-07 8.72836e-10 1.77808e-09
0.0621262 0.00988769 6.78577e-07 8.72322e-10 1.77705e-09
0.0623574 0.00992449 6.78576e-07 8.71807e-10 1.77653e-09
0.0625895 0.00996142 6.78576e-07 8.71293e-10 1.77602e-09
0.0628224 0.0099985 6.78575e-07 8.70779e-10 1.7755e-09
0.0630562 0.0100357 6.78576e-07 8.70264e-10 1.77499e-09
0.0632909 0.0100731 6.78575e-07 8.6975e-10 1.77396e-09
0.0635265 0.0101106 6.78575e-07 8.69236e-10 1.77345e-09
0.0637629 0.0101482 6.78574e-07 8.68721e-10 1.77345e-09
0.0640003 0.010186 6.78574e-07 8.68207e-10 1.77293e-09
0.0642385 0.0102239 6.78574e-07 8.67178e-10 1.77242e-09
0.0644775 0.0102619 6.78573e-07 8.66664e-10 1.77139e-09
0.0647175 0.0103001 6.78573e-07 8.6615e-10 1.77087e-09
0.0649584 0.0103384 6.78572e-07 8.65635e-10 1.77036e-09
0.0652002 0.0103769 6.78572e-07 8.65121e-10 1.76985e-09
0.0654428 0.0104155 6.78572e-07 8.64092e-10 1.76933e-09
0.0656864 0.0104543 6.78571e-07 8.63578e-10 1.7683e-09
0.0659309 0.0104932 6.78571e-07 8.63064e-10 1.76779e-09
0.0661763 0.0105323 6.7857e-07 8.62549e-10 1.76727e-09
0.0664226 0.0105715 6.7857e-07 8.62035e-10 1.76676e-09
0.0666698 0.0106108 6.78569e-07 8.61521e-10 1.76625e-09
0.0669179 0.0106503 6.78569e-07 8.60492e-10 1.76573e-09
0.067167 0.01069 6.78569e-07 8.59978e-10 1.7647e-09
0.067417 0.0107297 6.78568e-07 8.59463e-10 1.76419e-09
0.0676679 0.0107697 6.78568e-07 8.58949e-10 1.76367e-09
0.0679197 0.0108098 6.78568e-07 8.58949e-10 1.76316e-09
0.0681725 0.01085 6.78568e-07 8.5792e-10 1.76316e-09
0.0684262 0.0108904 6.78567e-07 8.57406e-10 1.76213e-09
0.0686809 0.0109309 6.78567e-07 8.56892e-10 1.76162e-09
0.0689365 0.0109716 6.78566e-07 8.56377e-10 1.7611e-09
0.0691931 0.0110124 6.78566e-07 8.55863e-10 1.76059e-09
0.0694506 0.0110534 6.78565e-07 8.55349e-10 1.76007e-09
0.0697091 0.0110946 6.78565e-07 8.5432e-10 1.75956e-09
0.0699686 0.0111358 6.78564e-07 8.53805e-10 1.75853e-09
0.070229 0.0111773 6.78564e-07 8.53291e-10 1.75802e-09
0.0704904 0.0112189 6.78563e-07 8.52777e-10 1.7575e-09
0.0707527 0.0112606 6.78563e-07 8.52262e-10 1.75699e-09
0.0710161 0.0113026 6.78562e-07 8.51748e-10 1.75647e-09
0.0712804 0.0113446 6.78563e-07 8.51234e-10 1.75596e-09
0.0715457 0.0113868 6.78562e-07 8.50719e-10 1.75493e-09
0.071812 0.0114292 6.78562e-07 8.50205e-10 1.75442e-09
0.0720792 0.0114718 6.78561e-07 8.49691e-10 1.75442e-09
0.0723475 0.0115145 6.78561e-07 8.49176e-10 1.7539e-09
0.0726168 0.0115573 6.7856e-07 8.48662e-10 1.75339e-09
0.072887 0.0116003 6.7856e-07 8.47633e-10 1.75287e-09
0.0731583 0.0116435 6.7856e-07 8.47119e-10 1.75184e-09
0.0734306 0.0116868 6.78559e-07 8.46605e-10 1.75133e-09
0.0737039 0.0117303 6.78559e-07 8.4609e-10 1.75082e-09
0.0739782 0.011774 6.78558e-07 8.45576e-10 1.7503e-09
0.0742536 0.0118178 6.78558e-07 8.44547e-10 1.74979e-09
0.0745299 0.0118618 6.78558e-07 8.44033e-10 1.74927e-09
0.0748073 0.011906 6.78557e-07 8.43519e-10 1.74824e-09
0.0750857 0.0119503 6.78557e-07 8.43004e-10 1.74773e-09
0.0753652 0.0119947 6.78557e-07 8.43004e-10 1.74722e-09
0.0756457 0.0120394 6.78556e-07 8.4249e-10 1.7467e-09
0.0759272 0.0120842 6.78556e-07 8.41461e-10 1.7467e-09
0.0762098 0.0121292 6.78556e-07 8.40947e-10 1.74619e-09
0.0764935 0.0121743 6.78555e-07 8.40433e-10 1.74516e-09
0.0767782 0.0122196 6.78555e-07 8.39918e-10 1.74464e-09
0.0770639 0.0122651 6.78554e-07 8.39404e-10 1.74413e-09
0.0773508 0.0123108 6.78554e-07 8.3889e-10 1.74361e-09
0.0776386 0.0123566 6.78554e-07 8.37861e-10 1.7431e-09
0.0779276 0.0124026 6.78553e-07 8.37347e-10 1.74259e-09
0.0782176 0.0124487 6.78553e-07 8.36832e-10 1.74156e-09
0.0785088 0.0124951 6.78552e-07 8.36318e-10 1.74104e-09
0.078801 0.0125416 6.78552e-07 8.36318e-10 1.74053e-09
0.0790942 0.0125882 6.78552e-07 8.35804e-10 1.74053e-09
0.0793886 0.0126351 6.78552e-07 8.34775e-10 1.74001e-09
0.0796841 0.0126821 6.78551e-07 8.34261e-10 1.7395e-09
0.0799807 0.0127293 6.78551e-07 8.33746e-10 1.73847e-09
0.0802783 0.0127767 6.7855e-07 8.33232e-10 1.73796e-09
0.0805771 0.0128242 6.7855e-07 8.32718e-10 1.73744e-09
0.080877 0.012872 6.78549e-07 8.32203e-10 1.73693e-09
0.081178 0.0129199 6.78549e-07 8.31689e-10 1.73641e-09
0.0814802 0.012968 6.78549e-07 8.3066e-10 1.7359e-09
0.0817834 0.0130162 6.78548e-07 8.30146e-10 1.73487e-09
0.0820878 0.0130647 6.78548e-07 8.30146e-10 1.73436e-09
0.0823933 0.0131133 6.78548e-07 8.29631e-10 1.73384e-09
0.0827 0.0131621 6.78547e-07 8.29117e-10 1.73333e-09
0.0830078 0.0132111 6.78546e-07 8.28603e-10 1.73333e-09
0.0833167 0.0132603 6.78546e-07 8.27574e-10 1.73281e-09
0.0836268 0.0133096 6.78546e-07 8.2706e-10 1.7323e-09
0.0839381 0.0133592 6.78545e-07 8.26545e-10 1.73178e-09
0.0842505 0.0134089 6.78545e-07 8.26031e-10 1.73076e-09
0.0845641 0.0134588 6.78544e-07 8.25517e-10 1.73024e-09
0.0848788 0.0135089 6.78544e-07 8.25002e-10 1.72973e-09
0.0851947 0.0135592 6.78543e-07 8.24488e-10 1.72921e-09
0.0855118 0.0136096 6.78543e-07 8.23459e-10 1.7287e-09
0.0858301 0.0136603 6.78543e-07 8.23459e-10 1.72818e-09
0.0861495 0.0137111 6.78543e-07 8.22945e-10 1.72716e-09
0.0864701 0.0137622 6.78542e-07 8.22431e-10 1.72716e-09
0.086792 0.0138134 6.78542e-07 8.21916e-10 1.72664e-09
0.087115 0.0138648 6.78541e-07 8.21402e-10 1.72613e-09
0.0874392 0.0139164 6.78541e-07 8.20888e-10 1.72561e-09
0.0877647 0.0139682 6.78541e-07 8.19859e-10 1.7251e-09
0.0880913 0.0140202 6.7854e-07 8.19345e-10 1.72407e-09
0.0884192 0.0140724 6.7854e-07 8.1883e-10 1.72356e-09
0.0887483 0.0141247 6.7854e-07 8.1883e-10 1.72304e-09
0.0890786 0.0141773 6.78539e-07 8.18316e-10 1.72253e-09
0.0894101 0.0142301 6.78539e-07 8.17802e-10 1.72253e-09
0.0897429 0.014283 6.78539e-07 8.16773e-10 1.72201e-09
0.0900769 0.0143362 6.78538e-07 8.16259e-10 1.7215e-09
0.0904122 0.0143895 6.78538e-07 8.15744e-10 1.72047e-09
0.0907487 0.0144431 6.78537e-07 8.1523e-10 1.71996e-09
0.0910864 0.0144969 6.78537e-07 8.14716e-10 1.71944e-09
0.0914254 0.0145508 6.78536e-07 8.14201e-10 1.71893e-09
0.0917657 0.014605 6.78537e-07 8.13687e-10 1.71841e-09
0.0921073 0.0146593 6.78536e-07 8.13173e-10 1.7179e-09
0.0924501 0.0147139 6.78536e-07 8.12658e-10 1.71738e-09
0.0927942 0.0147686 6.78535e-07 8.12144e-10 1.71687e-09
0.0931395 0.0148236 6.78535e-07 8.1163e-10 1.71635e-09
0.0934862 0.0148788 6.78534e-07 8.11115e-10 1.71584e-09
0.0938341 0.0149342 6.78534e-07 8.10601e-10 1.71533e-09
0.0941834 0.0149897 6.78533e-07 8.10087e-10 1.71481e-09
0.0945339 0.0150455 6.78533e-07 8.09058e-10 1.7143e-09
0.0948857 0.0151015 6.78533e-07 8.08544e-10 1.71378e-09
0.0952389 0.0151577 6.78532e-07 8.08029e-10 1.71275e-09
0.0955934 0.0152142 6.78532e-07 8.08029e-10 1.71224e-09
0.0959491 0.0152708 6.78532e-07 8.07515e-10 1.71173e-09
0.0963063 0.0153276 6.78531e-07 8.07e-10 1.71173e-09
0.0966647 0.0153847 6.78531e-07 8.06486e-10 1.71121e-09
0.0970245 0.0154419 6.7853e-07 8.05972e-10 1.7107e-09
0.0973856 0.0154994 6.7853e-07 8.04943e-10 1.71018e-09
0.097748 0.0155571 6.7853e-07 8.04429e-10 1.70915e-09
0.0981118 0.015615 6.7853e-07 8.04429e-10 1.70864e-09
0.098477 0.0156731 6.78529e-07 8.03914e-10 1.70813e-09
0.0988435 0.0157314 6.78528e-07 8.034e-10 1.70761e-09
0.0992114 0.01579 6.78528e-07 8.02886e-10 1.70761e-09
0.0995807 0.0158488 6.78527e-07 8.02371e-10 1.7071e-09
0.0999513 0.0159077 6.78527e-07 8.01343e-10 1.70658e-09
0.100323 0.0159669 6.78527e-07 8.00828e-10 1.70607e-09
0.100697 0.0160264 6.78526e-07 8.00314e-10 1.70504e-09
0.101071 0.016086 6.78526e-07 7.998e-10 1.70452e-09
0.101448 0.0161459 6.78525e-07 7.99285e-10 1.70401e-09
0.101825 0.016206 6.78525e-07 7.99285e-10 1.7035e-09
0.102204 0.0162663 6.78525e-07 7.98771e-10 1.70298e-09
0.102585 0.0163268 6.78525e-07 7.97742e-10 1.70298e-09
0.102966 0.0163876 6.78524e-07 7.97228e-10 1.70247e-09
0.10335 0.0164486 6.78524e-07 7.96714e-10 1.70144e-09
0.103734 0.0165098 6.78523e-07 7.96199e-10 1.70092e-09
0.10412 0.0165713 6.78523e-07 7.95685e-10 1.70041e-09
0.104508 0.0166329 6.78522e-07 7.95171e-10 1.6999e-09
0.104897 0.0166949 6.78522e-07 7.94656e-10 1.69938e-09
0.105287 0.016757 6.78522e-07 7.94656e-10 1.69887e-09
0.105679 0.0168194 6.78522e-07 7.93628e-10 1.69835e-09
0.106072 0.016882 6.78521e-07 7.93113e-10 1.69784e-09
0.106467 0.0169448 6.78521e-07 7.92599e-10 1.69732e-09
0.106864 0.0170079 6.7852e-07 7.92085e-10 1.69681e-09
0.107261 0.0170712 6.7852e-07 7.9157e-10 1.6963e-09
0.10766 0.0171347 6.78519e-07 7.91056e-10 1.69578e-09
0.108061 0.0171985 6.78519e-07 7.91056e-10 1.69527e-09
0.108463 0.0172625 6.78519e-07 7.90542e-10 1.69475e-09
0.108867 0.0173267 6.78519e-07 7.89513e-10 1.69475e-09
0.109272 0.0173912 6.78518e-07 7.88999e-10 1.69424e-09
0.109679 0.0174559 6.78518e-07 7.88484e-10 1.69321e-09
0.110087 0.0175209 6.78517e-07 7.8797e-10 1.6927e-09
0.110497 0.0175861 6.78517e-07 7.87456e-10 1.69218e-09
0.110908 0.0176516 6.78516e-07 7.86941e-10 1.69167e-09
0.111321 0.0177173 6.78516e-07 7.86427e-10 1.69115e-09
0.111735 0.0177832 6.78516e-07 7.86427e-10 1.69064e-09
0.112151 0.0178494 6.78516e-07 7.85398e-10 1.69012e-09
0.112568 0.0179158 6.78515e-07 7.84884e-10 1.69012e-09
0.112987 0.0179825 6.78515e-07 7.8437e-10 1.68909e-09
0.113408 0.0180494 6.78514e-07 7.83855e-10 1.68858e-09
0.11383 0.0181166 6.78514e-07 7.83341e-10 1.68807e-09
0.114254 0.018184 6.78513e-07 7.82826e-10 1.68755e-09
0.114679 0.0182517 6.78513e-07 7.82826e-10 1.68704e-09
0.115106 0.0183197 6.78513e-07 7.82312e-10 1.68652e-09
0.115534 0.0183878 6.78513e-07 7.81283e-10 1.68652e-09
0.115964 0.0184563 6.78512e-07 7.80769e-10 1.68601e-09
0.116396 0.018525 6.78512e-07 7.80255e-10 1.68498e-09
0.116829 0.0185939 6.78511e-07 7.7974e-10 1.68447e-09
0.117264 0.0186631 6.7851e-07 7.79226e-10 1.68395e-09
0.1177 0.0187326 6.7851e-07 7.78712e-10 1.68344e-09
0.118138 0.0188023 6.7851e-07 7.78712e-10 1.68292e-09
0.118578 0.0188723 6.78509e-07 7.78197e-10 1.68241e-09
0.119019 0.0189425 6.78509e-07 7.77683e-10 1.68241e-09
0.119462 0.019013 6.78508e-07 7.77169e-10 1.68189e-09
0.119907 0.0190838 6.78508e-07 7.7614e-10 1.68138e-09
0.120353 0.0191548 6.78508e-07 7.75626e-10 1.68087e-09
0.120801 0.0192261 6.78508e-07 7.75626e-10 1.67984e-09
0.121251 0.0192977 6.78507e-07 7.75111e-10 1.67932e-09
0.121702 0.0193695 6.78507e-07 7.74597e-10 1.67881e-09
0.122155 0.0194416 6.78506e-07 7.74083e-10 1.67881e-09
0.12261 0.0195139 6.78506e-07 7.73568e-10 1.67829e-09
0.123066 0.0195866 6.78505e-07 7.73054e-10 1.67778e-09
0.123524 0.0196595 6.78505e-07 7.72025e-10 1.67726e-09
0.123984 0.0197326 6.78505e-07 7.71511e-10 1.67675e-09
0.124445 0.0198061 6.78505e-07 7.71511e-10 1.67572e-09
0.124908 0.0198798 6.78504e-07 7.70997e-10 1.67521e-09
0.125373 0.0199538 6.78504e-07 7.70482e-10 1.67469e-09
0.12584 0.0200281 6.78503e-07 7.69968e-10 1.67469e-09
0.126308 0.0201026 6.78503e-07 7.69454e-10 1.67418e-09
0.126778 0.0201774 6.78502e-07 7.68939e-10 1.67366e-09
0.12725 0.0202525 6.78502e-07 7.68425e-10 1.67315e-09
0.127724 0.0203279 6.78502e-07 7.67911e-10 1.67264e-09
0.128199 0.0204035 6.78502e-07 7.67396e-10 1.67212e-09
0.128676 0.0204795 6.78501e-07 7.66882e-10 1.67161e-09
0.129155 0.0205557 6.78501e-07 7.66368e-10 1.67109e-09
0.129636 0.0206322 6.785e-07 7.65853e-10 1.67058e-09
0.130118 0.020709 6.785e-07 7.65339e-10 1.67006e-09
0.130603 0.0207861 6.78499e-07 7.64825e-10 1.66955e-09
0.131089 0.0208634 6.78499e-07 7.64825e-10 1.66904e-09
0.131577 0.0209411 6.78499e-07 7.6431e-10 1.66852e-09
0.132066 0.021019 6.78499e-07 7.63282e-10 1.66852e-09
0.132558 0.0210973 6.78498e-07 7.62767e-10 1.66801e-09
0.133051 0.0211758 6.78498e-07 7.62253e-10 1.66749e-09
0.133547 0.0212546 6.78497e-07 7.61739e-10 1.66646e-09
0.134044 0.0213337 6.78497e-07 7.61739e-10 1.66595e-09
0.134543 0.0214131 6.78497e-07 7.61224e-10 1.66544e-09
0.135043 0.0214928 6.78496e-07 7.6071e-10 1.66544e-09
0.135546 0.0215728 6.78496e-07 7.60195e-10 1.66492e-09
0.13605 0.0216531 6.78495e-07 7.59681e-10 1.66441e-09
0.136557 0.0217337 6.78495e-07 7.59167e-10 1.66389e-09
0.137065 0.0218146 6.78495e-07 7.58138e-10 1.66338e-09
0.137575 0.0218958 6.78495e-07 7.58138e-10 1.66286e-09
0.138087 0.0219773 6.78494e-07 7.57624e-10 1.66183e-09
0.138601 0.022059 6.78494e-07 7.57109e-10 1.66183e-09
0.139117 0.0221412 6.78493e-07 7.56595e-10 1.66132e-09
0.139635 0.0222236 6.78492e-07 7.56081e-10 1.66081e-09
0.140154 0.0223063 6.78492e-07 7.55566e-10 1.66029e-09
0.140676 0.0223893 6.78492e-07 7.55566e-10 1.65978e-09
0.1412 0.0224726 6.78491e-07 7.55052e-10 1.65926e-09
0.141725 0.0225563 6.78491e-07 7.54538e-10 1.65875e-09
0.142253 0.0226402 6.78491e-07 7.53509e-10 1.65875e-09
0.142782 0.0227245 6.7849e-07 7.52995e-10 1.65823e-09
0.143314 0.0228091 6.7849e-07 7.5248e-10 1.65772e-09
0.143847 0.0228939 6.7849e-07 7.5248e-10 1.65669e-09
0.144382 0.0229792 6.78489e-07 7.51966e-10 1.65618e-09
0.14492 0.0230647 6.78489e-07 7.51452e-10 1.65566e-09
0.145459 0.0231505 6.78488e-07 7.50937e-10 1.65566e-09
0.146 0.0232367 6.78488e-07 7.50423e-10 1.65515e-09
0.146544 0.0233232 6.78487e-07 7.49909e-10 1.65463e-09
0.147089 0.02341 6.78487e-07 7.49394e-10 1.65412e-09
0.147637 0.0234971 6.78487e-07 7.49394e-10 1.65361e-09
0.148186 0.0235846 6.78487e-07 7.48366e-10 1.65309e-09
0.148738 0.0236723 6.78486e-07 7.47851e-10 1.65309e-09
0.149291 0.0237604 6.78486e-07 7.47337e-10 1.65206e-09
0.149847 0.0238489 6.78485e-07 7.46823e-10 1.65155e-09
0.150405 0.0239376 6.78485e-07 7.46823e-10 1.65103e-09
0.150964 0.0240267 6.78485e-07 7.46308e-10 1.65052e-09
0.151526 0.0241162 6.78484e-07 7.45794e-10 1.65e-09
0.15209 0.0242059 6.78484e-07 7.4528e-10 1.65e-09
0.152656 0.024296 6.78483e-07 7.44765e-10 1.64949e-09
0.153224 0.0243864 6.78483e-07 7.44251e-10 1.64898e-09
0.153795 0.0244772 6.78483e-07 7.43222e-10 1.64846e-09
0.154367 0.0245683 6.78483e-07 7.43222e-10 1.64795e-09
0.154942 0.0246597 6.78482e-07 7.42708e-10 1.64743e-09
0.155518 0.0247515 6.78482e-07 7.42194e-10 1.64692e-09
0.156097 0.0248436 6.78481e-07 7.41679e-10 1.6464e-09
0.156678 0.0249361 6.78481e-07 7.41165e-10 1.64589e-09
0.157261 0.0250289 6.7848e-07 7.40651e-10 1.64538e-09
0.157847 0.0251221 6.7848e-07 7.40651e-10 1.64486e-09
0.158434 0.0252156 6.7848e-07 7.40136e-10 1.64435e-09
0.159024 0.0253094 6.78479e-07 7.39622e-10 1.64435e-09
0.159616 0.0254036 6.78479e-07 7.39108e-10 1.64383e-09
0.16021 0.0254982 6.78478e-07 7.38593e-10 1.64332e-09
0.160806 0.0255931 6.78479e-07 7.38079e-10 1.6428e-09
0.161404 0.0256883 6.78478e-07 7.37565e-10 1.64229e-09
0.162005 0.0257839 6.78478e-07 7.3705e-10 1.64229e-09
0.162608 0.0258799 6.78477e-07 7.36536e-10 1.64126e-09
0.163213 0.0259762 6.78477e-07 7.36021e-10 1.64075e-09
0.163821 0.0260729 6.78476e-07 7.35507e-10 1.64023e-09
0.164431 0.0261699 6.78476e-07 7.35507e-10 1.63972e-09
0.165043 0.0262673 6.78476e-07 7.34993e-10 1.6392e-09
0.165657 0.0263651 6.78475e-07 7.34478e-10 1.6392e-09
0.166273 0.0264632 6.78474e-07 7.33964e-10 1.63869e-09
0.166892 0.0265617 6.78474e-07 7.3345e-10 1.63817e-09
0.167513 0.0266606 6.78474e-07 7.32421e-10 1.63766e-09
0.168137 0.0267598 6.78474e-07 7.32421e-10 1.63715e-09
0.168763 0.0268594 6.78473e-07 7.31907e-10 1.63663e-09
0.169391 0.0269594 6.78473e-07 7.31392e-10 1.63663e-09
0.170021 0.0270597 6.78472e-07 7.30878e-10 1.6356e-09
0.170654 0.0271604 6.78472e-07 7.30364e-10 1.63509e-09
0.171289 0.0272615 6.78472e-07 7.30364e-10 1.63457e-09
0.171927 0.027363 6.78471e-07 7.29849e-10 1.63406e-09
0.172567 0.0274648 6.78471e-07 7.29335e-10 1.63355e-09
0.173209 0.027567 6.7847e-07 7.28821e-10 1.63355e-09
0.173853 0.0276696 6.7847e-07 7.28306e-10 1.63303e-09
0.174501 0.0277726 6.78469e-07 7.27792e-10 1.63252e-09
0.17515 0.027876 6.78469e-07 7.27792e-10 1.632e-09
0.175802 0.0279797 6.78469e-07 7.26763e-10 1.63149e-09
0.176456 0.0280839 6.78469e-07 7.26249e-10 1.63149e-09
0.177113 0.0281884 6.78468e-07 7.25735e-10 1.63097e-09
0.177772 0.0282933 6.78468e-07 7.2522e-10 1.63046e-09
0.178434 0.0283986 6.78467e-07 7.24706e-10 1.62995e-09
0.179098 0.0285043 6.78467e-07 7.24706e-10 1.62892e-09
0.179764 0.0286104 6.78467e-07 7.24192e-10 1.6284e-09
0.180434 0.0287169 6.78466e-07 7.23677e-10 1.6284e-09
0.181105 0.0288238 6.78466e-07 7.23163e-10 1.62789e-09
0.181779 0.0289311 6.78465e-07 7.22649e-10 1.62737e-09
0.182456 0.0290387 6.78465e-07 7.22649e-10 1.62686e-09
0.183135 0.0291468 6.78465e-07 7.22134e-10 1.62635e-09
0.183816 0.0292553 6.78464e-07 7.2162e-10 1.62635e-09
0.184501 0.0293642 6.78464e-07 7.21106e-10 1.62583e-09
0.185187 0.0294735 6.78464e-07 7.20077e-10 1.62532e-09
0.185876 0.0295832 6.78464e-07 7.20077e-10 1.6248e-09
0.186568 0.0296933 6.78463e-07 7.19563e-10 1.62429e-09
0.187263 0.0298038 6.78463e-07 7.19048e-10 1.62377e-09
0.18796 0.0299147 6.78462e-07 7.18534e-10 1.62326e-09
0.188659 0.030026 6.78462e-07 7.1802e-10 1.62274e-09
0.189361 0.0301378 6.78462e-07 7.1802e-10 1.62223e-09
0.190066 0.03025 6.78461e-07 7.17505e-10 1.62172e-09
0.190774 0.0303626 6.78461e-07 7.16991e-10 1.6212e-09
0.191484 0.0304756 6.7846e-07 7.16477e-10 1.6212e-09
0.192196 0.030589 6.7846e-07 7.15962e-10 1.62069e-09
0.192912 0.0307028 6.7846e-07 7.15962e-10 1.62017e-09
0.19363 0.0308171 6.78459e-07 7.15448e-10 1.61966e-09
0.19435 0.0309318 6.78459e-07 7.14934e-10 1.61914e-09
0.195074 0.0310469 6.78459e-07 7.13905e-10 1.61914e-09
0.1958 0.0311625 6.78458e-07 7.1339e-10 1.61863e-09
0.196528 0.0312785 6.78458e-07 7.1339e-10 1.61812e-09
0.19726 0.0313949 6.78458e-07 7.12876e-10 1.6176e-09
0.197994 0.0315117 6.78457e-07 7.12362e-10 1.61657e-09
0.198731 0.031629 6.78456e-07 7.11847e-10 1.61657e-09
0.199471 0.0317467 6.78456e-07 7.11333e-10 1.61606e-09
0.200213 0.0318649 6.78455e-07 7.10819e-10 1.61554e-09
0.200958 0.0319835 6.78455e-07 7.10819e-10 1.61503e-09
0.201706 0.0321025 6.78455e-07 7.10304e-10 1.61452e-09
0.202457 0.032222 6.78454e-07 7.0979e-10 1.61452e-09
0.20321 0.0323419 6.78454e-07 7.09276e-10 1.614e-09
0.203967 0.0324623 6.78453e-07 7.08761e-10 1.61349e-09
0.204726 0.0325831 6.78453e-07 7.08761e-10 1.61297e-09
0.205488 0.0327044 6.78453e-07 7.07733e-10 1.61246e-09
0.206253 0.0328261 6.78453e-07 7.07218e-10 1.61246e-09
0.20702 0.0329483 6.78452e-07 7.06704e-10 1.61194e-09
0.207791 0.0330709 6.78452e-07 7.0619e-10 1.61143e-09
0.208564 0.033194 6.78452e-07 7.0619e-10 1.61091e-09
0.20934 0.0333175 6.78451e-07 7.05675e-10 1.6104e-09
0.210119 0.0334416 6.78451e-07 7.05161e-10 1.60989e-09
0.210901 0.033566 6.7845e-07 7.04647e-10 1.60937e-09
0.211686 0.0336909 6.7845e-07 7.04647e-10 1.60886e-09
0.212474 0.0338163 6.7845e-07 7.04132e-10 1.60834e-09
0.213265 0.0339422 6.78449e-07 7.03618e-10 1.60783e-09
0.214059 0.0340685 6.78449e-07 7.03104e-10 1.60783e-09
0.214856 0.0341953 6.78448e-07 7.02589e-10 1.60731e-09
0.215655 0.0343226 6.78448e-07 7.02589e-10 1.6068e-09
0.216458 0.0344503 6.78448e-07 7.02075e-10 1.60629e-09
0.217264 0.0345786 6.78447e-07 7.01561e-10 1.60577e-09
0.218072 0.0347073 6.78447e-07 7.01046e-10 1.60577e-09
0.218884 0.0348364 6.78447e-07 7.00018e-10 1.60526e-09
0.219698 0.0349661 6.78447e-07 7.00018e-10 1.60474e-09
0.220516 0.0350962 6.78446e-07 6.99503e-10 1.60423e-09
0.221337 0.0352269 6.78446e-07 6.98989e-10 1.60371e-09
0.222161 0.035358 6.78445e-07 6.98475e-10 1.60371e-09
0.222987 0.0354896 6.78445e-07 6.9796e-10 1.6032e-09
0.223817 0.0356216 6.78445e-07 6.9796e-10 1.60217e-09
0.22465 0.0357542 6.78444e-07 6.97446e-10 1.60166e-09
0.225487 0.0358873 6.78444e-07 6.96932e-10 1.60114e-09
0.226326 0.0360209 6.78443e-07 6.96417e-10 1.60114e-09
0.227168 0.0361549 6.78443e-07 6.95903e-10 1.60063e-09
0.228014 0.0362895 6.78443e-07 6.95903e-10 1.60011e-09
0.228862 0.0364246 6.78442e-07 6.95389e-10 1.5996e-09
0.229714 0.0365601 6.78442e-07 6.94874e-10 1.5996e-09
0.230569 0.0366962 6.78441e-07 6.9436e-10 1.59909e-09
0.231427 0.0368328 6.78441e-07 6.9436e-10 1.59857e-09
0.232289 0.0369699 6.78441e-07 6.93846e-10 1.59806e-09
0.233153 0.0371075 6.7844e-07 6.93331e-10 1.59754e-09
0.234021 0.0372456 6.7844e-07 6.92303e-10 1.59754e-09
0.234892 0.0373842 6.7844e-07 6.91788e-10 1.59703e-09
0.235766 0.0375233 6.7844e-07 6.91788e-10 1.59651e-09
0.236644 0.037663 6.78439e-07 6.91274e-10 1.596e-09
0.237524 0.0378032 6.78438e-07 6.9076e-10 1.59548e-09
0.238408 0.0379439 6.78438e-07 6.90245e-10 1.59497e-09
0.239296 0.0380851 6.78437e-07 6.89731e-10 1.59446e-09
0.240186 0.0382268 6.78437e-07 6.89731e-10 1.59394e-09
0.24108 0.0383691 6.78437e-07 6.89216e-10 1.59343e-09
0.241978 0.0385119 6.78436e-07 6.88702e-10 1.59343e-09
0.242878 0.0386553 6.78436e-07 6.88188e-10 1.59291e-09
0.243782 0.0387991 6.78435e-07 6.87673e-10 1.5924e-09
0.244689 0.0389435 6.78435e-07 6.87673e-10 1.59188e-09
0.2456 0.0390885 6.78435e-07 6.87159e-10 1.59137e-09
0.246514 0.039234 6.78434e-07 6.86645e-10 1.59137e-09
0.247432 0.03938 6.78434e-07 6.8613e-10 1.59086e-09
0.248353 0.0395266 6.78434e-07 6.8613e-10 1.59034e-09
0.249277 0.0396737 6.78433e-07 6.85616e-10 1.58983e-09
0.250205 0.0398213 6.78433e-07 6.85102e-10 1.58931e-09
0.251136 0.0399695 6.78432e-07 6.84587e-10 1.58931e-09
0.252071 0.0401183 6.78432e-07 6.84587e-10 1.5888e-09
0.253009 0.0402676 6.78432e-07 6.83559e-10 1.58828e-09
0.253951 0.0404175 6.78432e-07 6.83044e-10 1.58777e-09
0.254896 0.0405679 6.78431e-07 6.8253e-10 1.58777e-09
0.255844 0.0407189 6.78431e-07 6.82016e-10 1.58726e-09
0.256797 0.0408705 6.78431e-07 6.82016e-10 1.58674e-09
0.257752 0.0410226 6.7843e-07 6.81501e-10 1.58623e-09
0.258712 0.0411752 6.7843e-07 6.80987e-10 1.58571e-09
0.259675 0.0413285 6.78429e-07 6.80473e-10 1.58571e-09
0.260641 0.0414823 6.78429e-07 6.79958e-10 1.58468e-09
0.261611 0.0416367 6.78429e-07 6.79958e-10 1.58417e-09
0.262585 0.0417917 6.78428e-07 6.79444e-10 1.58365e-09
0.263562 0.0419472 6.78428e-07 6.7893e-10 1.58365e-09
0.264543 0.0421033 6.78427e-07 6.78415e-10 1.58314e-09
0.265528 0.04226 6.78427e-07 6.78415e-10 1.58263e-09
0.266516 0.0424173 6.78427e-07 6.77901e-10 1.58211e-09
0.267508 0.0425752 6.78426e-07 6.77387e-10 1.58211e-09
0.268504 0.0427337 6.78426e-07 6.76872e-10 1.5816e-09
0.269503 0.0428927 6.78425e-07 6.76358e-10 1.58108e-09
0.270506 0.0430524 6.78425e-07 6.76358e-10 1.58057e-09
0.271513 0.0432126 6.78425e-07 6.75844e-10 1.58005e-09
0.272523 0.0433734 6.78424e-07 6.75329e-10 1.58005e-09
0.273538 0.0435348 6.78424e-07 6.74815e-10 1.57954e-09
0.274556 0.0436969 6.78424e-07 6.74815e-10 1.57903e-09
0.275577 0.0438595 6.78424e-07 6.73786e-10 1.57851e-09
0.276603 0.0440228 6.78423e-07 6.73272e-10 1.57851e-09
0.277633 0.0441866 6.78423e-07 6.72758e-10 1.578e-09
0.278666 0.0443511 6.78423e-07 6.72758e-10 1.57748e-09
0.279703 0.0445161 6.78422e-07 6.72243e-10 1.57697e-09
0.280744 0.0446818 6.78422e-07 6.71729e-10 1.57697e-09
0.281789 0.0448481 6.78421e-07 6.71215e-10 1.57645e-09
0.282838 0.045015 6.78421e-07 6.71215e-10 1.57594e-09
0.28389 0.0451826 6.7842e-07 6.707e-10 1.57543e-09
0.284947 0.0453507 6.7842e-07 6.70186e-10 1.5744e-09
0.286008 0.0455195 6.78419e-07 6.69672e-10 1.5744e-09
0.287072 0.0456889 6.78419e-07 6.69157e-10 1.57388e-09
0.288141 0.045859 6.78419e-07 6.69157e-10 1.57337e-09
0.289213 0.0460297 6.78418e-07 6.68643e-10 1.57285e-09
0.290289 0.046201 6.78418e-07 6.68129e-10 1.57285e-09
0.29137 0.0463729 6.78417e-07 6.67614e-10 1.57234e-09
0.292454 0.0465455 6.78417e-07 6.67614e-10 1.57183e-09
0.293543 0.0467188 6.78417e-07 6.671e-10 1.57131e-09
0.294635 0.0468927 6.78416e-07 6.66585e-10 1.57131e-09
0.295732 0.0470672 6.78416e-07 6.66071e-10 1.5708e-09
0.296833 0.0472424 6.78416e-07 6.66071e-10 1.57028e-09
0.297937 0.0474182 6.78415e-07 6.65557e-10 1.56977e-09
0.299046 0.0475947 6.78415e-07 6.65042e-10 1.56925e-09
0.300159 0.0477718 6.78414e-07 6.64528e-10 1.56925e-09
0.301276 0.0479496 6.78414e-07 6.64528e-10 1.56874e-09
0.302398 0.0481281 6.78414e-07 6.64014e-10 1.56822e-09
0.303523 0.0483072 6.78413e-07 6.63499e-10 1.56771e-09
0.304653 0.048487 6.78413e-07 6.62985e-10 1.56771e-09
0.305787 0.0486675 6.78413e-07 6.62985e-10 1.5672e-09
0.306925 0.0488486 6.78412e-07 6.62471e-10 1.56668e-09
0.308067 0.0490304 6.78412e-07 6.61956e-10 1.56617e-09
0.309214 0.0492129 6.78412e-07 6.60928e-10 1.56617e-09
0.310365 0.0493961 6.78411e-07 6.60413e-10 1.56565e-09
0.31152 0.0495799 6.78411e-07 6.60413e-10 1.56514e-09
0.312679 0.0497644 6.78411e-07 6.59899e-10 1.56462e-09
0.313843 0.0499497 6.7841e-07 6.59385e-10 1.56462e-09
0.315011 0.0501356 6.7841e-07 6.5887e-10 1.56411e-09
0.316183 0.0503222 6.7841e-07 6.5887e-10 1.5636e-09
0.31736 0.0505094 6.78409e-07 6.58356e-10 1.56308e-09
0.318541 0.0506974 6.78409e-07 6.57842e-10 1.56308e-09
0.319727 0.0508861 6.78409e-07 6.57842e-10 1.56205e-09
0.320917 0.0510755 6.78408e-07 6.57327e-10 1.56154e-09
0.322111 0.0512656 6.78408e-07 6.56813e-10 1.56102e-09
0.32331 0.0514564 6.78407e-07 6.56299e-10 1.56102e-09
0.324514 0.0516479 6.78407e-07 6.55784e-10 1.56051e-09
0.325721 0.0518402 6.78407e-07 6.55784e-10 1.56e-09
0.326934 0.0520331 6.78406e-07 6.5527e-10 1.55948e-09
0.32815 0.0522268 6.78406e-07 6.54756e-10 1.55948e-09
0.329372 0.0524211 6.78405e-07 6.54241e-10 1.55897e-09
0.330598 0.0526163 6.78405e-07 6.54241e-10 1.55845e-09
0.331828 0.0528121 6.78405e-07 6.53727e-10 1.55794e-09
0.333063 0.0530086 6.78404e-07 6.53213e-10 1.55794e-09
0.334303 0.0532059 6.78403e-07 6.52698e-10 1.55742e-09
0.335547 0.053404 6.78403e-07 6.52698e-10 1.55691e-09
0.336796 0.0536027 6.78403e-07 6.52184e-10 1.55639e-09
0.338049 0.0538022 6.78402e-07 6.5167e-10 1.55639e-09
0.339308 0.0540025 6.78402e-07 6.51155e-10 1.55588e-09
0.34057 0.0542035 6.78402e-07 6.51155e-10 1.55537e-09
0.341838 0.0544052 6.78401e-07 6.50641e-10 1.55485e-09
0.34311 0.0546077 6.78401e-07 6.50127e-10 1.55485e-09
0.344387 0.0548109 6.784e-07 6.49612e-10 1.55434e-09
0.345669 0.0550149 6.784e-07 6.49612e-10 1.55382e-09
0.346956 0.0552197 6.784e-07 6.49098e-10 1.55331e-09
0.348247 0.0554252 6.78399e-07 6.48584e-10 1.55331e-09
0.349543 0.0556315 6.78399e-07 6.48069e-10 1.55279e-09
0.350844 0.0558385 6.78399e-07 6.48069e-10 1.55228e-09
0.35215 0.0560464 6.78398e-07 6.47555e-10 1.55177e-09
0.35346 0.056255 6.78398e-07 6.46526e-10 1.55177e-09
0.354776 0.0564643 6.78398e-07 6.46526e-10 1.55125e-09
0.356096 0.0566745 6.78398e-07 6.46012e-10 1.55074e-09
0.357422 0.0568854 6.78397e-07 6.45498e-10 1.55022e-09
0.358752 0.0570972 6.78397e-07 6.44983e-10 1.55022e-09
0.360087 0.0573097 6.78396e-07 6.44469e-10 1.54971e-09
0.361427 0.057523 6.78396e-07 6.44469e-10 1.54919e-09
0.362773 0.0577371 6.78396e-07 6.43955e-10 1.54868e-09
0.364123 0.0579519 6.78395e-07 6.4344e-10 1.54868e-09
0.365478 0.0581676 6.78395e-07 6.42926e-10 1.54817e-09
0.366838 0.0583841 6.78395e-07 6.42926e-10 1.54765e-09
0.368204 0.0586014 6.78394e-07 6.42411e-10 1.54714e-09
0.369574 0.0588195 6.78394e-07 6.41897e-10 1.54714e-09
0.37095 0.0590385 6.78394e-07 6.41897e-10 1.54662e-09
0.37233 0.0592582 6.78393e-07 6.41383e-10 1.54611e-09
0.373716 0.0594787 6.78393e-07 6.40868e-10 1.54559e-09
0.375107 0.0597001 6.78392e-07 6.40354e-10 1.54559e-09
0.376503 0.0599223 6.78392e-07 6.40354e-10 1.54508e-09
0.377904 0.0601453 6.78392e-07 6.3984e-10 1.54456e-09
0.379311 0.0603692 6.78391e-07 6.39325e-10 1.54354e-09
0.380723 0.0605939 6.78391e-07 6.38811e-10 1.54354e-09
0.38214 0.0608194 6.78391e-07 6.38811e-10 1.54302e-09
0.383562 0.0610458 6.7839e-07 6.38297e-10 1.54251e-09
0.384989 0.061273 6.7839e-07 6.37782e-10 1.54251e-09
0.386422 0.061501 6.78389e-07 6.37268e-10 1.54199e-09
0.38786 0.0617299 6.78389e-07 6.37268e-10 1.54148e-09
0.389304 0.0619597 6.78389e-07 6.36754e-10 1.54096e-09
0.390753 0.0621903 6.78388e-07 6.36239e-10 1.54096e-09
0.392207 0.0624217 6.78388e-07 6.35725e-10 1.54045e-09
0.393667 0.0626541 6.78388e-07 6.35725e-10 1.53994e-09
0.395132 0.0628872 6.78387e-07 6.35211e-10 1.53942e-09
0.396603 0.0631213 6.78387e-07 6.34696e-10 1.53942e-09
0.398079 0.0633562 6.78387e-07 6.34696e-10 1.53891e-09
0.399561 0.063592 6.78386e-07 6.34182e-10 1.53839e-09
0.401048 0.0638287 6.78385e-07 6.33668e-10 1.53788e-09
0.40254 0.0640663 6.78385e-07 6.33153e-10 1.53788e-09
0.404039 0.0643047 6.78385e-07 6.33153e-10 1.53736e-09
0.405542 0.0645441 6.78384e-07 6.32639e-10 1.53685e-09
0.407052 0.0647843 6.78384e-07 6.32125e-10 1.53634e-09
0.408567 0.0650254 6.78383e-07 6.3161e-10 1.53634e-09
0.410087 0.0652674 6.78383e-07 6.3161e-10 1.53582e-09
0.411614 0.0655103 6.78383e-07 6.31096e-10 1.53531e-09
0.413146 0.0657542 6.78382e-07 6.30582e-10 1.53531e-09
0.414683 0.0659989 6.78382e-07 6.30067e-10 1.53479e-09
0.416227 0.0662445 6.78382e-07 6.30067e-10 1.53428e-09
0.417776 0.0664911 6.78381e-07 6.29553e-10 1.53376e-09
0.419331 0.0667386 6.78381e-07 6.29039e-10 1.53376e-09
0.420891 0.066987 6.78381e-07 6.29039e-10 1.53325e-09
0.422458 0.0672363 6.7838e-07 6.28524e-10 1.53274e-09
0.42403 0.0674865 6.7838e-07 6.2801e-10 1.53222e-09
0.425608 0.0677377 6.78379e-07 6.27496e-10 1.53222e-09
0.427193 0.0679898 6.78379e-07 6.27496e-10 1.53171e-09
0.428782 0.0682429 6.78379e-07 6.26981e-10 1.53119e-09
0.430378 0.0684968 6.78378e-07 6.26467e-10 1.53119e-09
0.43198 0.0687518 6.78378e-07 6.26467e-10 1.53068e-09
0.433588 0.0690077 6.78378e-07 6.25953e-10 1.53016e-09
0.435202 0.0692645 6.78377e-07 6.25438e-10 1.52965e-09
0.436821 0.0695223 6.78377e-07 6.24924e-10 1.52965e-09
0.438447 0.069781 6.78377e-07 6.24924e-10 1.52913e-09
0.440079 0.0700408 6.78376e-07 6.2441e-10 1.52862e-09
0.441717 0.0703014 6.78376e-07 6.23895e-10 1.52811e-09
0.443361 0.0705631 6.78375e-07 6.23381e-10 1.52811e-09
0.445011 0.0708257 6.78375e-07 6.23381e-10 1.52759e-09
0.446667 0.0710893 6.78375e-07 6.22867e-10 1.52708e-09
0.44833 0.0713539 6.78374e-07 6.22352e-10 1.52656e-09
0.449999 0.0716195 6.78374e-07 6.21838e-10 1.52656e-09
0.451673 0.071886 6.78374e-07 6.21838e-10 1.52605e-09
0.453354 0.0721536 6.78373e-07 6.21324e-10 1.52553e-09
0.455042 0.0724221 6.78373e-07 6.20809e-10 1.52553e-09
0.456735 0.0726917 6.78373e-07 6.20809e-10 1.52502e-09
0.458435 0.0729622 6.78372e-07 6.20295e-10 1.52451e-09
0.460142 0.0732338 6.78372e-07 6.1978e-10 1.52399e-09
0.461854 0.0735064 6.78371e-07 6.19266e-10 1.52399e-09
0.463573 0.0737799 6.78371e-07 6.19266e-10 1.52348e-09
0.465298 0.0740545 6.78371e-07 6.18752e-10 1.52296e-09
0.46703 0.0743302 6.7837e-07 6.18237e-10 1.52296e-09
0.468768 0.0746068 6.7837e-07 6.18237e-10 1.52245e-09
0.470513 0.0748845 6.7837e-07 6.17723e-10 1.52193e-09
0.472264 0.0751632 6.78369e-07 6.17209e-10 1.52142e-09
0.474022 0.075443 6.78369e-07 6.16694e-10 1.52142e-09
0.475786 0.0757237 6.78369e-07 6.16694e-10 1.52091e-09
0.477557 0.0760056 6.78368e-07 6.1618e-10 1.52039e-09
0.479335 0.0762885 6.78367e-07 6.15666e-10 1.51988e-09
0.481119 0.0765724 6.78367e-07 6.15151e-10 1.51988e-09
0.482909 0.0768574 6.78367e-07 6.15151e-10 1.51936e-09
0.484707 0.0771434 6.78366e-07 6.14637e-10 1.51885e-09
0.486511 0.0774306 6.78366e-07 6.14123e-10 1.51885e-09
0.488321 0.0777187 6.78366e-07 6.14123e-10 1.51833e-09
0.490139 0.078008 6.78365e-07 6.13608e-10 1.51782e-09
0.491963 0.0782983 6.78365e-07 6.13094e-10 1.5173e-09
0.493794 0.0785898 6.78364e-07 6.1258e-10 1.5173e-09
0.495632 0.0788823 6.78364e-07 6.1258e-10 1.51679e-09
0.497477 0.0791758 6.78364e-07 6.12065e-10 1.51628e-09
0.499328 0.0794705 6.78363e-07 6.11551e-10 1.51628e-09
0.501187 0.0797663 6.78363e-07 6.11551e-10 1.51576e-09
0.503052 0.0800632 6.78363e-07 6.11037e-10 1.51525e-09
0.504924 0.0803612 6.78362e-07 6.10522e-10 1.51473e-09
0.506803 0.0806603 6.78362e-07 6.10008e-10 1.51473e-09
0.50869 0.0809605 6.78362e-07 6.10008e-10 1.51422e-09
0.510583 0.0812618 6.78361e-07 6.09494e-10 1.5137e-09
0.512483 0.0815642 6.78361e-07 6.08979e-10 1.5137e-09
0.514391 0.0818678 6.78361e-07 6.08979e-10 1.51319e-09
0.516305 0.0821725 6.7836e-07 6.08465e-10 1.51268e-09
0.518227 0.0824784 6.7836e-07 6.07951e-10 1.51216e-09
0.520156 0.0827853 6.7836e-07 6.07951e-10 1.51216e-09
0.522092 0.0830935 6.78359e-07 6.07436e-10 1.51165e-09
0.524035 0.0834027 6.78359e-07 6.06922e-10 1.51113e-09
0.525985 0.0837131 6.78358e-07 6.06408e-10 1.51113e-09
0.527943 0.0840247 6.78358e-07 6.06408e-10 1.51062e-09
0.529908 0.0843374 6.78358e-07 6.05893e-10 1.5101e-09
0.53188 0.0846513 6.78357e-07 6.05379e-10 1.5101e-09
0.53386 0.0849664 6.78357e-07 6.05379e-10 1.50959e-09
0.535846 0.0852826 6.78357e-07 6.04865e-10 1.50908e-09
0.537841 0.0856 6.78356e-07 6.0435e-10 1.50856e-09
0.539843 0.0859186 6.78356e-07 6.03836e-10 1.50856e-09
0.541852 0.0862384 6.78356e-07 6.03836e-10 1.50805e-09
0.543869 0.0865594 6.78355e-07 6.03322e-10 1.50753e-09
0.545893 0.0868815 6.78355e-07 6.02807e-10 1.50753e-09
0.547925 0.0872049 6.78355e-07 6.02807e-10 1.50702e-09
0.549964 0.0875295 6.78354e-07 6.02293e-10 1.5065e-09
0.552011 0.0878552 6.78354e-07 6.01779e-10 1.5065e-09
0.554065 0.0881822 6.78354e-07 6.01779e-10 1.50599e-09
0.556127 0.0885104 6.78353e-07 6.01264e-10 1.50548e-09
0.558197 0.0888398 6.78353e-07 6.0075e-10 1.50496e-09
0.560275 0.0891705 6.78352e-07 6.00236e-10 1.50496e-09
0.56236 0.0895024 6.78352e-07 6.00236e-10 1.50445e-09
0.564453 0.0898355 6.78352e-07 5.99721e-10 1.50393e-09
0.566554 0.0901699 6.78351e-07 5.99207e-10 1.50393e-09
0.568663 0.0905055 6.78351e-07 5.99207e-10 1.50342e-09
0.570779 0.0908423 6.78351e-07 5.98693e-10 1.5029e-09
0.572903 0.0911804 6.7835e-07 5.98178e-10 1.50239e-09
0.575036 0.0915198 6.78349e-07 5.97664e-10 1.50239e-09
0.577176 0.0918604 6.78349e-07 5.97664e-10 1.50187e-09
0.579324 0.0922023 6.78349e-07 5.9715e-10 1.50136e-09
0.58148 0.0925455 6.78348e-07 5.96635e-10 1.50136e-09
0.583644 0.0928899 6.78348e-07 5.96635e-10 1.50085e-09
0.585817 0.0932356 6.78348e-07 5.96121e-10 1.50033e-09
0.587997 0.0935826 6.78347e-07 5.95606e-10 1.49982e-09
0.590185 0.0939309 6.78347e-07 5.95606e-10 1.49982e-09
0.592382 0.0942805 6.78347e-07 5.95092e-10 1.4993e-09
0.594587 0.0946314 6.78346e-07 5.94578e-10 1.49879e-09
0.5968 0.0949836 6.78346e-07 5.94578e-10 1.49879e-09
0.599021 0.0953372 6.78346e-07 5.94063e-10 1.49827e-09
0.601251 0.095692 6.78345e-07 5.93549e-10 1.49776e-09
0.603488 0.0960481 6.78345e-07 5.93035e-10 1.49776e-09
0.605734 0.0964056 6.78345e-07 5.93035e-10 1.49725e-09
0.607989 0.0967644 6.78344e-07 5.9252e-10 1.49673e-09
0.610252 0.0971246 6.78344e-07 5.92006e-10 1.49673e-09
0.612523 0.0974861 6.78344e-07 5.92006e-10 1.49673e-09
0.614803 0.0978489 6.78343e-07 5.91492e-10 1.49622e-09
0.617091 0.0982131 6.78343e-07 5.90977e-10 1.4957e-09
0.619388 0.0985786 6.78343e-07 5.90977e-10 1.4957e-09
0.621693 0.0989455 6.78342e-07 5.90463e-10 1.49519e-09
0.624007 0.0993138 6.78342e-07 5.89949e-10 1.49467e-09
0.626329 0.0996834 6.78341e-07 5.89434e-10 1.49467e-09
0.62866 0.100054 6.78341e-07 5.89434e-10 1.49416e-09
0.631 0.100427 6.78341e-07 5.8892e-10 1.49365e-09
0.633349 0.100801 6.7834e-07 5.88406e-10 1.49365e-09
0.635706 0.101176 6.7834e-07 5.88406e-10 1.49313e-09
0.638072 0.101552 6.7834e-07 5.87891e-10 1.49262e-09
0.640447 0.10193 6.78339e-07 5.87377e-10 1.4921e-09
0.64283 0.10231 6.78339e-07 5.87377e-10 1.4921e-09
0.645223 0.10269 6.78339e-07 5.86863e-10 1.49159e-09
0.647624 0.103073 6.78338e-07 5.86348e-10 1.49107e-09
0.650035 0.103456 6.78338e-07 5.86863e-10 1.49107e-09
0.652454 0.103841 6.78337e-07 5.86348e-10 1.49056e-09
0.654883 0.104228 6.78337e-07 5.85834e-10 1.49004e-09
0.65732 0.104616 6.78336e-07 5.8532e-10 1.49004e-09
0.659766 0.105005 6.78336e-07 5.8532e-10 1.48953e-09
0.662222 0.105396 6.78336e-07 5.84805e-10 1.48902e-09
0.664687 0.105788 6.78335e-07 5.84291e-10 1.48902e-09
0.667161 0.106182 6.78335e-07 5.84291e-10 1.4885e-09
0.669644 0.106577 6.78335e-07 5.83777e-10 1.48799e-09
0.672136 0.106974 6.78334e-07 5.83262e-10 1.48799e-09
0.674638 0.107372 6.78334e-07 5.83262e-10 1.48747e-09
0.677148 0.107772 6.78334e-07 5.82748e-10 1.48696e-09
0.679669 0.108173 6.78333e-07 5.82234e-10 1.48644e-09
0.682198 0.108575 6.78333e-07 5.82234e-10 1.48644e-09
0.684737 0.108979 6.78333e-07 5.81719e-10 1.48593e-09
0.687286 0.109385 6.78332e-07 5.81205e-10 1.48542e-09
0.689844 0.109792 6.78332e-07 5.81205e-10 1.48542e-09
0.692411 0.110201 6.78331e-07 5.80691e-10 1.4849e-09
0.694989 0.110611 6.78331e-07 5.80176e-10 1.48439e-09
0.697575 0.111023 6.7833e-07 5.79662e-10 1.48439e-09
0.700171 0.111436 6.7833e-07 5.79662e-10 1.48387e-09
0.702777 0.111851 6.7833e-07 5.79148e-10 1.48336e-09
0.705393 0.112267 6.78329e-07 5.78633e-10 1.48336e-09
0.708018 0.112685 6.78329e-07 5.78633e-10 1.48284e-09
0.710654 0.113104 6.78329e-07 5.78119e-10 1.48233e-09
0.713299 0.113525 6.78328e-07 5.77605e-10 1.48182e-09
0.715953 0.113948 6.78328e-07 5.77605e-10 1.48182e-09
0.718618 0.114372 6.78328e-07 5.7709e-10 1.4813e-09
0.721293 0.114797 6.78327e-07 5.76576e-10 1.48079e-09
0.723977 0.115225 6.78327e-07 5.76576e-10 1.48079e-09
0.726672 0.115653 6.78327e-07 5.76062e-10 1.48027e-09
0.729376 0.116084 6.78326e-07 5.75547e-10 1.48027e-09
0.732091 0.116516 6.78326e-07 5.75033e-10 1.48027e-09
0.734816 0.11695 6.78326e-07 5.75033e-10 1.47976e-09
0.737551 0.117385 6.78325e-07 5.74519e-10 1.47924e-09
0.740296 0.117822 6.78325e-07 5.74519e-10 1.47924e-09
0.743051 0.11826 6.78325e-07 5.74004e-10 1.47873e-09
0.745817 0.1187 6.78324e-07 5.7349e-10 1.47822e-09
0.748592 0.119142 6.78324e-07 5.72975e-10 1.47822e-09
0.751379 0.119586 6.78324e-07 5.72975e-10 1.4777e-09
0.754175 0.120031 6.78323e-07 5.72461e-10 1.47719e-09
0.756982 0.120477 6.78323e-07 5.71947e-10 1.47719e-09
0.759799 0.120926 6.78323e-07 5.71947e-10 1.47667e-09
0.762627 0.121376 6.78322e-07 5.71432e-10 1.47616e-09
0.765466 0.121828 6.78321e-07 5.71432e-10 1.47616e-09
0.768315 0.122281 6.78321e-07 5.71432e-10 1.47564e-09
0.771174 0.122736 6.78321e-07 5.70918e-10 1.47513e-09
0.774045 0.123193 6.7832e-07 5.70404e-10 1.47513e-09
0.776925 0.123652 6.7832e-07 5.70404e-10 1.47461e-09
0.779817 0.124112 6.7832e-07 5.69889e-10 1.4741e-09
0.782719 0.124574 6.78319e-07 5.69375e-10 1.47359e-09
0.785633 0.125037 6.78319e-07 5.69375e-10 1.47359e-09
0.788557 0.125503 6.78319e-07 5.68861e-10 1.47307e-09
0.791492 0.12597 6.78318e-07 5.68346e-10 1.47256e-09
0.794437 0.126439 6.78318e-07 5.68346e-10 1.47256e-09
0.797394 0.126909 6.78318e-07 5.67832e-10 1.47204e-09
0.800362 0.127382 6.78317e-07 5.67318e-10 1.47153e-09
0.803341 0.127856 6.78317e-07 5.67318e-10 1.47153e-09
0.806331 0.128332 6.78317e-07 5.66803e-10 1.47101e-09
0.809332 0.128809 6.78316e-07 5.66289e-10 1.4705e-09
0.812344 0.129289 6.78316e-07 5.66289e-10 1.4705e-09
0.815367 0.12977 6.78316e-07 5.65775e-10 1.46999e-09
0.818402 0.130253 6.78315e-07 5.6526e-10 1.46947e-09
0.821448 0.130738 6.78315e-07 5.6526e-10 1.46947e-09
0.824505 0.131224 6.78315e-07 5.64746e-10 1.46947e-09
0.827574 0.131713 6.78314e-07 5.64232e-10 1.46844e-09
0.830654 0.132203 6.78314e-07 5.64232e-10 1.46896e-09
0.833746 0.132695 6.78313e-07 5.63717e-10 1.46844e-09
0.836849 0.133189 6.78313e-07 5.63203e-10 1.46793e-09
0.839964 0.133684 6.78312e-07 5.62689e-10 1.46793e-09
0.84309 0.134182 6.78312e-07 5.62689e-10 1.46741e-09
0.846228 0.134681 6.78312e-07 5.62174e-10 1.4669e-09
0.849377 0.135183 6.78311e-07 5.6166e-10 1.4669e-09
0.852539 0.135686 6.78311e-07 5.6166e-10 1.46639e-09
0.855712 0.136191 6.78311e-07 5.61146e-10 1.46587e-09
0.858897 0.136698 6.7831e-07 5.6166e-10 1.46587e-09
0.862093 0.137206 6.7831e-07 5.61146e-10 1.46536e-09
0.865302 0.137717 6.78309e-07 5.60631e-10 1.46484e-09
0.868522 0.13823 6.78309e-07 5.60117e-10 1.46484e-09
0.871755 0.138744 6.78309e-07 5.60117e-10 1.46433e-09
0.874999 0.13926 6.78308e-07 5.59603e-10 1.46381e-09
0.878256 0.139779 6.78308e-07 5.59603e-10 1.46381e-09
0.881525 0.140299 6.78308e-07 5.59088e-10 1.4633e-09
0.884806 0.140821 6.78307e-07 5.58574e-10 1.46278e-09
0.888099 0.141345 6.78307e-07 5.5806e-10 1.46278e-09
0.891404 0.141871 6.78307e-07 5.5806e-10 1.46227e-09
0.894722 0.142399 6.78306e-07 5.57545e-10 1.46176e-09
0.898052 0.142929 6.78306e-07 5.57031e-10 1.46176e-09
0.901394 0.143461 6.78306e-07 5.57031e-10 1.46124e-09
0.904749 0.143995 6.78305e-07 5.56517e-10 1.46073e-09
0.908117 0.144531 6.78305e-07 5.56002e-10 1.46124e-09
0.911497 0.145069 6.78305e-07 5.56002e-10 1.46073e-09
0.914889 0.145609 6.78304e-07 5.55488e-10 1.46021e-09
0.918294 0.146151 6.78304e-07 5.54974e-10 1.46021e-09
0.921712 0.146695 6.78304e-07 5.54974e-10 1.4597e-09
0.925142 0.147241 6.78303e-07 5.54459e-10 1.45918e-09
0.928586 0.147789 6.78303e-07 5.53945e-10 1.45918e-09
0.932042 0.148339 6.78303e-07 5.53945e-10 1.45867e-09
0.935511 0.148891 6.78302e-07 5.53431e-10 1.45816e-09
0.938993 0.149445 6.78302e-07 5.53431e-10 1.45816e-09
0.942487 0.150002 6.78301e-07 5.53431e-10 1.45764e-09
0.945995 0.15056 6.78301e-07 5.52916e-10 1.45713e-09
0.949516 0.15112 6.78301e-07 5.52916e-10 1.45713e-09
0.95305 0.151683 6.783e-07 5.52402e-10 1.45661e-09
0.956597 0.152247 6.783e-07 5.51888e-10 1.4561e-09
0.960158 0.152814 6.783e-07 5.51888e-10 1.4561e-09
0.963731 0.153383 6.78299e-07 5.51373e-10 1.45558e-09
0.967318 0.153953 6.78299e-07 5.50859e-10 1.45507e-09
0.970918 0.154526 6.78299e-07 5.50859e-10 1.45507e-09
0.974532 0.155102 6.78298e-07 5.50345e-10 1.45456e-09
0.978159 0.155679 6.78298e-07 5.4983e-10 1.45404e-09
0.9818 0.156258 6.78298e-07 5.4983e-10 1.45404e-09
0.985454 0.15684 6.78297e-07 5.49316e-10 1.45353e-09
0.989121 0.157424 6.78297e-07 5.48801e-10 1.45301e-09
0.992803 0.158009 6.78297e-07 5.48801e-10 1.45301e-09
0.996498 0.158598 6.78296e-07 5.48287e-10 1.4525e-09
1.00021 0.159188 6.78295e-07 5.47773e-10 1.4525e-09
1.00393 0.15978 6.78295e-07 5.47773e-10 1.4525e-09
1.00767 0.160375 6.78295e-07 5.47258e-10 1.45198e-09
1.01142 0.160972 6.78294e-07 5.46744e-10 1.45147e-09
1.01518 0.161571 6.78294e-07 5.46744e-10 1.45147e-09
1.01896 0.162172 6.78294e-07 5.4623e-10 1.45095e-09
1.02275 0.162776 6.78293e-07 5.45715e-10 1.45095e-09
1.02656 0.163382 6.78293e-07 5.45715e-10 1.45044e-09
1.03038 0.16399 6.78292e-07 5.45715e-10 1.44993e-09
1.03421 0.1646 6.78292e-07 5.45201e-10 1.44993e-09
1.03806 0.165213 6.78292e-07 5.45201e-10 1.44941e-09
1.04193 0.165828 6.78291e-07 5.44687e-10 1.4489e-09
1.0458 0.166445 6.78291e-07 5.44687e-10 1.4489e-09
1.0497 0.167064 6.78291e-07 5.44172e-10 1.44838e-09
1.0536 0.167686 6.7829e-07 5.43658e-10 1.44787e-09
1.05752 0.16831 6.7829e-07 5.43658e-10 1.44787e-09
1.06146 0.168937 6.7829e-07 5.43144e-10 1.44735e-09
1.06541 0.169566 6.78289e-07 5.42629e-10 1.44684e-09
1.06938 0.170197 6.78289e-07 5.42629e-10 1.44684e-09
1.07336 0.17083 6.78289e-07 5.42115e-10 1.44633e-09
1.07735 0.171466 6.78288e-07 5.41601e-10 1.44581e-09
1.08136 0.172104 6.78288e-07 5.41601e-10 1.44581e-09
1.08539 0.172745 6.78288e-07 5.41086e-10 1.44581e-09
1.08943 0.173388 6.78287e-07 5.40572e-10 1.4453e-09
1.09348 0.174033 6.78287e-07 5.40572e-10 1.4453e-09
1.09755 0.174681 6.78287e-07 5.40058e-10 1.44478e-09
1.10164 0.175331 6.78286e-07 5.39543e-10 1.44427e-09
1.10574 0.175983 6.78286e-07 5.39543e-10 1.44427e-09
1.10985 0.176638 6.78285e-07 5.39543e-10 1.44375e-09
1.11398 0.177296 6.78285e-07 5.39029e-10 1.44324e-09
1.11813 0.177956 6.78285e-07 5.39029e-10 1.44324e-09
1.12229 0.178618 6.78284e-07 5.38515e-10 1.44273e-09
1.12647 0.179283 6.78284e-07 5.38e-10 1.44273e-09
1.13066 0.17995 6.78284e-07 5.38e-10 1.44221e-09
1.13487 0.18062 6.78283e-07 5.37486e-10 1.4417e-09
1.13909 0.181292 6.78283e-07 5.37486e-10 1.4417e-09
1.14333 0.181967 6.78283e-07 5.36972e-10 1.44118e-09
1.14759 0.182644 6.78282e-07 5.36457e-10 1.44067e-09
1.15186 0.183324 6.78282e-07 5.36457e-10 1.44067e-09
1.15614 0.184006 6.78282e-07 5.35943e-10 1.44015e-09
1.16045 0.184691 6.78281e-07 5.35429e-10 1.43964e-09
1.16477 0.185378 6.78281e-07 5.35429e-10 1.43964e-09
1.1691 0.186068 6.78281e-07 5.34914e-10 1.43964e-09
1.17345 0.186761 6.7828e-07 5.344e-10 1.43913e-09
1.17782 0.187456 6.7828e-07 5.344e-10 1.43913e-09
1.1822 0.188154 6.7828e-07 5.33886e-10 1.43861e-09
1.1866 0.188854 6.78279e-07 5.33371e-10 1.4381e-09
1.19102 0.189557 6.78279e-07 5.33371e-10 1.4381e-09
1.19545 0.190262 6.78278e-07 5.33371e-10 1.43758e-09
1.1999 0.19097 6.78277e-07 5.32857e-10 1.43707e-09
1.20437 0.191681 6.78277e-07 5.32857e-10 1.43707e-09
1.20885 0.192395 6.78277e-07 5.32343e-10 1.43655e-09
1.21335 0.193111 6.78276e-07 5.31828e-10 1.43604e-09
1.21787 0.193829 6.78276e-07 5.31828e-10 1.43604e-09
1.2224 0.194551 6.78276e-07 5.31314e-10 1.43552e-09
1.22695 0.195275 6.78276e-07 5.31314e-10 1.43552e-09
1.23151 0.196002 6.78275e-07 5.308e-10 1.43501e-09
1.2361 0.196731 6.78275e-07 5.30285e-10 1.4345e-09
1.2407 0.197463 6.78275e-07 5.30285e-10 1.4345e-09
1.24532 0.198198 6.78274e-07 5.29771e-10 1.43398e-09
1.24995 0.198936 6.78274e-07 5.29257e-10 1.43398e-09
1.2546 0.199676 6.78274e-07 5.29257e-10 1.43398e-09
1.25927 0.20042 6.78273e-07 5.28742e-10 1.43347e-09
1.26396 0.201165 6.78273e-07 5.28228e-10 1.43295e-09
1.26866 0.201914 6.78273e-07 5.28228e-10 1.43295e-09
1.27339 0.202666 6.78272e-07 5.28228e-10 1.43244e-09
1.27813 0.20342 6.78271e-07 5.27714e-10 1.43244e-09
1.28288 0.204177 6.78271e-07 5.27714e-10 1.43192e-09
1.28766 0.204937 6.78271e-07 5.27199e-10 1.43141e-09
1.29245 0.2057 6.78271e-07 5.27199e-10 1.43141e-09
1.29726 0.206465 6.7827e-07 5.26685e-10 1.4309e-09
1.30209 0.207234 6.7827e-07 5.2617e-10 1.43038e-09
1.30693 0.208005 6.7827e-07 5.2617e-10 1.43038e-09
1.3118 0.208779 6.78269e-07 5.25656e-10 1.42987e-09
1.31668 0.209556 6.78269e-07 5.25142e-10 1.42935e-09
1.32158 0.210336 6.78269e-07 5.25142e-10 1.42935e-09
1.3265 0.211119 6.78268e-07 5.24627e-10 1.42884e-09
1.33144 0.211905 6.78268e-07 5.24113e-10 1.42884e-09
1.33639 0.212694 6.78268e-07 5.24113e-10 1.42884e-09
1.34137 0.213485 6.78267e-07 5.23599e-10 1.42832e-09
1.34636 0.21428 6.78267e-07 5.23599e-10 1.42832e-09
1.35137 0.215077 6.78267e-07 5.23084e-10 1.42781e-09
1.3564 0.215878 6.78266e-07 5.2257e-10 1.4273e-09
1.36145 0.216681 6.78266e-07 5.23084e-10 1.4273e-09
1.36652 0.217488 6.78265e-07 5.2257e-10 1.42678e-09
1.3716 0.218297 6.78265e-07 5.2257e-10 1.42678e-09
1.37671 0.21911 6.78265e-07 5.22056e-10 1.42627e-09
1.38183 0.219925 6.78264e-07 5.21541e-10 1.42575e-09
1.38697 0.220744 6.78264e-07 5.21541e-10 1.42575e-09
1.39214 0.221565 6.78264e-07 5.21027e-10 1.42524e-09
1.39732 0.22239 6.78263e-07 5.20513e-10 1.42472e-09
1.40252 0.223218 6.78263e-07 5.20513e-10 1.42472e-09
1.40774 0.224048 6.78263e-07 5.19998e-10 1.42421e-09
1.41298 0.224882 6.78262e-07 5.19484e-10 1.42421e-09
1.41824 0.225719 6.78262e-07 5.19484e-10 1.42421e-09
1.42351 0.226559 6.78262e-07 5.1897e-10 1.42369e-09
1.42881 0.227403 6.78262e-07 5.1897e-10 1.42369e-09
1.43413 0.228249 6.78261e-07 5.18455e-10 1.42318e-09
1.43947 0.229098 6.7826e-07 5.18455e-10 1.42267e-09
1.44483 0.229951 6.7826e-07 5.18455e-10 1.42267e-09
1.4502 0.230807 6.78259e-07 5.17941e-10 1.42215e-09
1.4556 0.231666 6.78259e-07 5.17427e-10 1.42164e-09
1.46102 0.232528 6.78259e-07 5.17427e-10 1.42164e-09
1.46646 0.233394 6.78258e-07 5.16912e-10 1.42112e-09
1.47191 0.234262 6.78258e-07 5.16912e-10 1.42112e-09
1.47739 0.235134 6.78258e-07 5.16398e-10 1.42061e-09
1.48289 0.236009 6.78257e-07 5.15884e-10 1.42009e-09
1.48841 0.236888 6.78257e-07 5.15884e-10 1.42009e-09
1.49395 0.237769 6.78257e-07 5.15369e-10 1.41958e-09
1.49951 0.238654 6.78256e-07 5.14855e-10 1.41907e-09
1.50509 0.239543 6.78256e-07 5.14855e-10 1.41958e-09
1.51069 0.240434 6.78256e-07 5.14341e-10 1.41907e-09
1.51631 0.241329 6.78255e-07 5.13826e-10 1.41855e-09
1.52196 0.242227 6.78255e-07 5.13826e-10 1.41855e-09
1.52762 0.243129 6.78254e-07 5.13826e-10 1.41804e-09
1.53331 0.244034 6.78254e-07 5.13826e-10 1.41804e-09
1.53902 0.244942 6.78254e-07 5.13312e-10 1.41752e-09
1.54474 0.245854 6.78253e-07 5.12798e-10 1.41701e-09
1.55049 0.246769 6.78253e-07 5.12798e-10 1.41701e-09
1.55626 0.247687 6.78253e-07 5.12283e-10 1.41649e-09
1.56206 0.248609 6.78252e-07 5.11769e-10 1.41598e-09
1.56787 0.249534 6.78252e-07 5.11769e-10 1.41598e-09
1.5737 0.250463 6.78252e-07 5.11255e-10 1.41547e-09
1.57956 0.251395 6.78252e-07 5.11255e-10 1.41495e-09
1.58544 0.252331 6.78251e-07 5.1074e-10 1.41547e-09
1.59134 0.25327 6.78251e-07 5.10226e-10 1.41495e-09
1.59726 0.254213 6.78251e-07 5.10226e-10 1.41495e-09
1.60321 0.255159 6.7825e-07 5.09712e-10 1.41444e-09
1.60918 0.256108 6.7825e-07 5.09197e-10 1.41392e-09
1.61517 0.257062 6.78249e-07 5.09712e-10 1.41392e-09
1.62118 0.258018 6.78249e-07 5.09197e-10 1.41341e-09
1.62721 0.258979 6.78248e-07 5.08683e-10 1.41289e-09
1.63327 0.259943 6.78248e-07 5.08683e-10 1.41289e-09
1.63935 0.26091 6.78248e-07 5.08169e-10 1.41238e-09
1.64545 0.261881 6.78248e-07 5.08169e-10 1.41238e-09
1.65157 0.262856 6.78247e-07 5.07654e-10 1.41187e-09
1.65772 0.263834 6.78247e-07 5.0714e-10 1.41135e-09
1.66389 0.264816 6.78247e-07 5.0714e-10 1.41135e-09
1.67008 0.265802 6.78246e-07 5.06626e-10 1.41084e-09
1.6763 0.266791 6.78246e-07 5.06626e-10 1.41135e-09
1.68254 0.267784 6.78246e-07 5.06111e-10 1.41084e-09
1.6888 0.268781 6.78245e-07 5.05597e-10 1.41032e-09
1.69508 0.269781 6.78245e-07 5.05597e-10 1.41032e-09
1.70139 0.270785 6.78244e-07 5.05597e-10 1.40981e-09
1.70772 0.271793 6.78244e-07 5.05597e-10 1.40929e-09
1.71408 0.272804 6.78244e-07 5.05083e-10 1.40929e-09
1.72046 0.27382 6.78243e-07 5.04568e-10 1.40878e-09
1.72686 0.274839 6.78243e-07 5.04568e-10 1.40878e-09
1.73329 0.275862 6.78243e-07 5.04054e-10 1.40826e-09
1.73974 0.276889 6.78242e-07 5.0354e-10 1.40775e-09
1.74622 0.277919 6.78242e-07 5.0354e-10 1.40775e-09
1.75272 0.278953 6.78241e-07 5.03025e-10 1.40724e-09
1.75924 0.279992 6.78241e-07 5.03025e-10 1.40724e-09
1.76579 0.281034 6.78241e-07 5.02511e-10 1.40724e-09
1.77236 0.28208 6.7824e-07 5.01996e-10 1.40672e-09
1.77896 0.28313 6.7824e-07 5.01996e-10 1.40672e-09
1.78558 0.284183 6.7824e-07 5.01482e-10 1.40621e-09
1.79222 0.285241 6.7824e-07 5.01482e-10 1.40621e-09
1.79889 0.286303 6.78239e-07 5.01482e-10 1.40569e-09
1.80559 0.287368 6.78238e-07 5.00968e-10 1.40518e-09
1.81231 0.288438 6.78238e-07 5.00968e-10 1.40518e-09
1.81905 0.289511 6.78238e-07 5.00453e-10 1.40466e-09
1.82582 0.290589 6.78238e-07 5.00453e-10 1.40415e-09
1.83262 0.29167 6.78237e-07 4.99939e-10 1.40415e-09
1.83944 0.292756 6.78237e-07 4.99425e-10 1.40364e-09
1.84629 0.293846 6.78237e-07 4.99425e-10 1.40364e-09
1.85316 0.294939 6.78236e-07 4.9891e-10 1.40312e-09
1.86006 0.296037 6.78236e-07 4.98396e-10 1.40312e-09
1.86698 0.297139 6.78236e-07 4.98396e-10 1.40312e-09
1.87393 0.298245 6.78235e-07 4.97882e-10 1.40261e-09
1.8809 0.299355 6.78235e-07 4.97882e-10 1.40209e-09
1.8879 0.300469 6.78235e-07 4.97367e-10 1.40209e-09
1.89493 0.301587 6.78234e-07 4.97367e-10 1.40158e-09
1.90198 0.30271 6.78234e-07 4.97367e-10 1.40158e-09
1.90906 0.303836 6.78233e-07 4.96853e-10 1.40106e-09
1.91617 0.304967 6.78233e-07 4.96339e-10 1.40055e-09
1.9233 0.306102 6.78233e-07 4.96339e-10 1.40055e-09
1.93046 0.307241 6.78232e-07 4.95824e-10 1.40004e-09
1.93764 0.308385 6.78232e-07 4.95824e-10 1.40004e-09
1.94485 0.309533 6.78232e-07 4.9531e-10 1.39952e-09
1.95209 0.310685 6.78231e-07 4.94796e-10 1.39901e-09
1.95936 0.311841 6.78231e-07 4.94796e-10 1.39901e-09
1.96665 0.313002 6.78231e-07 4.94281e-10 1.39901e-09
1.97397 0.314167 6.78231e-07 4.94281e-10 1.39849e-09
1.98131 0.315336 6.7823e-07 4.93767e-10 1.39849e-09
1.98869 0.31651 6.7823e-07 4.93253e-10 1.39798e-09
1.99609 0.317688 6.78229e-07 4.93767e-10 1.39798e-09
2.00352 0.31887 6.78229e-07 4.93253e-10 1.39746e-09
2.01098 0.320057 6.78228e-07 4.92738e-10 1.39695e-09
2.01846 0.321248 6.78228e-07 4.92738e-10 1.39695e-09
2.02597 0.322444 6.78228e-07 4.92224e-10 1.39643e-09
2.03351 0.323644 6.78228e-07 4.92224e-10 1.39643e-09
2.04108 0.324848 6.78227e-07 4.9171e-10 1.39592e-09
2.04868 0.326057 6.78227e-07 4.91195e-10 1.39541e-09
2.0563 0.327271 6.78227e-07 4.91195e-10 1.39541e-09
2.06396 0.328489 6.78226e-07 4.90681e-10 1.39541e-09
2.07164 0.329712 6.78226e-07 4.90681e-10 1.39541e-09
2.07935 0.330939 6.78226e-07 4.90167e-10 1.39489e-09
2.08709 0.33217 6.78225e-07 4.89652e-10 1.39438e-09
2.09486 0.333407 6.78225e-07 4.90167e-10 1.39438e-09
2.10265 0.334648 6.78224e-07 4.89652e-10 1.39386e-09
2.11048 0.335893 6.78224e-07 4.89652e-10 1.39386e-09
2.11833 0.337143 6.78223e-07 4.89138e-10 1.39335e-09
2.12622 0.338398 6.78223e-07 4.88624e-10 1.39283e-09
2.13413 0.339658 6.78223e-07 4.88624e-10 1.39283e-09
2.14207 0.340922 6.78222e-07 4.88109e-10 1.39232e-09
2.15005 0.342191 6.78222e-07 4.88109e-10 1.39232e-09
2.15805 0.343464 6.78222e-07 4.87595e-10 1.39181e-09
2.16608 0.344743 6.78221e-07 4.87081e-10 1.39181e-09
2.17414 0.346026 6.78221e-07 4.87081e-10 1.39181e-09
2.18224 0.347314 6.78221e-07 4.86566e-10 1.39129e-09
2.19036 0.348606 6.78221e-07 4.86566e-10 1.39078e-09
2.19851 0.349904 6.7822e-07 4.86052e-10 1.39078e-09
2.20669 0.351206 6.78219e-07 4.86052e-10 1.39026e-09
2.21491 0.352513 6.78219e-07 4.86052e-10 1.39026e-09
2.22315 0.353825 6.78219e-07 4.85538e-10 1.38975e-09
2.23142 0.355142 6.78219e-07 4.85538e-10 1.38975e-09
2.23973 0.356464 6.78218e-07 4.85023e-10 1.38923e-09
2.24806 0.357791 6.78218e-07 4.84509e-10 1.38872e-09
2.25643 0.359122 6.78218e-07 4.84509e-10 1.38872e-09
2.26483 0.360459 6.78217e-07 4.83995e-10 1.38821e-09
2.27326 0.3618 6.78217e-07 4.83995e-10 1.38872e-09
2.28172 0.363147 6.78217e-07 4.8348e-10 1.38821e-09
2.29021 0.364499 6.78216e-07 4.82966e-10 1.38769e-09
2.29874 0.365855 6.78216e-07 4.82966e-10 1.38769e-09
2.30729 0.367217 6.78215e-07 4.82966e-10 1.38718e-09
2.31588 0.368584 6.78215e-07 4.82966e-10 1.38666e-09
2.3245 0.369955 6.78215e-07 4.82452e-10 1.38666e-09
2.33315 0.371332 6.78214e-07 4.81937e-10 1.38615e-09
2.34183 0.372714 6.78214e-07 4.81937e-10 1.38615e-09
2.35055 0.374102 6.78214e-07 4.81423e-10 1.38563e-09
2.3593 0.375494 6.78214e-07 4.81423e-10 1.38512e-09
2.36808 0.376891 6.78213e-07 4.80909e-10 1.38512e-09
2.37689 0.378294 6.78213e-07 4.80394e-10 1.38461e-09
2.38574 0.379702 6.78213e-07 4.80394e-10 1.38512e-09
2.39462 0.381115 6.78212e-07 4.7988e-10 1.38461e-09
2.40353 0.382534 6.78212e-07 4.7988e-10 1.38409e-09
2.41248 0.383958 6.78212e-07 4.79365e-10 1.38409e-09
2.42146 0.385387 6.78211e-07 4.79365e-10 1.38358e-09
2.43047 0.386821 6.78211e-07 4.79365e-10 1.38358e-09
2.43951 0.388261 6.7821e-07 4.78851e-10 1.38306e-09
2.44859 0.389706 6.7821e-07 4.78851e-10 1.38306e-09
2.45771 0.391156 6.7821e-07 4.78337e-10 1.38255e-09
2.46685 0.392612 6.78209e-07 4.77822e-10 1.38203e-09
2.47604 0.394073 6.78209e-07 4.77822e-10 1.38203e-09
2.48525 0.39554 6.78209e-07 4.77308e-10 1.38152e-09
2.4945 0.397012 6.78209e-07 4.77308e-10 1.38152e-09
2.50378 0.39849 6.78208e-07 4.76794e-10 1.38152e-09
2.5131 0.399973 6.78208e-07 4.76279e-10 1.381e-09
2.52246 0.401461 6.78208e-07 4.76279e-10 1.381e-09
2.53185 0.402956 6.78207e-07 4.75765e-10 1.38049e-09
2.54127 0.404455 6.78207e-07 4.76279e-10 1.38049e-09
2.55073 0.405961 6.78206e-07 4.75765e-10 1.37998e-09
2.56022 0.407472 6.78206e-07 4.75765e-10 1.37946e-09
2.56975 0.408988 6.78205e-07 4.75251e-10 1.37946e-09
2.57931 0.41051 6.78205e-07 4.74736e-10 1.37895e-09
2.58891 0.412038 6.78205e-07 4.74736e-10 1.37895e-09
2.59855 0.413572 6.78204e-07 4.74222e-10 1.37843e-09
2.60822 0.415111 6.78204e-07 4.74222e-10 1.37792e-09
2.61793 0.416656 6.78204e-07 4.73708e-10 1.37843e-09
2.62767 0.418207 6.78203e-07 4.73193e-10 1.37792e-09
2.63745 0.419763 6.78203e-07 4.73193e-10 1.37792e-09
2.64727 0.421326 6.78202e-07 4.73193e-10 1.3774e-09
2.65712 0.422894 6.78202e-07 4.73193e-10 1.37689e-09
2.66701 0.424468 6.78202e-07 4.72679e-10 1.37689e-09
2.67694 0.426048 6.78201e-07 4.72165e-10 1.37638e-09
2.6869 0.427633 6.78201e-07 4.72165e-10 1.37638e-09
2.6969 0.429225 6.78201e-07 4.7165e-10 1.37586e-09
2.70694 0.430822 6.78201e-07 4.7165e-10 1.37586e-09
2.71701 0.432426 6.782e-07 4.71136e-10 1.37535e-09
2.72712 0.434035 6.782e-07 4.70622e-10 1.37535e-09
2.73727 0.435651 6.782e-07 4.70622e-10 1.37535e-09
2.74746 0.437272 6.78199e-07 4.70107e-10 1.37483e-09
2.75769 0.4389 6.78199e-07 4.70107e-10 1.37483e-09
2.76795 0.440533 6.78198e-07 4.70107e-10 1.37432e-09
2.77825 0.442173 6.78198e-07 4.70107e-10 1.3738e-09
2.78859 0.443818 6.78198e-07 4.69593e-10 1.3738e-09
2.79897 0.44547 6.78197e-07 4.69079e-10 1.37329e-09
2.80939 0.447128 6.78197e-07 4.69079e-10 1.37329e-09
2.81985 0.448792 6.78197e-07 4.68564e-10 1.37278e-09
2.83034 0.450463 6.78197e-07 4.68564e-10 1.37226e-09
2.84088 0.452139 6.78196e-07 4.6805e-10 1.37226e-09
2.85145 0.453822 6.78196e-07 4.67536e-10 1.37226e-09
2.86206 0.455511 6.78196e-07 4.67536e-10 1.37226e-09
2.87271 0.457207 6.78195e-07 4.67021e-10 1.37175e-09
2.88341 0.458908 6.78195e-07 4.67021e-10 1.37175e-09
2.89414 0.460616 6.78194e-07 4.67021e-10 1.37123e-09
2.90491 0.462331 6.78194e-07 4.67021e-10 1.37072e-09
2.91572 0.464051 6.78194e-07 4.66507e-10 1.37072e-09
2.92657 0.465779 6.78193e-07 4.65993e-10 1.3702e-09
2.93747 0.467512 6.78193e-07 4.65993e-10 1.3702e-09
2.9484 0.469252 6.78193e-07 4.65478e-10 1.36969e-09
2.95937 0.470999 6.78193e-07 4.65478e-10 1.36917e-09
2.97039 0.472752 6.78192e-07 4.64964e-10 1.36969e-09
2.98144 0.474511 6.78192e-07 4.6445e-10 1.36917e-09
2.99254 0.476277 6.78192e-07 4.6445e-10 1.36917e-09
3.00368 0.47805 6.78191e-07 4.6445e-10 1.36866e-09
3.01486 0.479829 6.78191e-07 4.6445e-10 1.36815e-09
3.02608 0.481615 6.7819e-07 4.63935e-10 1.36815e-09
3.03734 0.483407 6.7819e-07 4.63421e-10 1.36763e-09
3.04864 0.485207 6.7819e-07 4.63421e-10 1.36763e-09
3.05999 0.487013 6.78189e-07 4.62907e-10 1.36712e-09
3.07138 0.488825 6.78189e-07 4.62907e-10 1.36712e-09
3.08281 0.490644 6.78189e-07 4.62392e-10 1.3666e-09
3.09428 0.492471 6.78189e-07 4.62392e-10 1.3666e-09
3.1058 0.494303 6.78188e-07 4.61878e-10 1.3666e-09
3.11736 0.496143 6.78187e-07 4.61878e-10 1.36609e-09
3.12896 0.49799 6.78187e-07 4.61878e-10 1.36609e-09
3.14061 0.499843 6.78186e-07 4.61364e-10 1.36557e-09
3.1523 0.501704 6.78186e-07 4.61364e-10 1.36557e-09
3.16403 0.503571 6.78186e-07 4.60849e-10 1.36506e-09
3.17581 0.505445 6.78186e-07 4.60849e-10 1.36455e-09
3.18763 0.507326 6.78185e-07 4.60335e-10 1.36455e-09
3.19949 0.509215 6.78185e-07 4.59821e-10 1.36403e-09
3.2114 0.51111 6.78185e-07 4.59821e-10 1.36455e-09
3.22335 0.513012 6.78184e-07 4.59306e-10 1.36403e-09
3.23535 0.514921 6.78184e-07 4.59306e-10 1.36352e-09
3.24739 0.516838 6.78183e-07 4.59306e-10 1.36352e-09
3.25947 0.518762 6.78183e-07 4.58792e-10 1.363e-09
3.27161 0.520692 6.78183e-07 4.58792e-10 1.363e-09
3.28378 0.52263 6.78182e-07 4.58278e-10 1.36249e-09
3.296 0.524575 6.78182e-07 4.58278e-10 1.36249e-09
3.30827 0.526528 6.78182e-07 4.57763e-10 1.36197e-09
3.32058 0.528487 6.78182e-07 4.57763e-10 1.36146e-09
3.33294 0.530454 6.78181e-07 4.57249e-10 1.36146e-09
3.34535 0.532429 6.78181e-07 4.56735e-10 1.36146e-09
3.3578 0.53441 6.78181e-07 4.56735e-10 1.36146e-09
3.3703 0.536399 6.7818e-07 4.5622e-10 1.36095e-09
3.38284 0.538396 6.7818e-07 4.56735e-10 1.36095e-09
3.39543 0.5404 6.78179e-07 4.5622e-10 1.36043e-09
3.40807 0.542411 6.78179e-07 4.5622e-10 1.35992e-09
3.42075 0.54443 6.78179e-07 4.55706e-10 1.35992e-09
3.43348 0.546456 6.78178e-07 4.55191e-10 1.3594e-09
3.44626 0.54849 6.78178e-07 4.55191e-10 1.3594e-09
3.45909 0.550531 6.78178e-07 4.54677e-10 1.35889e-09
3.47196 0.55258 6.78178e-07 4.54677e-10 1.35889e-09
3.48489 0.554637 6.78177e-07 4.54163e-10 1.35889e-09
3.49786 0.556701 6.78177e-07 4.54163e-10 1.35837e-09
3.51088 0.558773 6.78176e-07 4.54163e-10 1.35837e-09
3.52394 0.560853 6.78176e-07 4.53648e-10 1.35786e-09
3.53706 0.56294 6.78176e-07 4.53648e-10 1.35786e-09
3.55022 0.565035 6.78175e-07 4.53134e-10 1.35734e-09
3.56344 0.567138 6.78175e-07 4.53134e-10 1.35683e-09
3.5767 0.569249 6.78175e-07 4.5262e-10 1.35683e-09
3.59001 0.571368 6.78174e-07 4.52105e-10 1.35632e-09
3.60337 0.573495 6.78174e-07 4.52105e-10 1.35632e-09
3.61678 0.575629 6.78174e-07 4.51591e-10 1.35632e-09
3.63024 0.577771 6.78174e-07 4.51591e-10 1.35632e-09
3.64376 0.579922 6.78173e-07 4.51077e-10 1.3558e-09
3.65732 0.58208 6.78173e-07 4.51077e-10 1.35529e-09
3.67093 0.584247 6.78172e-07 4.51077e-10 1.35529e-09
3.68459 0.586421 6.78172e-07 4.51077e-10 1.35477e-09
3.69831 0.588604 6.78172e-07 4.50562e-10 1.35477e-09
3.71207 0.590794 6.78171e-07 4.50048e-10 1.35426e-09
3.72589 0.592993 6.78171e-07 4.50048e-10 1.35426e-09
3.73975 0.5952 6.78171e-07 4.49534e-10 1.35374e-09
3.75367 0.597416 6.78171e-07 4.49534e-10 1.35374e-09
3.76764 0.599639 6.7817e-07 4.49019e-10 1.35374e-09
3.78167 0.601871 6.78169e-07 4.48505e-10 1.35323e-09
3.79574 0.604111 6.78169e-07 4.48505e-10 1.35323e-09
3.80987 0.606359 6.78168e-07 4.48505e-10 1.35272e-09
3.82405 0.608616 6.78168e-07 4.48505e-10 1.35272e-09
3.83828 0.610881 6.78168e-07 4.47991e-10 1.3522e-09
3.85257 0.613155 6.78168e-07 4.47991e-10 1.35169e-09
3.86691 0.615437 6.78167e-07 4.47476e-10 1.35169e-09
3.8813 0.617728 6.78167e-07 4.46962e-10 1.35117e-09
3.89574 0.620027 6.78167e-07 4.46962e-10 1.35117e-09
3.91024 0.622334 6.78166e-07 4.46448e-10 1.35117e-09
3.9248 0.624651 6.78166e-07 4.46448e-10 1.35117e-09
3.9394 0.626976 6.78166e-07 4.45933e-10 1.35066e-09
3.95407 0.629309 6.78165e-07 4.46448e-10 1.35066e-09
3.96878 0.631651 6.78165e-07 4.45933e-10 1.35014e-09
3.98355 0.634002 6.78165e-07 4.45933e-10 1.34963e-09
3.99838 0.636362 6.78164e-07 4.45419e-10 1.34963e-09
4.01326 0.63873 6.78164e-07 4.44905e-10 1.34912e-09
4.0282 0.641108 6.78164e-07 4.44905e-10 1.34912e-09
4.04319 0.643494 6.78163e-07 4.4439e-10 1.3486e-09
4.05824 0.645889 6.78163e-07 4.4439e-10 1.34912e-09
4.07334 0.648293 6.78163e-07 4.43876e-10 1.3486e-09
4.0885 0.650706 6.78162e-07 4.4439e-10 1.34809e-09
4.10372 0.653127 6.78162e-07 4.43876e-10 1.34809e-09
4.11899 0.655558 6.78162e-07 4.43876e-10 1.34757e-09
4.13432 0.657998 6.78161e-07 4.43362e-10 1.34757e-09
4.14971 0.660447 6.78161e-07 4.42847e-10 1.34706e-09
4.16516 0.662905 6.78161e-07 4.42847e-10 1.34706e-09
4.18066 0.665372 6.7816e-07 4.42333e-10 1.34654e-09
4.19622 0.667849 6.7816e-07 4.42333e-10 1.34603e-09
4.21184 0.670335 6.7816e-07 4.41819e-10 1.34654e-09
4.22751 0.672829 6.7816e-07 4.41819e-10 1.34603e-09
4.24325 0.675334 6.78159e-07 4.41819e-10 1.34603e-09
4.25904 0.677847 6.78158e-07 4.41304e-10 1.34552e-09
4.27489 0.68037 6.78158e-07 4.41304e-10 1.34552e-09
4.2908 0.682902 6.78158e-07 4.4079e-10 1.345e-09
4.30677 0.685444 6.78158e-07 4.4079e-10 1.34449e-09
4.3228 0.687995 6.78157e-07 4.40276e-10 1.34449e-09
4.33889 0.690556 6.78157e-07 4.40276e-10 1.34449e-09
4.35504 0.693126 6.78157e-07 4.39761e-10 1.34449e-09
4.37125 0.695706 6.78156e-07 4.39247e-10 1.34397e-09
4.38752 0.698295 6.78156e-07 4.39761e-10 1.34397e-09
4.40385 0.700894 6.78155e-07 4.39247e-10 1.34346e-09
4.42024 0.703503 6.78155e-07 4.39247e-10 1.34346e-09
4.43669 0.706121 6.78155e-07 4.38733e-10 1.34294e-09
4.4532 0.708749 6.78155e-07 4.38733e-10 1.34243e-09
4.46978 0.711387 6.78154e-07 4.38218e-10 1.34243e-09
4.48641 0.714035 6.78154e-07 4.38218e-10 1.34191e-09
4.50311 0.716692 6.78154e-07 4.37704e-10 1.34243e-09
4.51987 0.71936 6.78153e-07 4.37704e-10 1.34191e-09
4.53669 0.722037 6.78153e-07 4.37704e-10 1.34191e-09
4.55358 0.724724 6.78152e-07 4.3719e-10 1.3414e-09
4.57052 0.727422 6.78152e-07 4.3719e-10 1.3414e-09
4.58754 0.730129 6.78151e-07 4.36675e-10 1.34089e-09
4.60461 0.732846 6.78151e-07 4.36675e-10 1.34037e-09
4.62175 0.735574 6.78151e-07 4.36161e-10 1.34037e-09
4.63895 0.738312 6.78151e-07 4.36161e-10 1.34037e-09
4.65621 0.74106 6.7815e-07 4.35647e-10 1.34037e-09
4.67354 0.743818 6.7815e-07 4.35132e-10 1.33986e-09
4.69094 0.746586 6.7815e-07 4.35132e-10 1.33986e-09
4.7084 0.749365 6.78149e-07 4.35132e-10 1.33934e-09
4.72592 0.752154 6.78149e-07 4.35132e-10 1.33883e-09
4.74351 0.754953 6.78148e-07 4.34618e-10 1.33883e-09
4.76117 0.757763 6.78148e-07 4.34618e-10 1.33831e-09
4.77889 0.760583 6.78148e-07 4.34104e-10 1.33831e-09
4.79667 0.763414 6.78148e-07 4.34104e-10 1.3378e-09
4.81453 0.766256 6.78147e-07 4.33589e-10 1.33831e-09
4.83244 0.769107 6.78147e-07 4.33075e-10 1.3378e-09
4.85043 0.77197 6.78147e-07 4.33075e-10 1.3378e-09
4.86848 0.774843 6.78146e-07 4.3256e-10 1.33729e-09
4.8866 0.777727 6.78146e-07 4.33075e-10 1.33729e-09
4.90479 0.780622 6.78145e-07 4.3256e-10 1.33677e-09
4.92305 0.783527 6.78145e-07 4.3256e-10 1.33626e-09
4.94137 0.786443 6.78145e-07 4.32046e-10 1.33626e-09
4.95976 0.78937 6.78145e-07 4.32046e-10 1.33574e-09
4.97822 0.792308 6.78144e-07 4.31532e-10 1.33574e-09
4.99675 0.795257 6.78144e-07 4.31017e-10 1.33523e-09
5.01534 0.798217 6.78144e-07 4.31017e-10 1.33574e-09
5.03401 0.801188 6.78143e-07 4.30503e-10 1.33523e-09
5.05275 0.80417 6.78143e-07 4.31017e-10 1.33471e-09
5.07155 0.807163 6.78142e-07 4.30503e-10 1.33471e-09
5.09043 0.810167 6.78142e-07 4.30503e-10 1.3342e-09
5.10937 0.813182 6.78142e-07 4.29989e-10 1.3342e-09
5.12839 0.816209 6.78142e-07 4.29989e-10 1.33369e-09
5.14748 0.819247 6.78141e-07 4.29474e-10 1.33369e-09
5.16664 0.822296 6.78141e-07 4.2896e-10 1.33317e-09
5.18587 0.825356 6.78141e-07 4.2896e-10 1.33317e-09
5.20517 0.828428 6.7814e-07 4.28446e-10 1.33266e-09
5.22454 0.831511 6.7814e-07 4.28446e-10 1.33266e-09
5.24399 0.834606 6.7814e-07 4.27931e-10 1.33266e-09
5.2635 0.837712 6.7814e-07 4.27931e-10 1.33214e-09
5.28309 0.84083 6.78139e-07 4.27931e-10 1.33214e-09
5.30276 0.84396 6.78139e-07 4.27931e-10 1.33163e-09
5.32249 0.847101 6.78138e-07 4.27417e-10 1.33163e-09
5.3423 0.850254 6.78138e-07 4.27417e-10 1.33111e-09
5.36218 0.853418 6.78138e-07 4.26903e-10 1.33111e-09
5.38214 0.856595 6.78137e-07 4.26388e-10 1.3306e-09
5.40217 0.859783 6.78137e-07 4.26388e-10 1.3306e-09
5.42228 0.862983 6.78137e-07 4.25874e-10 1.3306e-09
5.44246 0.866195 6.78136e-07 4.26388e-10 1.3306e-09
5.46272 0.869418 6.78136e-07 4.25874e-10 1.33008e-09
5.48305 0.872654 6.78136e-07 4.25874e-10 1.32957e-09
5.50346 0.875902 6.78135e-07 4.2536e-10 1.32957e-09
5.52394 0.879162 6.78135e-07 4.2536e-10 1.32906e-09
5.5445 0.882434 6.78134e-07 4.24845e-10 1.32906e-09
5.56513 0.885719 6.78134e-07 4.24331e-10 1.32854e-09
5.58585 0.889015 6.78134e-07 4.24331e-10 1.32906e-09
5.60664 0.892324 6.78133e-07 4.23817e-10 1.32854e-09
5.6275 0.895645 6.78133e-07 4.23817e-10 1.32803e-09
5.64845 0.898979 6.78132e-07 4.23817e-10 1.32803e-09
5.66947 0.902325 6.78132e-07 4.23817e-10 1.32751e-09
5.69057 0.905683 6.78132e-07 4.23302e-10 1.32751e-09
5.71175 0.909054 6.78132e-07 4.23302e-10 1.327e-09
5.73301 0.912437 6.78131e-07 4.22788e-10 1.32751e-09
5.75435 0.915833 6.78131e-07 4.22788e-10 1.327e-09
5.77577 0.919242 6.78131e-07 4.22274e-10 1.327e-09
5.79726 0.922663 6.78131e-07 4.22274e-10 1.32648e-09
5.81884 0.926097 6.7813e-07 4.22274e-10 1.32648e-09
5.8405 0.929544 6.78129e-07 4.21759e-10 1.32597e-09
5.86223 0.933003 6.78129e-07 4.21759e-10 1.32597e-09
5.88405 0.936476 6.78129e-07 4.21245e-10 1.32546e-09
5.90595 0.939961 6.78129e-07 4.21245e-10 1.32597e-09
5.92793 0.94346 6.78128e-07 4.20731e-10 1.32546e-09
5.95 0.946971 6.78128e-07 4.20731e-10 1.32494e-09
5.97214 0.950496 6.78128e-07 4.20216e-10 1.32494e-09
5.99437 0.954033 6.78127e-07 4.20731e-10 1.32443e-09
6.01668 0.957584 6.78127e-07 4.20216e-10 1.32443e-09
6.03907 0.961148 6.78127e-07 4.20216e-10 1.32391e-09
6.06155 0.964726 6.78126e-07 4.19702e-10 1.32391e-09
6.08411 0.968316 6.78126e-07 4.19188e-10 1.3234e-09
6.10675 0.97192 6.78126e-07 4.19188e-10 1.32391e-09
6.12948 0.975537 6.78125e-07 4.18673e-10 1.3234e-09
6.1523 0.979168 6.78125e-07 4.18673e-10 1.32288e-09
6.17519 0.982813 6.78125e-07 4.18159e-10 1.32288e-09
6.19818 0.986471 6.78124e-07 4.18673e-10 1.32237e-09
6.22125 0.990142 6.78124e-07 4.18159e-10 1.32237e-09
6.2444 0.993827 6.78124e-07 4.18159e-10 1.32186e-09
6.26764 0.997526 6.78123e-07 4.17645e-10 1.32186e-09
6.29097 1.00124 6.78123e-07 4.17645e-10 1.32134e-09
6.31438 1.00497 6.78123e-07 4.1713e-10 1.32134e-09
6.33788 1.00871 6.78123e-07 4.1713e-10 1.32083e-09
6.36147 1.01246 6.78122e-07 4.16616e-10 1.32134e-09
6.38515 1.01623 6.78122e-07 4.16102e-10 1.32083e-09
6.40891 1.02001 6.78122e-07 4.16102e-10 1.32083e-09
6.43277 1.02381 6.78121e-07 4.16102e-10 1.32031e-09
6.45671 1.02762 6.78121e-07 4.16102e-10 1.3198e-09
6.48074 1.03144 6.7812e-07 4.15587e-10 1.3198e-09
6.50486 1.03528 6.7812e-07 4.15587e-10 1.31928e-09
6.52907 1.03913 6.7812e-07 4.15073e-10 1.31928e-09
6.55337 1.043 6.7812e-07 4.15073e-10 1.31877e-09
6.57776 1.04688 6.78119e-07 4.14559e-10 1.31928e-09
6.60224 1.05078 6.78119e-07 4.14044e-10 1.31877e-09
6.62682 1.05469 6.78119e-07 4.14044e-10 1.31877e-09
6.65148 1.05862 6.78118e-07 4.14044e-10 1.31826e-09
6.67624 1.06256 6.78118e-07 4.14044e-10 1.31826e-09
6.70109 1.06651 6.78117e-07 4.1353e-10 1.31774e-09
6.72603 1.07048 6.78117e-07 4.1353e-10 1.31723e-09
6.75106 1.07446 6.78116e-07 4.13016e-10 1.31774e-09
6.77619 1.07846 6.78116e-07 4.13016e-10 1.31723e-09
6.80141 1.08248 6.78115e-07 4.13016e-10 1.31723e-09
6.82672 1.08651 6.78115e-07 4.13016e-10 1.31671e-09
6.85213 1.09055 6.78115e-07 4.12501e-10 1.31671e-09
6.87763 1.09461 6.78115e-07 4.12501e-10 1.3162e-09
6.90323 1.09868 6.78114e-07 4.11987e-10 1.3162e-09
6.92892 1.10277 6.78114e-07 4.11987e-10 1.31568e-09
6.95471 1.10688 6.78114e-07 4.11473e-10 1.3162e-09
6.98059 1.111 6.78113e-07 4.11473e-10 1.31568e-09
7.00658 1.11513 6.78113e-07 4.11473e-10 1.31568e-09
7.03265 1.11928 6.78112e-07 4.10958e-10 1.31517e-09
7.05883 1.12345 6.78112e-07 4.10958e-10 1.31517e-09
7.0851 1.12763 6.78112e-07 4.10444e-10 1.31465e-09
7.11147 1.13183 6.78112e-07 4.10444e-10 1.31414e-09
7.13794 1.13604 6.78111e-07 4.0993e-10 1.31414e-09
7.1645 1.14027 6.78111e-07 4.0993e-10 1.31363e-09
7.19117 1.14451 6.78111e-07 4.09415e-10 1.31363e-09
7.21793 1.14877 6.78111e-07 4.09415e-10 1.31363e-09
7.2448 1.15305 6.7811e-07 4.08901e-10 1.31363e-09
7.27176 1.15734 6.7811e-07 4.09415e-10 1.31311e-09
7.29883 1.16164 6.78109e-07 4.08901e-10 1.31311e-09
7.32599 1.16597 6.78109e-07 4.08901e-10 1.3126e-09
7.35326 1.17031 6.78109e-07 4.08386e-10 1.3126e-09
7.38063 1.17466 6.78109e-07 4.08386e-10 1.31208e-09
7.4081 1.17904 6.78108e-07 4.07872e-10 1.31208e-09
7.43567 1.18342 6.78108e-07 4.07358e-10 1.31157e-09
7.46334 1.18783 6.78108e-07 4.07358e-10 1.31157e-09
7.49112 1.19225 6.78107e-07 4.06843e-10 1.31105e-09
7.519 1.19669 6.78107e-07 4.06843e-10 1.31157e-09
7.54699 1.20114 6.78107e-07 4.06329e-10 1.31105e-09
7.57508 1.20561 6.78106e-07 4.06843e-10 1.31054e-09
7.60327 1.2101 6.78106e-07 4.06329e-10 1.31054e-09
7.63157 1.2146 6.78106e-07 4.06329e-10 1.31003e-09
7.65997 1.21912 6.78105e-07 4.05815e-10 1.31054e-09
7.68848 1.22366 6.78105e-07 4.06329e-10 1.31003e-09
7.7171 1.22821 6.78104e-07 4.05815e-10 1.31003e-09
7.74582 1.23279 6.78104e-07 4.05815e-10 1.30951e-09
7.77465 1.23737 6.78104e-07 4.053e-10 1.30951e-09
7.80358 1.24198 6.78104e-07 4.053e-10 1.309e-09
7.83263 1.2466 6.78103e-07 4.04786e-10 1.309e-09
7.86178 1.25124 6.78103e-07 4.04272e-10 1.30848e-09
7.89104 1.2559 6.78103e-07 4.04272e-10 1.30848e-09
7.92041 1.26057 6.78102e-07 4.03757e-10 1.30797e-09
7.94989 1.26526 6.78102e-07 4.03757e-10 1.30797e-09
7.97948 1.26997 6.78102e-07 4.03243e-10 1.30745e-09
8.00918 1.2747 6.78102e-07 4.03243e-10 1.30797e-09
8.03899 1.27944 6.78101e-07 4.02729e-10 1.30745e-09
8.06891 1.28421 6.78101e-07 4.03243e-10 1.30694e-09
8.09894 1.28899 6.781e-07 4.02729e-10 1.30694e-09
8.12908 1.29378 6.781e-07 4.02729e-10 1.30643e-09
8.15934 1.2986 6.781e-07 4.02214e-10 1.30643e-09
8.1897 1.30343 6.781e-07 4.02214e-10 1.30591e-09
8.22018 1.30828 6.78099e-07 4.017e-10 1.30643e-09
8.25078 1.31315 6.78099e-07 4.017e-10 1.30591e-09
8.28149 1.31804 6.78098e-07 4.017e-10 1.30591e-09
8.31231 1.32295 6.78098e-07 4.017e-10 1.3054e-09
8.34325 1.32787 6.78097e-07 4.01186e-10 1.3054e-09
8.3743 1.33281 6.78097e-07 4.00671e-10 1.30488e-09
8.40547 1.33777 6.78097e-07 4.00671e-10 1.30488e-09
8.43675 1.34275 6.78096e-07 4.00157e-10 1.30437e-09
8.46815 1.34775 6.78096e-07 4.00157e-10 1.30488e-09
8.49967 1.35276 6.78096e-07 3.99643e-10 1.30437e-09
8.5313 1.3578 6.78095e-07 4.00157e-10 1.30385e-09
8.56306 1.36285 6.78095e-07 3.99643e-10 1.30385e-09
8.59493 1.36793 6.78095e-07 3.99643e-10 1.30334e-09
8.62692 1.37302 6.78094e-07 3.99128e-10 1.30334e-09
8.65903 1.37813 6.78094e-07 3.99128e-10 1.30282e-09
8.69125 1.38326 6.78094e-07 3.98614e-10 1.30282e-09
8.7236 1.3884 6.78094e-07 3.98614e-10 1.30282e-09
8.75607 1.39357 6.78093e-07 3.981e-10 1.30282e-09
8.78866 1.39876 6.78093e-07 3.98614e-10 1.30231e-09
8.82137 1.40396 6.78092e-07 3.981e-10 1.30231e-09
8.8542 1.40919 6.78092e-07 3.981e-10 1.3018e-09
8.88715 1.41443 6.78092e-07 3.97585e-10 1.3018e-09
8.92023 1.4197 6.78092e-07 3.97585e-10 1.30128e-09
8.95343 1.42498 6.78091e-07 3.97071e-10 1.3018e-09
8.98676 1.43029 6.78091e-07 3.97071e-10 1.30128e-09
9.0202 1.43561 6.7809e-07 3.97071e-10 1.30128e-09
9.05377 1.44095 6.7809e-07 3.97071e-10 1.30077e-09
9.08747 1.44632 6.7809e-07 3.96557e-10 1.30077e-09
9.12129 1.4517 6.7809e-07 3.96557e-10 1.30025e-09
9.15524 1.4571 6.78089e-07 3.96042e-10 1.30025e-09
9.18932 1.46253 6.78089e-07 3.95528e-10 1.29974e-09
9.22352 1.46797 6.78089e-07 3.95528e-10 1.30025e-09
9.25785 1.47343 6.78088e-07 3.95014e-10 1.29974e-09
9.2923 1.47892 6.78088e-07 3.95528e-10 1.29922e-09
9.32689 1.48442 6.78087e-07 3.95014e-10 1.29922e-09
9.3616 1.48995 6.78087e-07 3.95014e-10 1.29871e-09
9.39645 1.49549 6.78087e-07 3.94499e-10 1.29871e-09
9.43142 1.50106 6.78087e-07 3.94499e-10 1.2982e-09
9.46652 1.50664 6.78086e-07 3.93985e-10 1.2982e-09
9.50175 1.51225 6.78086e-07 3.93985e-10 1.2982e-09
9.53712 1.51788 6.78086e-07 3.93471e-10 1.2982e-09
9.57261 1.52353 6.78086e-07 3.93471e-10 1.29768e-09
9.60824 1.5292 6.78085e-07 3.93471e-10 1.29768e-09
9.644 1.53489 6.78085e-07 3.93471e-10 1.29717e-09
9.6799 1.5406 6.78084e-07 3.92956e-10 1.29717e-09
9.71592 1.54634 6.78084e-07 3.92956e-10 1.29665e-09
9.75208 1.55209 6.78084e-07 3.92442e-10 1.29665e-09
9.78838 1.55787 6.78084e-07 3.92442e-10 1.29665e-09
9.82481 1.56367 6.78083e-07 3.91928e-10 1.29665e-09
9.86138 1.56949 6.78083e-07 3.92442e-10 1.29614e-09
9.89808 1.57533 6.78082e-07 3.91928e-10 1.29614e-09
9.93492 1.58119 6.78082e-07 3.91928e-10 1.29562e-09
9.9719 1.58708 6.78082e-07 3.91413e-10 1.29562e-09
10.009 1.59298 6.78081e-07 3.90899e-10 1.29511e-09
10.0463 1.59891 6.78081e-07 3.90899e-10 1.29511e-09
10.0837 1.60486 6.7808e-07 3.90385e-10 1.29511e-09
10.1212 1.61084 6.7808e-07 3.90385e-10 1.29511e-09
10.1589 1.61683 6.78079e-07 3.90385e-10 1.2946e-09
10.1967 1.62285 6.78079e-07 3.90385e-10 1.29408e-09
10.2346 1.62889 6.78079e-07 3.8987e-10 1.29408e-09
10.2727 1.63495 6.78079e-07 3.8987e-10 1.29357e-09
10.3109 1.64104 6.78078e-07 3.89356e-10 1.29357e-09
10.3493 1.64715 6.78078e-07 3.89356e-10 1.29305e-09
10.3878 1.65328 6.78078e-07 3.88842e-10 1.29305e-09
10.4265 1.65943 6.78078e-07 3.88842e-10 1.29305e-09
10.4653 1.6656 6.78077e-07 3.88327e-10 1.29305e-09
10.5043 1.6718 6.78077e-07 3.88842e-10 1.29254e-09
10.5434 1.67803 6.78076e-07 3.88327e-10 1.29254e-09
10.5826 1.68427 6.78076e-07 3.88327e-10 1.29202e-09
10.622 1.69054 6.78076e-07 3.87813e-10 1.29202e-09
10.6615 1.69683 6.78076e-07 3.87813e-10 1.29151e-09
10.7012 1.70315 6.78075e-07 3.87299e-10 1.29151e-09
10.741 1.70949 6.78075e-07 3.87299e-10 1.291e-09
10.781 1.71585 6.78075e-07 3.86784e-10 1.29151e-09
10.8211 1.72224 6.78075e-07 3.86784e-10 1.291e-09
10.8614 1.72865 6.78074e-07 3.86784e-10 1.291e-09
10.9018 1.73508 6.78074e-07 3.86784e-10 1.29048e-09
10.9424 1.74154 6.78073e-07 3.8627e-10 1.29048e-09
10.9831 1.74802 6.78073e-07 3.8627e-10 1.28997e-09
11.024 1.75452 6.78073e-07 3.85755e-10 1.28997e-09
11.065 1.76105 6.78073e-07 3.85755e-10 1.28945e-09
11.1062 1.76761 6.78072e-07 3.85241e-10 1.28997e-09
11.1476 1.77419 6.78072e-07 3.85241e-10 1.28945e-09
11.189 1.78079 6.78071e-07 3.85241e-10 1.28945e-09
11.2307 1.78742 6.78071e-07 3.85241e-10 1.28894e-09
11.2725 1.79407 6.78071e-07 3.84727e-10 1.28894e-09
11.3144 1.80075 6.78071e-07 3.84727e-10 1.28842e-09
11.3566 1.80745 6.7807e-07 3.84212e-10 1.28842e-09
11.3988 1.81418 6.7807e-07 3.84212e-10 1.28842e-09
11.4412 1.82093 6.78069e-07 3.84212e-10 1.28842e-09
11.4838 1.82771 6.78069e-07 3.84212e-10 1.28791e-09
11.5266 1.83451 6.78069e-07 3.83698e-10 1.28791e-09
11.5695 1.84134 6.78069e-07 3.83698e-10 1.28739e-09
11.6125 1.84819 6.78068e-07 3.83184e-10 1.28739e-09
11.6557 1.85507 6.78068e-07 3.83184e-10 1.28688e-09
11.6991 1.86197 6.78068e-07 3.82669e-10 1.28739e-09
11.7427 1.8689 6.78067e-07 3.82155e-10 1.28688e-09
11.7864 1.87586 6.78067e-07 3.82669e-10 1.28637e-09
11.8302 1.88284 6.78066e-07 3.82155e-10 1.28637e-09
11.8743 1.88985 6.78066e-07 3.82155e-10 1.28585e-09
11.9185 1.89688 6.78066e-07 3.81641e-10 1.28585e-09
11.9628 1.90394 6.78066e-07 3.81641e-10 1.28534e-09
12.0074 1.91103 6.78065e-07 3.81126e-10 1.28585e-09
12.052 1.91814 6.78065e-07 3.81126e-10 1.28534e-09
12.0969 1.92528 6.78065e-07 3.80612e-10 1.28534e-09
12.1419 1.93245 6.78064e-07 3.81126e-10 1.28482e-09
12.1871 1.93964 6.78064e-07 3.80612e-10 1.28482e-09
12.2325 1.94686 6.78064e-07 3.80612e-10 1.28431e-09
12.278 1.9541 6.78063e-07 3.80098e-10 1.28431e-09
12.3237 1.96138 6.78063e-07 3.80098e-10 1.28379e-09
12.3696 1.96868 6.78062e-07 3.79583e-10 1.28431e-09
12.4156 1.976 6.78062e-07 3.79583e-10 1.28379e-09
12.4618 1.98336 6.78061e-07 3.79583e-10 1.28379e-09
12.5082 1.99074 6.78061e-07 3.79583e-10 1.28328e-09
12.5547 1.99815 6.78061e-07 3.79069e-10 1.28328e-09
12.6015 2.00559 6.78061e-07 3.79069e-10 1.28277e-09
12.6484 2.01305 6.7806e-07 3.78555e-10 1.28277e-09
12.6955 2.02054 6.7806e-07 3.78555e-10 1.28277e-09
12.7427 2.02806 6.7806e-07 3.7804e-10 1.28277e-09
12.7901 2.03561 6.78059e-07 3.78555e-10 1.28225e-09
12.8377 2.04319 6.78059e-07 3.7804e-10 1.28225e-09
12.8855 2.05079 6.78059e-07 3.7804e-10 1.28174e-09
12.9335 2.05843 6.78058e-07 3.77526e-10 1.28174e-09
12.9816 2.06609 6.78058e-07 3.77526e-10 1.28122e-09
13.0299 2.07378 6.78058e-07 3.77012e-10 1.28122e-09
13.0784 2.08149 6.78058e-07 3.77012e-10 1.28071e-09
13.1271 2.08924 6.78057e-07 3.76497e-10 1.28071e-09
13.176 2.09702 6.78057e-07 3.76497e-10 1.28071e-09
13.225 2.10482 6.78056e-07 3.76497e-10 1.28071e-09
13.2742 2.11266 6.78056e-07 3.76497e-10 1.28019e-09
13.3236 2.12052 6.78056e-07 3.75983e-10 1.28019e-09
13.3732 2.12841 6.78056e-07 3.75983e-10 1.27968e-09
13.423 2.13633 6.78055e-07 3.75469e-10 1.27968e-09
13.4729 2.14428 6.78055e-07 3.75469e-10 1.27917e-09
13.5231 2.15227 6.78055e-07 3.74954e-10 1.27968e-09
13.5734 2.16028 6.78055e-07 3.74954e-10 1.27917e-09
13.6239 2.16832 6.78054e-07 3.74954e-10 1.27917e-09
13.6746 2.17639 6.78054e-07 3.74954e-10 1.27865e-09
13.7255 2.18449 6.78053e-07 3.7444e-10 1.27865e-09
13.7766 2.19262 6.78053e-07 3.7444e-10 1.27814e-09
13.8279 2.20078 6.78053e-07 3.73926e-10 1.27814e-09
13.8794 2.20897 6.78053e-07 3.73926e-10 1.27762e-09
13.931 2.21719 6.78052e-07 3.73411e-10 1.27814e-09
13.9829 2.22544 6.78052e-07 3.73411e-10 1.27762e-09
14.0349 2.23373 6.78051e-07 3.73411e-10 1.27762e-09
14.0871 2.24204 6.78051e-07 3.73411e-10 1.27711e-09
14.1396 2.25038 6.78051e-07 3.72897e-10 1.27711e-09
14.1922 2.25876 6.78051e-07 3.72897e-10 1.27659e-09
14.245 2.26717 6.7805e-07 3.72383e-10 1.27659e-09
14.298 2.2756 6.7805e-07 3.72383e-10 1.27659e-09
14.3513 2.28407 6.7805e-07 3.71868e-10 1.27659e-09
14.4047 2.29257 6.78049e-07 3.72383e-10 1.27608e-09
14.4583 2.30111 6.78049e-07 3.71868e-10 1.27608e-09
14.5121 2.30967 6.78049e-07 3.71868e-10 1.27556e-09
14.5661 2.31827 6.78048e-07 3.71354e-10 1.27556e-09
14.6203 2.3269 6.78048e-07 3.71354e-10 1.27556e-09
14.6747 2.33556 6.78048e-07 3.7084e-10 1.27556e-09
14.7294 2.34425 6.78048e-07 3.7084e-10 1.27505e-09
14.7842 2.35297 6.78047e-07 3.7084e-10 1.27505e-09
14.8392 2.36173 6.78047e-07 3.7084e-10 1.27454e-09
14.8944 2.37052 6.78046e-07 3.70325e-10 1.27454e-09
14.9499 2.37934 6.78046e-07 3.70325e-10 1.27402e-09
15.0055 2.3882 6.78046e-07 3.69811e-10 1.27402e-09
15.0614 2.39709 6.78046e-07 3.69811e-10 1.27351e-09
15.1174 2.40601 6.78045e-07 3.69297e-10 1.27402e-09
15.1737 2.41497 6.78045e-07 3.69297e-10 1.27351e-09
15.2302 2.42395 6.78044e-07 3.69297e-10 1.27351e-09
15.2868 2.43298 6.78044e-07 3.69297e-10 1.27299e-09
15.3437 2.44203 6.78043e-07 3.68782e-10 1.27299e-09
15.4008 2.45112 6.78043e-07 3.68782e-10 1.27248e-09
15.4582 2.46024 6.78043e-07 3.68268e-10 1.27299e-09
15.5157 2.4694 6.78043e-07 3.68268e-10 1.27248e-09
15.5734 2.47859 6.78042e-07 3.67754e-10 1.27248e-09
15.6314 2.48781 6.78042e-07 3.68268e-10 1.27196e-09
15.6896 2.49707 6.78041e-07 3.67754e-10 1.27196e-09
15.748 2.50637 6.78041e-07 3.67754e-10 1.27145e-09
15.8066 2.5157 6.78041e-07 3.67239e-10 1.27145e-09
15.8654 2.52506 6.78041e-07 3.67239e-10 1.27094e-09
15.9245 2.53446 6.7804e-07 3.66725e-10 1.27145e-09
15.9837 2.54389 6.7804e-07 3.66725e-10 1.27094e-09
16.0432 2.55336 6.78039e-07 3.66725e-10 1.27094e-09
16.1029 2.56286 6.78039e-07 3.66725e-10 1.27042e-09
16.1629 2.5724 6.78039e-07 3.66211e-10 1.27042e-09
16.223 2.58197 6.78039e-07 3.66211e-10 1.26991e-09
16.2834 2.59158 6.78038e-07 3.65696e-10 1.26991e-09
16.344 2.60123 6.78038e-07 3.65696e-10 1.26939e-09
16.4048 2.61091 6.78038e-07 3.65182e-10 1.26991e-09
16.4659 2.62063 6.78038e-07 3.65182e-10 1.26939e-09
16.5272 2.63038 6.78037e-07 3.65182e-10 1.26939e-09
16.5887 2.64017 6.78037e-07 3.65182e-10 1.26888e-09
16.6504 2.65 6.78036e-07 3.64668e-10 1.26888e-09
16.7124 2.65986 6.78036e-07 3.64668e-10 1.26836e-09
16.7746 2.66976 6.78036e-07 3.64153e-10 1.26836e-09
16.837 2.6797 6.78036e-07 3.64153e-10 1.26785e-09
16.8997 2.68967 6.78035e-07 3.63639e-10 1.26836e-09
16.9626 2.69968 6.78035e-07 3.64153e-10 1.26785e-09
17.0257 2.70973 6.78034e-07 3.63639e-10 1.26785e-09
17.0891 2.71982 6.78034e-07 3.63639e-10 1.26734e-09
17.1527 2.72994 6.78034e-07 3.63125e-10 1.26734e-09
17.2165 2.7401 6.78034e-07 3.63125e-10 1.26682e-09
17.2806 2.7503 6.78033e-07 3.6261e-10 1.26682e-09
17.3449 2.76053 6.78033e-07 3.6261e-10 1.26682e-09
17.4095 2.77081 6.78032e-07 3.6261e-10 1.26682e-09
17.4743 2.78112 6.78032e-07 3.6261e-10 1.26631e-09
17.5393 2.79147 6.78032e-07 3.62096e-10 1.26631e-09
17.6046 2.80186 6.78032e-07 3.62096e-10 1.26579e-09
17.6701 2.81229 6.78031e-07 3.61581e-10 1.26579e-09
17.7359 2.82276 6.78031e-07 3.61581e-10 1.26528e-09
17.8019 2.83326 6.78031e-07 3.61067e-10 1.26579e-09
17.8682 2.84381 6.78031e-07 3.61067e-10 1.26579e-09
17.9347 2.85439 6.7803e-07 3.61581e-10 1.26528e-09
18.0014 2.86501 6.7803e-07 3.61067e-10 1.26528e-09
18.0684 2.87568 6.7803e-07 3.61067e-10 1.26476e-09
18.1357 2.88638 6.78029e-07 3.60553e-10 1.26476e-09
18.2032 2.89712 6.78029e-07 3.60553e-10 1.26425e-09
18.2709 2.90791 6.78029e-07 3.60038e-10 1.26476e-09
18.3389 2.91873 6.78029e-07 3.60038e-10 1.26425e-09
18.4072 2.92959 6.78028e-07 3.60038e-10 1.26425e-09
18.4757 2.9405 6.78028e-07 3.60038e-10 1.26373e-09
18.5444 2.95144 6.78027e-07 3.59524e-10 1.26373e-09
18.6135 2.96242 6.78027e-07 3.59524e-10 1.26322e-09
18.6827 2.97345 6.78026e-07 3.5901e-10 1.26322e-09
18.7523 2.98452 6.78026e-07 3.5901e-10 1.26322e-09
18.8221 2.99563 6.78026e-07 3.58495e-10 1.26322e-09
18.8921 3.00677 6.78025e-07 3.5901e-10 1.26271e-09
18.9624 3.01797 6.78025e-07 3.58495e-10 1.26271e-09
19.033 3.0292 6.78025e-07 3.58495e-10 1.26219e-09
19.1039 3.04047 6.78024e-07 3.57981e-10 1.26219e-09
19.175 3.05179 6.78024e-07 3.57981e-10 1.26168e-09
19.2463 3.06315 6.78024e-07 3.57467e-10 1.26219e-09
19.318 3.07455 6.78024e-07 3.57467e-10 1.26168e-09
19.3899 3.08599 6.78023e-07 3.57467e-10 1.26168e-09
19.462 3.09748 6.78023e-07 3.57467e-10 1.26116e-09
19.5345 3.109 6.78022e-07 3.56952e-10 1.26116e-09
19.6072 3.12058 6.78022e-07 3.56952e-10 1.26065e-09
19.6801 3.13219 6.78022e-07 3.56438e-10 1.26065e-09
19.7534 3.14385 6.78022e-07 3.56438e-10 1.26013e-09
19.8269 3.15555 6.78021e-07 3.55924e-10 1.26065e-09
19.9007 3.16729 6.78021e-07 3.56438e-10 1.26013e-09
19.9748 3.17908 6.7802e-07 3.55924e-10 1.26013e-09
20.0491 3.19091 6.7802e-07 3.55924e-10 1.25962e-09
20.1237 3.20279 6.7802e-07 3.55409e-10 1.25962e-09
20.1986 3.21471 6.7802e-07 3.55409e-10 1.25911e-09
20.2738 3.22668 6.78019e-07 3.54895e-10 1.25911e-09
20.3493 3.23868 6.78019e-07 3.54895e-10 1.25911e-09
20.425 3.25074 6.78018e-07 3.54895e-10 1.25911e-09
20.501 3.26284 6.78018e-07 3.54895e-10 1.25859e-09
20.5773 3.27498 6.78018e-07 3.54381e-10 1.25859e-09
20.6539 3.28717 6.78018e-07 3.54381e-10 1.25859e-09
20.7308 3.29941 6.78018e-07 3.54381e-10 1.25808e-09
20.8079 3.31169 6.78017e-07 3.53866e-10 1.25808e-09
20.8854 3.32401 6.78017e-07 3.53866e-10 1.25756e-09
20.9631 3.33638 6.78017e-07 3.53352e-10 1.25808e-09
21.0411 3.3488 6.78017e-07 3.53352e-10 1.25756e-09
21.1194 3.36126 6.78016e-07 3.53352e-10 1.25756e-09
21.198 3.37377 6.78016e-07 3.53352e-10 1.25705e-09
21.2769 3.38633 6.78015e-07 3.52838e-10 1.25705e-09
21.3561 3.39893 6.78015e-07 3.52838e-10 1.25653e-09
21.4356 3.41158 6.78015e-07 3.52323e-10 1.25653e-09
21.5154 3.42428 6.78015e-07 3.52323e-10 1.25653e-09
21.5955 3.43703 6.78014e-07 3.52323e-10 1.25653e-09
21.6759 3.44982 6.78014e-07 3.52323e-10 1.25602e-09
21.7565 3.46266 6.78013e-07 3.51809e-10 1.25602e-09
21.8375 3.47555 6.78013e-07 3.51809e-10 1.25551e-09
21.9188 3.48848 6.78013e-07 3.51295e-10 1.25551e-09
22.0004 3.50147 6.78013e-07 3.51295e-10 1.25551e-09
22.0822 3.5145 6.78012e-07 3.5078e-10 1.25551e-09
22.1644 3.52758 6.78012e-07 3.51295e-10 1.25499e-09
22.2469 3.54071 6.78011e-07 3.5078e-10 1.25499e-09
22.3297 3.55389 6.78011e-07 3.5078e-10 1.25448e-09
22.4128 3.56711 6.78011e-07 3.50266e-10 1.25448e-09
22.4962 3.58039 6.78011e-07 3.50266e-10 1.25396e-09
22.58 3.59371 6.7801e-07 3.49752e-10 1.25448e-09
22.664 3.60709 6.7801e-07 3.50266e-10 1.25396e-09
22.7484 3.62052 6.78009e-07 3.49752e-10 1.25396e-09
22.833 3.63399 6.78009e-07 3.49752e-10 1.25345e-09
22.918 3.64752 6.78008e-07 3.49237e-10 1.25345e-09
23.0033 3.66109 6.78008e-07 3.49237e-10 1.25293e-09
23.0889 3.67472 6.78008e-07 3.49237e-10 1.25293e-09
23.1749 3.68839 6.78008e-07 3.48723e-10 1.25345e-09
23.2611 3.70212 6.78008e-07 3.48723e-10 1.25293e-09
23.3477 3.7159 6.78007e-07 3.48723e-10 1.25293e-09
23.4346 3.72973 6.78007e-07 3.48723e-10 1.25242e-09
23.5218 3.74361 6.78006e-07 3.48209e-10 1.25242e-09
23.6094 3.75755 6.78006e-07 3.48209e-10 1.25191e-09
23.6972 3.77153 6.78006e-07 3.47694e-10 1.25191e-09
23.7854 3.78557 6.78006e-07 3.47694e-10 1.25139e-09
23.874 3.79966 6.78005e-07 3.4718e-10 1.25191e-09
23.9628 3.8138 6.78005e-07 3.4718e-10 1.25139e-09
24.052 3.82799 6.78004e-07 3.4718e-10 1.25139e-09
24.1415 3.84224 6.78004e-07 3.4718e-10 1.25088e-09
24.2314 3.85654 6.78004e-07 3.46666e-10 1.25088e-09
24.3216 3.87089 6.78004e-07 3.46666e-10 1.25036e-09
24.4121 3.8853 6.78003e-07 3.46151e-10 1.25036e-09
24.5029 3.89976 6.78003e-07 3.46151e-10 1.25036e-09
24.5941 3.91428 6.78003e-07 3.45637e-10 1.25036e-09
24.6857 3.92885 6.78002e-07 3.46151e-10 1.24985e-09
24.7775 3.94347 6.78002e-07 3.45637e-10 1.24985e-09
24.8698 3.95815 6.78002e-07 3.45637e-10 1.24933e-09
24.9623 3.97288 6.78001e-07 3.45123e-10 1.24933e-09
25.0552 3.98766 6.78001e-07 3.45123e-10 1.24882e-09
25.1485 4.00251 6.78001e-07 3.45123e-10 1.24933e-09
25.2421 4.0174 6.78001e-07 3.44608e-10 1.24882e-09
25.336 4.03235 6.78e-07 3.45123e-10 1.24882e-09
25.4303 4.04736 6.78e-07 3.44608e-10 1.24882e-09
25.525 4.06243 6.78e-07 3.44608e-10 1.2483e-09
25.62 4.07755 6.77999e-07 3.44094e-10 1.2483e-09
25.7153 4.09272 6.77999e-07 3.44094e-10 1.2483e-09
25.811 4.10795 6.77999e-07 3.4358e-10 1.2483e-09
25.9071 4.12324 6.77998e-07 3.44094e-10 1.24779e-09
26.0035 4.13859 6.77998e-07 3.4358e-10 1.24779e-09
26.1003 4.15399 6.77998e-07 3.4358e-10 1.24728e-09
26.1975 4.16945 6.77997e-07 3.43065e-10 1.24728e-09
26.295 4.18497 6.77997e-07 3.43065e-10 1.24676e-09
26.3928 4.20055 6.77997e-07 3.42551e-10 1.24728e-09
26.4911 4.21618 6.77997e-07 3.42551e-10 1.24676e-09
26.5896 4.23187 6.77996e-07 3.42551e-10 1.24676e-09
26.6886 4.24762 6.77996e-07 3.42551e-10 1.24625e-09
26.7879 4.26343 6.77996e-07 3.42551e-10 1.24625e-09
26.8876 4.2793 6.77995e-07 3.42037e-10 1.24573e-09
26.9877 4.29523 6.77995e-07 3.42037e-10 1.24573e-09
27.0882 4.31121 6.77995e-07 3.41522e-10 1.24625e-09
27.189 4.32726 6.77994e-07 3.42037e-10 1.24573e-09
27.2902 4.34337 6.77994e-07 3.41522e-10 1.24573e-09
27.3917 4.35953 6.77994e-07 3.41522e-10 1.24522e-09
27.4937 4.37576 6.77993e-07 3.41008e-10 1.24522e-09
27.596 4.39204 6.77993e-07 3.41008e-10 1.2447e-09
27.6987 4.40839 6.77993e-07 3.40494e-10 1.2447e-09
27.8018 4.4248 6.77993e-07 3.40494e-10 1.2447e-09
27.9053 4.44127 6.77992e-07 3.39979e-10 1.2447e-09
28.0092 4.4578 6.77992e-07 3.40494e-10 1.24419e-09
28.1134 4.47439 6.77991e-07 3.39979e-10 1.24419e-09
28.218 4.49104 6.77991e-07 3.39979e-10 1.24368e-09
28.3231 4.50776 6.7799e-07 3.39465e-10 1.24368e-09
28.4285 4.52453 6.7799e-07 3.39465e-10 1.24316e-09
28.5343 4.54137 6.7799e-07 3.39465e-10 1.24316e-09
28.6405 4.55827 6.7799e-07 3.3895e-10 1.24368e-09
28.7471 4.57524 6.77989e-07 3.39465e-10 1.24316e-09
28.8541 4.59227 6.77989e-07 3.3895e-10 1.24316e-09
28.9615 4.60936 6.77989e-07 3.3895e-10 1.24265e-09
29.0693 4.62652 6.77988e-07 3.38436e-10 1.24265e-09
29.1775 4.64374 6.77988e-07 3.38436e-10 1.24213e-09
29.286 4.66102 6.77988e-07 3.37922e-10 1.24213e-09
29.395 4.67837 6.77988e-07 3.37922e-10 1.24213e-09
29.5044 4.69578 6.77987e-07 3.37922e-10 1.24213e-09
29.6143 4.71326 6.77987e-07 3.37922e-10 1.24162e-09
29.7245 4.7308 6.77986e-07 3.37407e-10 1.24162e-09
29.8351 4.74841 6.77986e-07 3.37407e-10 1.2411e-09
29.9462 4.76608 6.77986e-07 3.36893e-10 1.2411e-09
30.0576 4.78382 6.77986e-07 3.36893e-10 1.2411e-09
30.1695 4.80162 6.77985e-07 3.37407e-10 1.2411e-09
30.2818 4.81949 6.77985e-07 3.36893e-10 1.24059e-09
30.3945 4.83743 6.77985e-07 3.36893e-10 1.24059e-09
30.5076 4.85543 6.77984e-07 3.36379e-10 1.24059e-09
30.6211 4.87351 6.77984e-07 3.36379e-10 1.24008e-09
30.7351 4.89164 6.77984e-07 3.35864e-10 1.24008e-09
30.8495 4.90985 6.77984e-07 3.35864e-10 1.24008e-09
30.9643 4.92812 6.77983e-07 3.35864e-10 1.24008e-09
31.0796 4.94647 6.77983e-07 3.35864e-10 1.23956e-09
31.1952 4.96488 6.77982e-07 3.3535e-10 1.23956e-09
31.3113 4.98336 6.77982e-07 3.3535e-10 1.23905e-09
31.4279 5.0019 6.77982e-07 3.34836e-10 1.23905e-09
31.5449 5.02052 6.77982e-07 3.34836e-10 1.23905e-09
31.6623 5.03921 6.77981e-07 3.34836e-10 1.23905e-09
31.7801 5.05796 6.77981e-07 3.34836e-10 1.23853e-09
31.8984 5.07679 6.7798e-07 3.34321e-10 1.23853e-09
32.0171 5.09568 6.7798e-07 3.34321e-10 1.23802e-09
32.1363 5.11465 6.7798e-07 3.33807e-10 1.23802e-09
32.2559 5.13368 6.7798e-07 3.33807e-10 1.2375e-09
32.3759 5.15279 6.7798e-07 3.33807e-10 1.23802e-09
32.4964 5.17197 6.77979e-07 3.33293e-10 1.23802e-09
32.6174 5.19122 6.77979e-07 3.33807e-10 1.2375e-09
32.7388 5.21054 6.77978e-07 3.33293e-10 1.2375e-09
32.8606 5.22993 6.77978e-07 3.33293e-10 1.23699e-09
32.9829 5.2494 6.77978e-07 3.32778e-10 1.23699e-09
33.1057 5.26893 6.77978e-07 3.32778e-10 1.23647e-09
33.2289 5.28854 6.77977e-07 3.32264e-10 1.23699e-09
33.3526 5.30823 6.77977e-07 3.32264e-10 1.23647e-09
33.4767 5.32798 6.77976e-07 3.32264e-10 1.23647e-09
33.6013 5.34781 6.77976e-07 3.32264e-10 1.23596e-09
33.7264 5.36772 6.77976e-07 3.3175e-10 1.23596e-09
33.8519 5.3877 6.77976e-07 3.3175e-10 1.23545e-09
33.9779 5.40775 6.77976e-07 3.3175e-10 1.23545e-09
34.1043 5.42787 6.77975e-07 3.31235e-10 1.23493e-09
34.2313 5.44808 6.77975e-07 3.31235e-10 1.23545e-09
34.3587 5.46835 6.77974e-07 3.31235e-10 1.23545e-09
34.4866 5.48871 6.77974e-07 3.31235e-10 1.23493e-09
34.6149 5.50913 6.77974e-07 3.30721e-10 1.23493e-09
34.7437 5.52964 6.77974e-07 3.30721e-10 1.23442e-09
34.8731 5.55022 6.77973e-07 3.30207e-10 1.23442e-09
35.0029 5.57088 6.77973e-07 3.30207e-10 1.23442e-09
35.1331 5.59161 6.77972e-07 3.30207e-10 1.23442e-09
35.2639 5.61242 6.77972e-07 3.30207e-10 1.2339e-09
35.3951 5.63331 6.77971e-07 3.29692e-10 1.2339e-09
35.5269 5.65428 6.77971e-07 3.29692e-10 1.23339e-09
35.6591 5.67532 6.77971e-07 3.29692e-10 1.2339e-09
35.7918 5.69644 6.77971e-07 3.29178e-10 1.23339e-09
35.925 5.71765 6.7797e-07 3.29692e-10 1.23339e-09
36.0587 5.73893 6.7797e-07 3.29178e-10 1.23339e-09
36.1929 5.76029 6.7797e-07 3.29178e-10 1.23287e-09
36.3277 5.78173 6.77969e-07 3.28664e-10 1.23287e-09
36.4629 5.80324 6.77969e-07 3.28664e-10 1.23236e-09
36.5986 5.82484 6.77969e-07 3.28149e-10 1.23236e-09
36.7348 5.84652 6.77969e-07 3.28149e-10 1.23236e-09
36.8715 5.86828 6.77968e-07 3.28149e-10 1.23236e-09
37.0087 5.89012 6.77968e-07 3.28149e-10 1.23185e-09
37.1465 5.91205 6.77968e-07 3.28149e-10 1.23185e-09
37.2847 5.93405 6.77967e-07 3.27635e-10 1.23133e-09
37.4235 5.95614 6.77967e-07 3.27635e-10 1.23133e-09
37.5628 5.9783 6.77967e-07 3.27121e-10 1.23133e-09
37.7026 6.00055 6.77967e-07 3.27121e-10 1.23133e-09
37.8429 6.02289 6.77966e-07 3.26606e-10 1.23133e-09
37.9838 6.0453 6.77966e-07 3.27121e-10 1.23082e-09
38.1251 6.0678 6.77965e-07 3.26606e-10 1.23082e-09
38.267 6.09039 6.77965e-07 3.26606e-10 1.2303e-09
38.4095 6.11305 6.77965e-07 3.26092e-10 1.2303e-09
38.5524 6.13581 6.77965e-07 3.26092e-10 1.22979e-09
38.6959 6.15864 6.77965e-07 3.26092e-10 1.2303e-09
38.8399 6.18157 6.77964e-07 3.26092e-10 1.22979e-09
38.9845 6.20457 6.77964e-07 3.26092e-10 1.22979e-09
39.1296 6.22766 6.77963e-07 3.25578e-10 1.22927e-09
39.2752 6.25084 6.77963e-07 3.25578e-10 1.22927e-09
39.4214 6.27411 6.77963e-07 3.25063e-10 1.22927e-09
39.5681 6.29746 6.77963e-07 3.25063e-10 1.22927e-09
39.7154 6.3209 6.77962e-07 3.25063e-10 1.22927e-09
39.8632 6.34442 6.77962e-07 3.25063e-10 1.22876e-09
40.0116 6.36804 6.77961e-07 3.24549e-10 1.22876e-09
40.1605 6.39174 6.77961e-07 3.24549e-10 1.22825e-09
40.3099 6.41553 6.77961e-07 3.24035e-10 1.22825e-09
40.46 6.4394 6.77961e-07 3.24035e-10 1.22825e-09
40.6106 6.46337 6.7796e-07 3.2352e-10 1.22825e-09
40.7617 6.48743 6.7796e-07 3.24035e-10 1.22773e-09
40.9134 6.51157 6.7796e-07 3.24035e-10 1.22773e-09
41.0657 6.53581 6.77959e-07 3.2352e-10 1.22722e-09
41.2185 6.56013 6.77959e-07 3.2352e-10 1.22722e-09
41.3719 6.58455 6.77959e-07 3.23006e-10 1.22722e-09
41.5259 6.60906 6.77959e-07 3.23006e-10 1.22722e-09
41.6805 6.63365 6.77958e-07 3.22492e-10 1.22722e-09
41.8356 6.65834 6.77958e-07 3.23006e-10 1.2267e-09
41.9913 6.68313 6.77957e-07 3.22492e-10 1.2267e-09
42.1476 6.708 6.77957e-07 3.22492e-10 1.22619e-09
42.3045 6.73297 6.77957e-07 3.21977e-10 1.22619e-09
42.4619 6.75802 6.77957e-07 3.21977e-10 1.22567e-09
42.62 6.78318 6.77957e-07 3.21977e-10 1.22619e-09
42.7786 6.80842 6.77956e-07 3.21977e-10 1.22567e-09
42.9378 6.83376 6.77956e-07 3.21977e-10 1.22567e-09
43.0976 6.8592 6.77955e-07 3.21463e-10 1.22567e-09
43.258 6.88473 6.77955e-07 3.21463e-10 1.22516e-09
43.419 6.91035 6.77954e-07 3.20949e-10 1.22516e-09
43.5806 6.93607 6.77954e-07 3.20949e-10 1.22465e-09
43.7428 6.96189 6.77954e-07 3.20434e-10 1.22516e-09
43.9056 6.9878 6.77953e-07 3.20949e-10 1.22465e-09
44.069 7.0138 6.77953e-07 3.20949e-10 1.22465e-09
44.2331 7.03991 6.77953e-07 3.20434e-10 1.22413e-09
44.3977 7.06611 6.77953e-07 3.20434e-10 1.22413e-09
44.5629 7.09241 6.77952e-07 3.1992e-10 1.22362e-09
44.7288 7.11881 6.77952e-07 3.1992e-10 1.22362e-09
44.8953 7.1453 6.77952e-07 3.19406e-10 1.22413e-09
45.0624 7.1719 6.77951e-07 3.1992e-10 1.22362e-09
45.2301 7.19859 6.77951e-07 3.19406e-10 1.22362e-09
45.3984 7.22538 6.77951e-07 3.19406e-10 1.2231e-09
45.5674 7.25227 6.7795e-07 3.18891e-10 1.2231e-09
45.737 7.27927 6.7795e-07 3.18891e-10 1.2231e-09
45.9072 7.30636 6.7795e-07 3.19406e-10 1.2231e-09
46.0781 7.33355 6.77949e-07 3.18891e-10 1.22259e-09
46.2496 7.36085 6.77949e-07 3.18891e-10 1.22259e-09
46.4217 7.38824 6.77949e-07 3.18377e-10 1.22207e-09
46.5945 7.41574 6.77949e-07 3.18377e-10 1.22207e-09
46.7679 7.44334 6.77948e-07 3.17863e-10 1.22207e-09
46.942 7.47104 6.77948e-07 3.17863e-10 1.22207e-09
47.1167 7.49885 6.77947e-07 3.17863e-10 1.22207e-09
47.292 7.52676 6.77947e-07 3.17863e-10 1.22156e-09
47.468 7.55477 6.77947e-07 3.17348e-10 1.22156e-09
47.6447 7.58289 6.77947e-07 3.17348e-10 1.22104e-09
47.822 7.61111 6.77947e-07 3.17348e-10 1.22104e-09
48 7.63944 6.77946e-07 3.16834e-10 1.22053e-09
48.1787 7.66788 6.77946e-07 3.16834e-10 1.22104e-09
48.358 7.69641 6.77945e-07 3.16834e-10 1.22104e-09
48.538 7.72506 6.77945e-07 3.16834e-10 1.22053e-09
48.7186 7.75381 6.77945e-07 3.1632e-10 1.22053e-09
48.9 7.78267 6.77945e-07 3.1632e-10 1.22002e-09
49.082 7.81164 6.77944e-07 3.15805e-10 1.22002e-09
49.2646 7.84071 6.77944e-07 3.15805e-10 1.2195e-09
49.448 7.86989 6.77944e-07 3.15805e-10 1.22002e-09
49.632 7.89918 6.77943e-07 3.15805e-10 1.2195e-09
49.8168 7.92858 6.77943e-07 3.15805e-10 1.2195e-09
50.0022 7.95809 6.77943e-07 3.15291e-10 1.2195e-09
50.1883 7.98771 6.77943e-07 3.15291e-10 1.21899e-09
50.3751 8.01744 6.77942e-07 3.14776e-10 1.21899e-09
50.5625 8.04728 6.77942e-07 3.14776e-10 1.21899e-09
50.7507 8.07723 6.77941e-07 3.14776e-10 1.21899e-09
50.9396 8.10729 6.77941e-07 3.14776e-10 1.21847e-09
51.1292 8.13747 6.77941e-07 3.14776e-10 1.21847e-09
51.3195 8.16775 6.77941e-07 3.14262e-10 1.21796e-09
51.5105 8.19815 6.77941e-07 3.14262e-10 1.21796e-09
51.7022 8.22867 6.7794e-07 3.13748e-10 1.21847e-09
51.8947 8.25929 6.7794e-07 3.14262e-10 1.21796e-09
52.0878 8.29003 6.77939e-07 3.13748e-10 1.21796e-09
52.2817 8.32089 6.77939e-07 3.13748e-10 1.21744e-09
52.4763 8.35186 6.77939e-07 3.13233e-10 1.21744e-09
52.6716 8.38294 6.77939e-07 3.13233e-10 1.21693e-09
52.8676 8.41414 6.77939e-07 3.13233e-10 1.21693e-09
53.0644 8.44546 6.77938e-07 3.12719e-10 1.21693e-09
53.2619 8.47689 6.77938e-07 3.13233e-10 1.21693e-09
53.4601 8.50844 6.77937e-07 3.12719e-10 1.21642e-09
53.6591 8.54011 6.77937e-07 3.12719e-10 1.21642e-09
53.8588 8.57189 6.77936e-07 3.12205e-10 1.21642e-09
54.0592 8.6038 6.77936e-07 3.12205e-10 1.2159e-09
54.2604 8.63582 6.77936e-07 3.1169e-10 1.2159e-09
54.4624 8.66796 6.77936e-07 3.1169e-10 1.2159e-09
54.6651 8.70022 6.77935e-07 3.1169e-10 1.2159e-09
54.8686 8.7326 6.77935e-07 3.1169e-10 1.21539e-09
55.0728 8.7651 6.77935e-07 3.1169e-10 1.21539e-09
55.2777 8.79773 6.77934e-07 3.11176e-10 1.21487e-09
55.4835 8.83047 6.77934e-07 3.11176e-10 1.21487e-09
55.69 8.86334 6.77934e-07 3.10662e-10 1.21539e-09
55.8973 8.89632 6.77933e-07 3.11176e-10 1.21487e-09
56.1053 8.92944 6.77933e-07 3.10662e-10 1.21487e-09
56.3141 8.96267 6.77933e-07 3.10662e-10 1.21436e-09
56.5237 8.99603 6.77932e-07 3.10147e-10 1.21436e-09
56.7341 9.02951 6.77932e-07 3.10147e-10 1.21384e-09
56.9452 9.06312 6.77932e-07 3.10147e-10 1.21436e-09
57.1572 9.09685 6.77931e-07 3.10147e-10 1.21384e-09
57.3699 9.13071 6.77931e-07 3.10147e-10 1.21384e-09
57.5834 9.16469 6.77931e-07 3.09633e-10 1.21333e-09
57.7978 9.1988 6.77931e-07 3.09633e-10 1.21333e-09
58.0129 9.23304 6.7793e-07 3.09119e-10 1.21333e-09
58.2288 9.2674 6.7793e-07 3.09119e-10 1.21333e-09
58.4455 9.30189 6.7793e-07 3.09633e-10 1.21333e-09
58.663 9.33651 6.77929e-07 3.09119e-10 1.21282e-09
58.8814 9.37126 6.77929e-07 3.09119e-10 1.21282e-09
59.1005 9.40614 6.77929e-07 3.08604e-10 1.2123e-09
59.3205 9.44115 6.77929e-07 3.08604e-10 1.2123e-09
59.5413 9.47629 6.77928e-07 3.0809e-10 1.2123e-09
59.7629 9.51156 6.77928e-07 3.0809e-10 1.2123e-09
59.9853 9.54696 6.77927e-07 3.0809e-10 1.2123e-09
60.2086 9.58249 6.77927e-07 3.0809e-10 1.21179e-09
60.4327 9.61816 6.77927e-07 3.0809e-10 1.21179e-09
60.6576 9.65395 6.77927e-07 3.07576e-10 1.21127e-09
60.8833 9.68988 6.77927e-07 3.07576e-10 1.21127e-09
61.1099 9.72595 6.77926e-07 3.07061e-10 1.21127e-09
61.3374 9.76215 6.77926e-07 3.07061e-10 1.21127e-09
61.5657 9.79848 6.77925e-07 3.07061e-10 1.21127e-09
61.7948 9.83495 6.77925e-07 3.07061e-10 1.21076e-09
62.0248 9.87155 6.77925e-07 3.06547e-10 1.21076e-09
62.2556 9.90829 6.77925e-07 3.06547e-10 1.21024e-09
62.4874 9.94517 6.77925e-07 3.06547e-10 1.21024e-09
62.7199 9.98219 6.77924e-07 3.06033e-10 1.21024e-09
62.9534 10.0193 6.77924e-07 3.06547e-10 1.21024e-09
63.1877 10.0566 6.77923e-07 3.06033e-10 1.21024e-09
63.4228 10.0941 6.77923e-07 3.06033e-10 1.20973e-09
63.6589 10.1316 6.77923e-07 3.05518e-10 1.20973e-09
63.8958 10.1693 6.77923e-07 3.05518e-10 1.20921e-09
64.1336 10.2072 6.77923e-07 3.05518e-10 1.20973e-09
64.3723 10.2452 6.77922e-07 3.05518e-10 1.20921e-09
64.6119 10.2833 6.77922e-07 3.05518e-10 1.20921e-09
64.8524 10.3216 6.77921e-07 3.05004e-10 1.2087e-09
65.0938 10.36 6.77921e-07 3.05004e-10 1.2087e-09
65.336 10.3986 6.77921e-07 3.0449e-10 1.2087e-09
65.5792 10.4373 6.77921e-07 3.0449e-10 1.20819e-09
65.8233 10.4761 6.7792e-07 3.03975e-10 1.2087e-09
66.0683 10.5151 6.7792e-07 3.0449e-10 1.20819e-09
66.3142 10.5542 6.7792e-07 3.0449e-10 1.20819e-09
66.561 10.5935 6.77919e-07 3.03975e-10 1.20767e-09
66.8087 10.6329 6.77919e-07 3.03975e-10 1.20767e-09
67.0574 10.6725 6.77918e-07 3.03461e-10 1.20767e-09
67.307 10.7122 6.77918e-07 3.03461e-10 1.20716e-09
67.5575 10.7521 6.77918e-07 3.02947e-10 1.20767e-09
67.8089 10.7921 6.77917e-07 3.03461e-10 1.20716e-09
68.0613 10.8323 6.77917e-07 3.02947e-10 1.20716e-09
68.3146 10.8726 6.77917e-07 3.02947e-10 1.20664e-09
68.5689 10.9131 6.77917e-07 3.02947e-10 1.20664e-09
68.8241 10.9537 6.77916e-07 3.02432e-10 1.20613e-09
69.0802 10.9945 6.77916e-07 3.02432e-10 1.20664e-09
69.3373 11.0354 6.77915e-07 3.02432e-10 1.20664e-09
69.5954 11.0764 6.77915e-07 3.02432e-10 1.20613e-09
69.8544 11.1177 6.77915e-07 3.01918e-10 1.20613e-09
70.1144 11.1591 6.77915e-07 3.01918e-10 1.20561e-09
70.3754 11.2006 6.77915e-07 3.01918e-10 1.20561e-09
70.6373 11.2423 6.77914e-07 3.01404e-10 1.20561e-09
70.9002 11.2841 6.77914e-07 3.01918e-10 1.20561e-09
71.1641 11.3261 6.77913e-07 3.01404e-10 1.20561e-09
71.4289 11.3683 6.77913e-07 3.01404e-10 1.2051e-09
71.6948 11.4106 6.77913e-07 3.00889e-10 1.2051e-09
71.9616 11.453 6.77913e-07 3.00889e-10 1.20459e-09
72.2295 11.4957 6.77913e-07 3.00889e-10 1.2051e-09
72.4983 11.5385 6.77912e-07 3.00889e-10 1.20459e-09
72.7681 11.5814 6.77912e-07 3.00889e-10 1.20459e-09
73.0389 11.6245 6.77911e-07 3.00375e-10 1.20459e-09
73.3108 11.6678 6.77911e-07 3.00375e-10 1.20407e-09
73.5836 11.7112 6.77911e-07 2.99861e-10 1.20407e-09
73.8575 11.7548 6.77911e-07 2.99861e-10 1.20356e-09
74.1324 11.7985 6.77911e-07 2.99861e-10 1.20407e-09
74.4083 11.8425 6.7791e-07 2.99861e-10 1.20356e-09
74.6853 11.8865 6.7791e-07 2.99861e-10 1.20356e-09
74.9632 11.9308 6.77909e-07 2.99346e-10 1.20304e-09
75.2422 11.9752 6.77909e-07 2.99346e-10 1.20304e-09
75.5223 12.0197 6.77909e-07 2.98832e-10 1.20304e-09
75.8034 12.0645 6.77909e-07 2.98832e-10 1.20304e-09
76.0855 12.1094 6.77908e-07 2.98832e-10 1.20304e-09
76.3687 12.1544 6.77908e-07 2.98832e-10 1.20253e-09
76.6529 12.1997 6.77908e-07 2.98832e-10 1.20253e-09
76.9382 12.2451 6.77907e-07 2.98318e-10 1.20201e-09
77.2245 12.2907 6.77907e-07 2.98318e-10 1.20201e-09
77.512 12.3364 6.77907e-07 2.97803e-10 1.20253e-09
77.8005 12.3823 6.77906e-07 2.98318e-10 1.20201e-09
78.09 12.4284 6.77906e-07 2.97803e-10 1.20201e-09
78.3807 12.4747 6.77906e-07 2.97803e-10 1.2015e-09
78.6724 12.5211 6.77906e-07 2.97803e-10 1.2015e-09
78.9652 12.5677 6.77905e-07 2.97289e-10 1.20099e-09
79.2591 12.6145 6.77905e-07 2.97289e-10 1.2015e-09
79.5541 12.6614 6.77904e-07 2.97289e-10 1.2015e-09
79.8502 12.7085 6.77904e-07 2.97289e-10 1.20099e-09
80.1474 12.7558 6.77904e-07 2.96775e-10 1.20099e-09
80.4457 12.8033 6.77904e-07 2.96775e-10 1.20047e-09
80.7451 12.851 6.77904e-07 2.96775e-10 1.20047e-09
81.0456 12.8988 6.77903e-07 2.9626e-10 1.19996e-09
81.3472 12.9468 6.77903e-07 2.9626e-10 1.20047e-09
81.65 12.995 6.77902e-07 2.9626e-10 1.19996e-09
81.9539 13.0434 6.77902e-07 2.9626e-10 1.19996e-09
82.2589 13.0919 6.77902e-07 2.95746e-10 1.19996e-09
82.5651 13.1406 6.77902e-07 2.95746e-10 1.19944e-09
82.8724 13.1895 6.77902e-07 2.95746e-10 1.19944e-09
83.1808 13.2386 6.77901e-07 2.95232e-10 1.19944e-09
83.4904 13.2879 6.779e-07 2.95746e-10 1.19944e-09
83.8011 13.3374 6.779e-07 2.95232e-10 1.19893e-09
84.113 13.387 6.779e-07 2.95232e-10 1.19893e-09
84.4261 13.4368 6.77899e-07 2.94717e-10 1.19893e-09
84.7403 13.4868 6.77899e-07 2.94717e-10 1.19841e-09
85.0557 13.537 6.77899e-07 2.94717e-10 1.19893e-09
85.3723 13.5874 6.77898e-07 2.94717e-10 1.19841e-09
85.69 13.638 6.77898e-07 2.94717e-10 1.19841e-09
86.0089 13.6887 6.77898e-07 2.94203e-10 1.19841e-09
86.3291 13.7397 6.77898e-07 2.94203e-10 1.1979e-09
86.6504 13.7908 6.77897e-07 2.93689e-10 1.1979e-09
86.9729 13.8422 6.77897e-07 2.93689e-10 1.1979e-09
87.2966 13.8937 6.77897e-07 2.94203e-10 1.1979e-09
87.6215 13.9454 6.77896e-07 2.93689e-10 1.19739e-09
87.9476 13.9973 6.77896e-07 2.93689e-10 1.19739e-09
88.2749 14.0494 6.77896e-07 2.93174e-10 1.19687e-09
88.6035 14.1017 6.77896e-07 2.93174e-10 1.19687e-09
88.9332 14.1542 6.77895e-07 2.9266e-10 1.19687e-09
89.2642 14.2068 6.77895e-07 2.9266e-10 1.19687e-09
89.5965 14.2597 6.77895e-07 2.93174e-10 1.19687e-09
89.9299 14.3128 6.77894e-07 2.9266e-10 1.19636e-09
90.2646 14.3661 6.77894e-07 2.9266e-10 1.19636e-09
90.6006 14.4195 6.77894e-07 2.92145e-10 1.19636e-09
90.9378 14.4732 6.77894e-07 2.92145e-10 1.19584e-09
91.2763 14.5271 6.77893e-07 2.91631e-10 1.19584e-09
91.616 14.5811 6.77893e-07 2.91631e-10 1.19584e-09
91.957 14.6354 6.77893e-07 2.92145e-10 1.19584e-09
92.2992 14.6899 6.77892e-07 2.91631e-10 1.19533e-09
92.6427 14.7446 6.77892e-07 2.91631e-10 1.19533e-09
92.9876 14.7994 6.77892e-07 2.91117e-10 1.19481e-09
93.3336 14.8545 6.77892e-07 2.91117e-10 1.19533e-09
93.681 14.9098 6.77891e-07 2.91117e-10 1.19533e-09
94.0297 14.9653 6.77891e-07 2.91117e-10 1.19481e-09
94.3797 15.021 6.77891e-07 2.91117e-10 1.19481e-09
94.7309 15.0769 6.7789e-07 2.90602e-10 1.1943e-09
95.0835 15.133 6.7789e-07 2.90602e-10 1.1943e-09
95.4374 15.1893 6.7789e-07 2.90088e-10 1.19481e-09
95.7926 15.2459 6.77889e-07 2.90602e-10 1.1943e-09
96.1491 15.3026 6.77889e-07 2.90602e-10 1.1943e-09
96.507 15.3596 6.77889e-07 2.90088e-10 1.19378e-09
96.8662 15.4167 6.77889e-07 2.90088e-10 1.19378e-09
97.2267 15.4741 6.77888e-07 2.89574e-10 1.19327e-09
97.5886 15.5317 6.77888e-07 2.89574e-10 1.19327e-09
97.9518 15.5895 6.77888e-07 2.89059e-10 1.19378e-09
98.3163 15.6475 6.77887e-07 2.89574e-10 1.19327e-09
98.6823 15.7058 6.77887e-07 2.89574e-10 1.19327e-09
99.0495 15.7642 6.77887e-07 2.89059e-10 1.19276e-09
99.4182 15.8229 6.77887e-07 2.89059e-10 1.19276e-09
99.7882 15.8818 6.77886e-07 2.88545e-10 1.19224e-09
100.16 15.9409 6.77886e-07 2.88545e-10 1.19276e-09
100.532 16.0002 6.77885e-07 2.88545e-10 1.19276e-09
100.907 16.0598 6.77885e-07 2.88545e-10 1.19224e-09
101.282 16.1195 6.77885e-07 2.88545e-10 1.19224e-09
101.659 16.1795 6.77885e-07 2.88031e-10 1.19173e-09
102.037 16.2398 6.77885e-07 2.88031e-10 1.19173e-09
102.417 16.3002 6.77884e-07 2.87516e-10 1.19173e-09
102.798 16.3609 6.77884e-07 2.88031e-10 1.19173e-09
103.181 16.4218 6.77883e-07 2.87516e-10 1.19173e-09
103.565 16.4829 6.77883e-07 2.87516e-10 1.19121e-09
103.95 16.5442 6.77883e-07 2.87516e-10 1.19121e-09
104.337 16.6058 6.77882e-07 2.87002e-10 1.1907e-09
104.726 16.6676 6.77882e-07 2.87002e-10 1.19121e-09
105.115 16.7296 6.77881e-07 2.87002e-10 1.19121e-09
105.507 16.7919 6.77881e-07 2.87002e-10 1.1907e-09
105.899 16.8544 6.77881e-07 2.86488e-10 1.1907e-09
106.294 16.9171 6.77881e-07 2.86488e-10 1.19018e-09
106.689 16.9801 6.77881e-07 2.86488e-10 1.19018e-09
107.086 17.0433 6.7788e-07 2.85973e-10 1.19018e-09
107.485 17.1067 6.7788e-07 2.85973e-10 1.19018e-09
107.885 17.1704 6.77879e-07 2.85973e-10 1.19018e-09
108.286 17.2343 6.77879e-07 2.85973e-10 1.18967e-09
108.689 17.2985 6.77879e-07 2.85973e-10 1.18967e-09
109.094 17.3628 6.77879e-07 2.85459e-10 1.18916e-09
109.5 17.4275 6.77879e-07 2.85459e-10 1.18916e-09
109.908 17.4923 6.77878e-07 2.84945e-10 1.18916e-09
110.317 17.5574 6.77878e-07 2.85459e-10 1.18916e-09
110.727 17.6228 6.77877e-07 2.84945e-10 1.18916e-09
111.139 17.6884 6.77877e-07 2.84945e-10 1.18864e-09
111.553 17.7542 6.77877e-07 2.84945e-10 1.18864e-09
111.968 17.8203 6.77877e-07 2.8443e-10 1.18813e-09
112.385 17.8866 6.77876e-07 2.84945e-10 1.18864e-09
112.803 17.9532 6.77876e-07 2.8443e-10 1.18864e-09
113.223 18.02 6.77876e-07 2.8443e-10 1.18813e-09
113.644 18.0871 6.77876e-07 2.8443e-10 1.18813e-09
114.067 18.1544 6.77875e-07 2.83916e-10 1.18761e-09
114.492 18.2219 6.77875e-07 2.83916e-10 1.18761e-09
114.918 18.2898 6.77875e-07 2.83402e-10 1.18761e-09
115.346 18.3578 6.77874e-07 2.83916e-10 1.18761e-09
115.775 18.4262 6.77874e-07 2.83402e-10 1.18761e-09
116.206 18.4947 6.77874e-07 2.83402e-10 1.1871e-09
116.638 18.5636 6.77874e-07 2.83402e-10 1.1871e-09
117.073 18.6327 6.77873e-07 2.82887e-10 1.18658e-09
117.508 18.702 6.77873e-07 2.82887e-10 1.18658e-09
117.946 18.7716 6.77872e-07 2.82887e-10 1.1871e-09
118.385 18.8415 6.77872e-07 2.82887e-10 1.18658e-09
118.825 18.9116 6.77872e-07 2.82887e-10 1.18658e-09
119.267 18.982 6.77872e-07 2.82373e-10 1.18607e-09
119.711 19.0527 6.77872e-07 2.82373e-10 1.18607e-09
120.157 19.1236 6.77871e-07 2.81859e-10 1.18556e-09
120.604 19.1947 6.77871e-07 2.82373e-10 1.18607e-09
121.053 19.2662 6.7787e-07 2.81859e-10 1.18607e-09
121.504 19.3379 6.7787e-07 2.81859e-10 1.18556e-09
121.956 19.4099 6.7787e-07 2.81859e-10 1.18556e-09
122.41 19.4821 6.7787e-07 2.81344e-10 1.18504e-09
122.865 19.5546 6.7787e-07 2.81344e-10 1.18556e-09
123.323 19.6274 6.77869e-07 2.81344e-10 1.18556e-09
123.782 19.7004 6.77869e-07 2.81344e-10 1.18504e-09
124.242 19.7738 6.77869e-07 2.81344e-10 1.18504e-09
124.705 19.8474 6.77868e-07 2.8083e-10 1.18453e-09
125.169 19.9212 6.77868e-07 2.8083e-10 1.18453e-09
125.635 19.9954 6.77868e-07 2.80316e-10 1.18453e-09
126.102 20.0698 6.77867e-07 2.8083e-10 1.18453e-09
126.572 20.1445 6.77867e-07 2.80316e-10 1.18453e-09
127.043 20.2195 6.77867e-07 2.80316e-10 1.18401e-09
127.515 20.2947 6.77867e-07 2.80316e-10 1.18401e-09
127.99 20.3703 6.77866e-07 2.79801e-10 1.1835e-09
128.466 20.4461 6.77866e-07 2.79801e-10 1.1835e-09
128.945 20.5222 6.77865e-07 2.79287e-10 1.18401e-09
129.424 20.5985 6.77865e-07 2.79801e-10 1.1835e-09
129.906 20.6752 6.77865e-07 2.79801e-10 1.1835e-09
130.39 20.7522 6.77864e-07 2.79287e-10 1.18298e-09
130.875 20.8294 6.77864e-07 2.79287e-10 1.18298e-09
131.362 20.9069 6.77864e-07 2.78773e-10 1.18247e-09
131.851 20.9847 6.77863e-07 2.79287e-10 1.18298e-09
132.342 21.0628 6.77863e-07 2.78773e-10 1.18298e-09
132.834 21.1412 6.77863e-07 2.78773e-10 1.18247e-09
133.329 21.2199 6.77863e-07 2.78773e-10 1.18247e-09
133.825 21.2989 6.77862e-07 2.78258e-10 1.18195e-09
134.323 21.3782 6.77862e-07 2.78258e-10 1.18195e-09
134.823 21.4577 6.77862e-07 2.77744e-10 1.18195e-09
135.325 21.5376 6.77861e-07 2.78258e-10 1.18195e-09
135.828 21.6178 6.77861e-07 2.78258e-10 1.18195e-09
136.334 21.6982 6.77861e-07 2.77744e-10 1.18144e-09
136.841 21.779 6.77861e-07 2.77744e-10 1.18144e-09
137.351 21.86 6.7786e-07 2.7723e-10 1.18093e-09
137.862 21.9414 6.7786e-07 2.7723e-10 1.18144e-09
138.375 22.0231 6.7786e-07 2.77744e-10 1.18144e-09
138.89 22.105 6.77859e-07 2.7723e-10 1.18093e-09
139.407 22.1873 6.77859e-07 2.7723e-10 1.18093e-09
139.926 22.2699 6.77859e-07 2.76715e-10 1.18041e-09
140.447 22.3528 6.77859e-07 2.76715e-10 1.18041e-09
140.969 22.436 6.77858e-07 2.76201e-10 1.18041e-09
141.494 22.5195 6.77858e-07 2.76201e-10 1.18041e-09
142.021 22.6033 6.77858e-07 2.76715e-10 1.18041e-09
142.549 22.6874 6.77857e-07 2.76201e-10 1.1799e-09
143.08 22.7718 6.77857e-07 2.76201e-10 1.1799e-09
143.612 22.8566 6.77857e-07 2.75687e-10 1.1799e-09
144.147 22.9417 6.77857e-07 2.75687e-10 1.1799e-09
144.683 23.027 6.77856e-07 2.76201e-10 1.1799e-09
145.222 23.1128 6.77856e-07 2.75687e-10 1.17938e-09
145.762 23.1988 6.77856e-07 2.75687e-10 1.17938e-09
146.305 23.2851 6.77855e-07 2.75172e-10 1.17938e-09
146.849 23.3718 6.77855e-07 2.75172e-10 1.17887e-09
147.396 23.4588 6.77855e-07 2.75172e-10 1.17938e-09
147.944 23.5461 6.77854e-07 2.75172e-10 1.17887e-09
148.495 23.6337 6.77854e-07 2.75172e-10 1.17887e-09
149.048 23.7217 6.77854e-07 2.74658e-10 1.17835e-09
149.602 23.81 6.77854e-07 2.74658e-10 1.17835e-09
150.159 23.8986 6.77853e-07 2.74144e-10 1.17835e-09
150.718 23.9875 6.77853e-07 2.74144e-10 1.17784e-09
151.279 24.0768 6.77853e-07 2.74144e-10 1.17835e-09
151.842 24.1664 6.77852e-07 2.74144e-10 1.17784e-09
152.407 24.2564 6.77852e-07 2.74144e-10 1.17784e-09
152.974 24.3466 6.77852e-07 2.73629e-10 1.17784e-09
153.544 24.4373 6.77852e-07 2.73629e-10 1.17733e-09
154.115 24.5282 6.77852e-07 2.73629e-10 1.17733e-09
154.689 24.6195 6.77851e-07 2.73629e-10 1.17733e-09
155.265 24.7111 6.77851e-07 2.73629e-10 1.17733e-09
155.843 24.8031 6.7785e-07 2.73115e-10 1.17733e-09
156.423 24.8954 6.7785e-07 2.73115e-10 1.17681e-09
157.005 24.9881 6.7785e-07 2.73115e-10 1.17681e-09
157.589 25.0811 6.7785e-07 2.72601e-10 1.1763e-09
158.176 25.1744 6.77849e-07 2.73115e-10 1.17681e-09
158.764 25.2681 6.77849e-07 2.72601e-10 1.17681e-09
159.355 25.3622 6.77849e-07 2.72601e-10 1.1763e-09
159.948 25.4566 6.77849e-07 2.72601e-10 1.1763e-09
160.544 25.5513 6.77848e-07 2.72086e-10 1.17578e-09
161.141 25.6464 6.77848e-07 2.72086e-10 1.17578e-09
161.741 25.7419 6.77847e-07 2.71572e-10 1.17578e-09
162.343 25.8377 6.77847e-07 2.72086e-10 1.17578e-09
162.947 25.9338 6.77847e-07 2.72086e-10 1.17578e-09
163.554 26.0304 6.77846e-07 2.71572e-10 1.17527e-09
164.162 26.1272 6.77846e-07 2.71572e-10 1.17527e-09
164.773 26.2245 6.77846e-07 2.71058e-10 1.17475e-09
165.387 26.3221 6.77846e-07 2.71058e-10 1.17527e-09
166.002 26.4201 6.77845e-07 2.71572e-10 1.17527e-09
166.62 26.5184 6.77845e-07 2.71058e-10 1.17475e-09
167.24 26.6171 6.77845e-07 2.71058e-10 1.17475e-09
167.863 26.7161 6.77844e-07 2.70543e-10 1.17424e-09
168.487 26.8156 6.77844e-07 2.70543e-10 1.17475e-09
169.114 26.9154 6.77844e-07 2.71058e-10 1.17475e-09
169.744 27.0156 6.77843e-07 2.70543e-10 1.17424e-09
170.376 27.1161 6.77843e-07 2.70543e-10 1.17424e-09
171.01 27.217 6.77843e-07 2.70029e-10 1.17373e-09
171.646 27.3183 6.77843e-07 2.70029e-10 1.17373e-09
172.285 27.42 6.77842e-07 2.69515e-10 1.17373e-09
172.926 27.5221 6.77842e-07 2.70029e-10 1.17373e-09
173.57 27.6245 6.77842e-07 2.70029e-10 1.17373e-09
174.216 27.7273 6.77841e-07 2.69515e-10 1.17321e-09
174.864 27.8305 6.77841e-07 2.69515e-10 1.17321e-09
175.515 27.9341 6.77841e-07 2.69e-10 1.17321e-09
176.168 28.0381 6.77841e-07 2.69e-10 1.1727e-09
176.824 28.1424 6.77841e-07 2.69e-10 1.17321e-09
177.482 28.2472 6.7784e-07 2.69e-10 1.1727e-09
178.143 28.3523 6.7784e-07 2.69e-10 1.1727e-09
178.806 28.4578 6.77839e-07 2.68486e-10 1.17218e-09
179.471 28.5637 6.77839e-07 2.68486e-10 1.17218e-09
180.139 28.67 6.77839e-07 2.68486e-10 1.17218e-09
180.81 28.7767 6.77839e-07 2.67971e-10 1.17218e-09
181.483 28.8838 6.77838e-07 2.68486e-10 1.17218e-09
182.158 28.9913 6.77838e-07 2.67971e-10 1.17167e-09
182.836 29.0993 6.77838e-07 2.67971e-10 1.17167e-09
183.516 29.2076 6.77838e-07 2.67971e-10 1.17167e-09
184.2 29.3163 6.77837e-07 2.67457e-10 1.17167e-09
184.885 29.4254 6.77837e-07 2.67971e-10 1.17167e-09
185.573 29.5349 6.77836e-07 2.67457e-10 1.17115e-09
186.264 29.6448 6.77836e-07 2.67457e-10 1.17115e-09
186.957 29.7552 6.77836e-07 2.67457e-10 1.17115e-09
187.653 29.8659 6.77836e-07 2.66943e-10 1.17064e-09
188.351 29.9771 6.77836e-07 2.66943e-10 1.17064e-09
189.052 30.0886 6.77835e-07 2.66428e-10 1.17012e-09
189.756 30.2006 6.77835e-07 2.66943e-10 1.17064e-09
190.462 30.313 6.77835e-07 2.66943e-10 1.17064e-09
191.171 30.4258 6.77834e-07 2.66428e-10 1.17012e-09
191.883 30.5391 6.77834e-07 2.66428e-10 1.17012e-09
192.597 30.6527 6.77834e-07 2.65914e-10 1.16961e-09
193.314 30.7668 6.77834e-07 2.65914e-10 1.17012e-09
194.033 30.8813 6.77833e-07 2.66428e-10 1.17012e-09
194.755 30.9963 6.77833e-07 2.65914e-10 1.16961e-09
195.48 31.1116 6.77833e-07 2.65914e-10 1.16961e-09
196.208 31.2274 6.77832e-07 2.654e-10 1.1691e-09
196.938 31.3437 6.77832e-07 2.654e-10 1.1691e-09
197.671 31.4603 6.77832e-07 2.65914e-10 1.16961e-09
198.407 31.5774 6.77831e-07 2.654e-10 1.1691e-09
199.145 31.6949 6.77831e-07 2.654e-10 1.1691e-09
199.886 31.8129 6.77831e-07 2.64885e-10 1.1691e-09
200.63 31.9313 6.77831e-07 2.64885e-10 1.16858e-09
201.377 32.0501 6.77831e-07 2.64885e-10 1.16858e-09
202.126 32.1694 6.7783e-07 2.64371e-10 1.16858e-09
202.879 32.2892 6.77829e-07 2.64885e-10 1.16858e-09
203.634 32.4093 6.77829e-07 2.64371e-10 1.16807e-09
204.392 32.53 6.77829e-07 2.64371e-10 1.16807e-09
205.152 32.651 6.77829e-07 2.64371e-10 1.16807e-09
205.916 32.7726 6.77828e-07 2.63857e-10 1.16755e-09
206.682 32.8945 6.77828e-07 2.63857e-10 1.16755e-09
207.452 33.017 6.77827e-07 2.63857e-10 1.16755e-09
208.224 33.1398 6.77827e-07 2.63857e-10 1.16755e-09
208.999 33.2632 6.77827e-07 2.63857e-10 1.16755e-09
209.777 33.387 6.77827e-07 2.63342e-10 1.16704e-09
210.557 33.5112 6.77827e-07 2.63342e-10 1.16704e-09
211.341 33.636 6.77826e-07 2.63342e-10 1.16704e-09
212.128 33.7612 6.77826e-07 2.63342e-10 1.16704e-09
212.917 33.8868 6.77826e-07 2.63342e-10 1.16704e-09
213.71 34.0129 6.77825e-07 2.62828e-10 1.16652e-09
214.505 34.1395 6.77825e-07 2.62828e-10 1.16652e-09
215.303 34.2666 6.77825e-07 2.62314e-10 1.16601e-09
216.105 34.3941 6.77825e-07 2.62314e-10 1.16652e-09
216.909 34.5221 6.77824e-07 2.62828e-10 1.16652e-09
217.716 34.6506 6.77824e-07 2.62314e-10 1.16601e-09
218.527 34.7796 6.77824e-07 2.62314e-10 1.16601e-09
219.34 34.909 6.77823e-07 2.61799e-10 1.1655e-09
220.156 35.039 6.77823e-07 2.61799e-10 1.1655e-09
220.976 35.1694 6.77823e-07 2.61799e-10 1.16601e-09
221.798 35.3003 6.77822e-07 2.61799e-10 1.1655e-09
222.624 35.4317 6.77822e-07 2.61799e-10 1.1655e-09
223.452 35.5635 6.77822e-07 2.61285e-10 1.16498e-09
224.284 35.6959 6.77822e-07 2.61285e-10 1.16498e-09
225.119 35.8287 6.77822e-07 2.61285e-10 1.16498e-09
225.957 35.9621 6.77821e-07 2.61285e-10 1.16498e-09
226.797 36.0959 6.77821e-07 2.61285e-10 1.16498e-09
227.642 36.2303 6.7782e-07 2.60771e-10 1.16447e-09
228.489 36.3651 6.7782e-07 2.60771e-10 1.16447e-09
229.339 36.5005 6.7782e-07 2.60771e-10 1.16447e-09
230.193 36.6363 6.7782e-07 2.60256e-10 1.16395e-09
231.05 36.7727 6.77819e-07 2.60771e-10 1.16447e-09
231.91 36.9095 6.77819e-07 2.60256e-10 1.16395e-09
232.773 37.0469 6.77819e-07 2.60256e-10 1.16395e-09
233.639 37.1848 6.77819e-07 2.60256e-10 1.16395e-09
234.509 37.3232 6.77818e-07 2.59742e-10 1.16344e-09
235.381 37.4621 6.77818e-07 2.59742e-10 1.16344e-09
236.257 37.6015 6.77818e-07 2.59228e-10 1.16292e-09
237.137 37.7415 6.77817e-07 2.59742e-10 1.16344e-09
238.019 37.882 6.77817e-07 2.59742e-10 1.16344e-09
238.905 38.023 6.77817e-07 2.59228e-10 1.16292e-09
239.794 38.1645 6.77817e-07 2.59228e-10 1.16292e-09
240.687 38.3065 6.77816e-07 2.58713e-10 1.16292e-09
241.583 38.4491 6.77816e-07 2.59228e-10 1.16292e-09
242.482 38.5922 6.77816e-07 2.59228e-10 1.16292e-09
243.384 38.7358 6.77815e-07 2.58713e-10 1.16241e-09
244.29 38.88 6.77815e-07 2.58713e-10 1.16241e-09
245.199 39.0247 6.77815e-07 2.58713e-10 1.16241e-09
246.112 39.1699 6.77815e-07 2.58199e-10 1.1619e-09
247.028 39.3157 6.77814e-07 2.58713e-10 1.16241e-09
247.947 39.4621 6.77814e-07 2.58199e-10 1.1619e-09
248.87 39.6089 6.77814e-07 2.58199e-10 1.1619e-09
249.797 39.7564 6.77814e-07 2.58199e-10 1.1619e-09
250.726 39.9043 6.77813e-07 2.57685e-10 1.16138e-09
251.659 40.0528 6.77813e-07 2.57685e-10 1.16138e-09
252.596 40.2019 6.77812e-07 2.57685e-10 1.16138e-09
253.536 40.3515 6.77812e-07 2.57685e-10 1.16138e-09
254.48 40.5017 6.77812e-07 2.57685e-10 1.16138e-09
255.427 40.6525 6.77811e-07 2.5717e-10 1.16087e-09
256.378 40.8038 6.77811e-07 2.5717e-10 1.16087e-09
257.332 40.9556 6.77811e-07 2.56656e-10 1.16035e-09
258.29 41.1081 6.7781e-07 2.5717e-10 1.16087e-09
259.251 41.2611 6.7781e-07 2.5717e-10 1.16087e-09
260.216 41.4146 6.7781e-07 2.56656e-10 1.16035e-09
261.184 41.5688 6.7781e-07 2.56656e-10 1.16035e-09
262.156 41.7235 6.77809e-07 2.56142e-10 1.15984e-09
263.132 41.8788 6.77809e-07 2.56142e-10 1.16035e-09
264.111 42.0346 6.77809e-07 2.56656e-10 1.16035e-09
265.094 42.1911 6.77808e-07 2.56142e-10 1.15984e-09
266.081 42.3481 6.77808e-07 2.56142e-10 1.15984e-09
267.071 42.5057 6.77808e-07 2.55627e-10 1.15932e-09
268.065 42.6639 6.77808e-07 2.55627e-10 1.15932e-09
269.063 42.8227 6.77808e-07 2.55627e-10 1.15932e-09
270.065 42.9821 6.77807e-07 2.55113e-10 1.15932e-09
271.07 43.1421 6.77807e-07 2.55627e-10 1.15932e-09
272.079 43.3026 6.77806e-07 2.55113e-10 1.15932e-09
273.091 43.4638 6.77806e-07 2.55113e-10 1.15881e-09
274.108 43.6256 6.77806e-07 2.55113e-10 1.15881e-09
275.128 43.788 6.77806e-07 2.54599e-10 1.1583e-09
276.152 43.9509 6.77805e-07 2.55113e-10 1.15881e-09
277.18 44.1145 6.77805e-07 2.55113e-10 1.15881e-09
278.211 44.2787 6.77805e-07 2.54599e-10 1.1583e-09
279.247 44.4435 6.77805e-07 2.54599e-10 1.1583e-09
280.286 44.6089 6.77804e-07 2.54084e-10 1.15778e-09
281.329 44.7749 6.77804e-07 2.54084e-10 1.1583e-09
282.376 44.9416 6.77804e-07 2.54599e-10 1.1583e-09
283.427 45.1088 6.77803e-07 2.54084e-10 1.15778e-09
284.482 45.2767 6.77803e-07 2.54084e-10 1.15778e-09
285.541 45.4453 6.77803e-07 2.5357e-10 1.15727e-09
286.604 45.6144 6.77803e-07 2.5357e-10 1.15727e-09
287.67 45.7842 6.77803e-07 2.5357e-10 1.15727e-09
288.741 45.9546 6.77802e-07 2.5357e-10 1.15727e-09
289.816 46.1256 6.77802e-07 2.5357e-10 1.15727e-09
290.894 46.2973 6.77801e-07 2.53056e-10 1.15675e-09
291.977 46.4696 6.77801e-07 2.53056e-10 1.15675e-09
293.064 46.6425 6.77801e-07 2.53056e-10 1.15675e-09
294.155 46.8161 6.77801e-07 2.52541e-10 1.15675e-09
295.249 46.9904 6.778e-07 2.53056e-10 1.15675e-09
296.348 47.1653 6.778e-07 2.52541e-10 1.15624e-09
297.451 47.3408 6.778e-07 2.52541e-10 1.15624e-09
298.558 47.517 6.778e-07 2.52541e-10 1.15624e-09
299.669 47.6939 6.77799e-07 2.52027e-10 1.15572e-09
300.785 47.8714 6.77799e-07 2.52541e-10 1.15624e-09
301.904 48.0496 6.77799e-07 2.52541e-10 1.15624e-09
303.028 48.2284 6.77798e-07 2.52027e-10 1.15572e-09
304.156 48.4079 6.77798e-07 2.52027e-10 1.15572e-09
305.288 48.5881 6.77798e-07 2.51513e-10 1.15521e-09
306.424 48.7689 6.77798e-07 2.51513e-10 1.15521e-09
307.564 48.9504 6.77798e-07 2.51513e-10 1.15572e-09
308.709 49.1326 6.77797e-07 2.51513e-10 1.15521e-09
309.858 49.3155 6.77797e-07 2.51513e-10 1.15521e-09
311.011 49.499 6.77796e-07 2.50998e-10 1.15521e-09
312.169 49.6832 6.77796e-07 2.50998e-10 1.15469e-09
313.331 49.8682 6.77796e-07 2.50998e-10 1.15469e-09
314.497 50.0538 6.77796e-07 2.50484e-10 1.15469e-09
315.668 50.24 6.77795e-07 2.50998e-10 1.15469e-09
316.842 50.427 6.77795e-07 2.50998e-10 1.15469e-09
318.022 50.6147 6.77795e-07 2.50484e-10 1.15418e-09
319.205 50.8031 6.77795e-07 2.50484e-10 1.15418e-09
320.393 50.9922 6.77794e-07 2.4997e-10 1.15418e-09
321.586 51.182 6.77793e-07 2.50484e-10 1.15418e-09
322.783 51.3725 6.77793e-07 2.50484e-10 1.15418e-09
323.984 51.5637 6.77793e-07 2.4997e-10 1.15367e-09
325.19 51.7556 6.77793e-07 2.4997e-10 1.15367e-09
326.4 51.9482 6.77792e-07 2.49455e-10 1.15315e-09
327.615 52.1416 6.77792e-07 2.49455e-10 1.15315e-09
328.834 52.3356 6.77792e-07 2.49455e-10 1.15367e-09
330.058 52.5304 6.77791e-07 2.49455e-10 1.15315e-09
331.287 52.7259 6.77791e-07 2.49455e-10 1.15315e-09
332.52 52.9222 6.77791e-07 2.48941e-10 1.15315e-09
333.757 53.1191 6.77791e-07 2.48941e-10 1.15264e-09
334.999 53.3168 6.77791e-07 2.48941e-10 1.15264e-09
336.246 53.5153 6.7779e-07 2.48427e-10 1.15264e-09
337.498 53.7144 6.7779e-07 2.48941e-10 1.15264e-09
338.754 53.9144 6.7779e-07 2.48941e-10 1.15264e-09
340.015 54.115 6.77789e-07 2.48427e-10 1.15212e-09
341.28 54.3164 6.77789e-07 2.48427e-10 1.15212e-09
342.55 54.5186 6.77789e-07 2.47912e-10 1.15212e-09
343.825 54.7215 6.77788e-07 2.48427e-10 1.15212e-09
345.105 54.9252 6.77788e-07 2.48427e-10 1.15212e-09
346.389 55.1296 6.77788e-07 2.47912e-10 1.15161e-09
347.679 55.3348 6.77788e-07 2.47912e-10 1.15161e-09
348.973 55.5407 6.77788e-07 2.47912e-10 1.15161e-09
350.272 55.7474 6.77787e-07 2.47398e-10 1.15109e-09
351.575 55.9549 6.77787e-07 2.47398e-10 1.15161e-09
352.884 56.1632 6.77786e-07 2.47398e-10 1.15109e-09
354.197 56.3722 6.77786e-07 2.47398e-10 1.15109e-09
355.515 56.582 6.77786e-07 2.47398e-10 1.15109e-09
356.839 56.7926 6.77786e-07 2.46884e-10 1.15058e-09
358.167 57.004 6.77786e-07 2.46884e-10 1.15058e-09
359.5 57.2162 6.77785e-07 2.46884e-10 1.15058e-09
360.838 57.4291 6.77785e-07 2.46884e-10 1.15058e-09
362.181 57.6429 6.77785e-07 2.46884e-10 1.15058e-09
363.529 57.8574 6.77784e-07 2.46369e-10 1.15007e-09
364.882 58.0727 6.77784e-07 2.46369e-10 1.15007e-09
366.24 58.2889 6.77784e-07 2.46369e-10 1.15058e-09
367.603 58.5058 6.77783e-07 2.46369e-10 1.15007e-09
368.971 58.7236 6.77783e-07 2.46369e-10 1.15007e-09
370.344 58.9421 6.77783e-07 2.45855e-10 1.14955e-09
371.723 59.1615 6.77783e-07 2.45855e-10 1.14955e-09
373.106 59.3817 6.77783e-07 2.45855e-10 1.14955e-09
374.495 59.6027 6.77782e-07 2.4534e-10 1.14904e-09
375.889 59.8245 6.77782e-07 2.45855e-10 1.14955e-09
377.288 60.0472 6.77782e-07 2.45855e-10 1.14955e-09
378.692 60.2707 6.77781e-07 2.4534e-10 1.14904e-09
380.101 60.495 6.77781e-07 2.4534e-10 1.14904e-09
381.516 60.7202 6.77781e-07 2.44826e-10 1.14852e-09
382.936 60.9462 6.77781e-07 2.44826e-10 1.14904e-09
384.361 61.173 6.7778e-07 2.4534e-10 1.14904e-09
385.792 61.4007 6.7778e-07 2.44826e-10 1.14852e-09
387.228 61.6292 6.7778e-07 2.44826e-10 1.14852e-09
388.669 61.8586 6.77779e-07 2.44312e-10 1.14801e-09
390.115 62.0888 6.77779e-07 2.44312e-10 1.14801e-09
391.567 62.3199 6.77779e-07 2.44826e-10 1.14852e-09
393.025 62.5518 6.77778e-07 2.44312e-10 1.14801e-09
394.488 62.7846 6.77778e-07 2.44312e-10 1.14801e-09
395.956 63.0183 6.77778e-07 2.44312e-10 1.14801e-09
397.429 63.2529 6.77778e-07 2.43797e-10 1.14749e-09
398.909 63.4883 6.77778e-07 2.43797e-10 1.14749e-09
400.393 63.7246 6.77777e-07 2.43797e-10 1.14749e-09
401.884 63.9618 6.77777e-07 2.43797e-10 1.14749e-09
403.379 64.1998 6.77777e-07 2.43797e-10 1.14749e-09
404.881 64.4388 6.77776e-07 2.43283e-10 1.14698e-09
406.388 64.6786 6.77776e-07 2.43283e-10 1.14698e-09
407.9 64.9193 6.77776e-07 2.43283e-10 1.14698e-09
409.418 65.1609 6.77775e-07 2.43283e-10 1.14698e-09
410.942 65.4035 6.77775e-07 2.43283e-10 1.14698e-09
412.472 65.6469 6.77774e-07 2.42769e-10 1.14647e-09
414.007 65.8912 6.77774e-07 2.42769e-10 1.14647e-09
415.548 66.1364 6.77774e-07 2.42769e-10 1.14647e-09
417.094 66.3826 6.77774e-07 2.42254e-10 1.14647e-09
418.647 66.6297 6.77773e-07 2.42769e-10 1.14647e-09
420.205 66.8777 6.77773e-07 2.42769e-10 1.14647e-09
421.769 67.1266 6.77773e-07 2.42254e-10 1.14595e-09
423.338 67.3764 6.77773e-07 2.42254e-10 1.14595e-09
424.914 67.6272 6.77772e-07 2.4174e-10 1.14544e-09
426.495 67.8789 6.77772e-07 2.4174e-10 1.14544e-09
428.083 68.1315 6.77772e-07 2.42254e-10 1.14595e-09
429.676 68.3851 6.77771e-07 2.4174e-10 1.14544e-09
431.275 68.6396 6.77771e-07 2.4174e-10 1.14544e-09
432.88 68.8951 6.77771e-07 2.41226e-10 1.14492e-09
434.492 69.1515 6.77771e-07 2.41226e-10 1.14492e-09
436.109 69.4089 6.77771e-07 2.41226e-10 1.14544e-09
437.732 69.6672 6.7777e-07 2.41226e-10 1.14492e-09
439.361 69.9265 6.7777e-07 2.41226e-10 1.14492e-09
440.996 70.1867 6.7777e-07 2.41226e-10 1.14492e-09
442.638 70.448 6.77769e-07 2.40711e-10 1.14441e-09
444.285 70.7102 6.77769e-07 2.40711e-10 1.14441e-09
445.939 70.9733 6.77769e-07 2.41226e-10 1.14492e-09
447.598 71.2375 6.77768e-07 2.40711e-10 1.14441e-09
449.264 71.5026 6.77768e-07 2.40711e-10 1.14441e-09
450.936 71.7688 6.77768e-07 2.40197e-10 1.14389e-09
452.615 72.0359 6.77768e-07 2.40197e-10 1.14389e-09
454.299 72.304 6.77768e-07 2.40197e-10 1.14389e-09
455.99 72.5731 6.77767e-07 2.39683e-10 1.14389e-09
457.687 72.8432 6.77767e-07 2.40197e-10 1.14389e-09
459.391 73.1143 6.77766e-07 2.39683e-10 1.14338e-09
461.101 73.3864 6.77766e-07 2.39683e-10 1.14338e-09
462.817 73.6596 6.77766e-07 2.39683e-10 1.14338e-09
464.539 73.9337 6.77766e-07 2.39168e-10 1.14286e-09
466.268 74.2089 6.77765e-07 2.39683e-10 1.14338e-09
468.004 74.4851 6.77765e-07 2.39683e-10 1.14338e-09
469.745 74.7623 6.77765e-07 2.39168e-10 1.14286e-09
471.494 75.0406 6.77765e-07 2.39168e-10 1.14286e-09
473.249 75.3199 6.77764e-07 2.38654e-10 1.14235e-09
475.01 75.6002 6.77764e-07 2.38654e-10 1.14235e-09
476.778 75.8816 6.77764e-07 2.39168e-10 1.14286e-09
478.552 76.164 6.77763e-07 2.38654e-10 1.14235e-09
480.334 76.4475 6.77763e-07 2.38654e-10 1.14235e-09
482.121 76.732 6.77763e-07 2.38654e-10 1.14235e-09
483.916 77.0176 6.77763e-07 2.3814e-10 1.14184e-09
485.717 77.3042 6.77763e-07 2.3814e-10 1.14184e-09
487.525 77.5919 6.77762e-07 2.3814e-10 1.14184e-09
489.339 77.8807 6.77762e-07 2.3814e-10 1.14184e-09
491.16 78.1706 6.77762e-07 2.3814e-10 1.14184e-09
492.988 78.4615 6.77761e-07 2.37625e-10 1.14132e-09
494.823 78.7536 6.77761e-07 2.37625e-10 1.14132e-09
496.665 79.0467 6.77761e-07 2.3814e-10 1.14184e-09
498.513 79.3409 6.7776e-07 2.37625e-10 1.14132e-09
500.369 79.6362 6.7776e-07 2.37625e-10 1.14132e-09
502.231 79.9326 6.7776e-07 2.37111e-10 1.14081e-09
504.1 80.2301 6.7776e-07 2.37111e-10 1.14081e-09
505.977 80.5287 6.7776e-07 2.37111e-10 1.14081e-09
507.86 80.8284 6.77759e-07 2.36597e-10 1.14081e-09
509.75 81.1292 6.77759e-07 2.37111e-10 1.14081e-09
511.647 81.4312 6.77759e-07 2.37111e-10 1.14081e-09
513.551 81.7342 6.77758e-07 2.36597e-10 1.14029e-09
515.463 82.0384 6.77758e-07 2.36597e-10 1.14029e-09
517.381 82.3438 6.77757e-07 2.36082e-10 1.13978e-09
519.307 82.6503 6.77757e-07 2.36597e-10 1.14029e-09
521.24 82.9579 6.77757e-07 2.36597e-10 1.14029e-09
523.18 83.2666 6.77756e-07 2.36082e-10 1.13978e-09
525.127 83.5765 6.77756e-07 2.36082e-10 1.13978e-09
527.081 83.8876 6.77756e-07 2.36082e-10 1.13978e-09
529.043 84.1998 6.77756e-07 2.35568e-10 1.13978e-09
531.012 84.5132 6.77755e-07 2.36082e-10 1.13978e-09
532.988 84.8277 6.77755e-07 2.35568e-10 1.13926e-09
534.972 85.1435 6.77755e-07 2.35568e-10 1.13926e-09
536.963 85.4604 6.77755e-07 2.35568e-10 1.13926e-09
538.962 85.7784 6.77754e-07 2.35054e-10 1.13875e-09
540.968 86.0977 6.77754e-07 2.35054e-10 1.13875e-09
542.981 86.4181 6.77754e-07 2.35568e-10 1.13926e-09
545.002 86.7398 6.77753e-07 2.35054e-10 1.13875e-09
547.03 87.0626 6.77753e-07 2.35054e-10 1.13875e-09
549.066 87.3866 6.77753e-07 2.34539e-10 1.13824e-09
551.11 87.7119 6.77753e-07 2.34539e-10 1.13824e-09
553.161 88.0383 6.77752e-07 2.35054e-10 1.13875e-09
555.22 88.366 6.77752e-07 2.34539e-10 1.13824e-09
557.286 88.6949 6.77752e-07 2.34539e-10 1.13824e-09
559.361 89.025 6.77752e-07 2.34539e-10 1.13824e-09
561.442 89.3563 6.77751e-07 2.34025e-10 1.13772e-09
563.532 89.6889 6.77751e-07 2.34025e-10 1.13772e-09
565.629 90.0227 6.77751e-07 2.34539e-10 1.13824e-09
567.735 90.3578 6.7775e-07 2.34025e-10 1.13772e-09
569.848 90.6941 6.7775e-07 2.34025e-10 1.13772e-09
571.969 91.0316 6.7775e-07 2.33511e-10 1.13721e-09
574.097 91.3704 6.7775e-07 2.33511e-10 1.13721e-09
576.234 91.7105 6.7775e-07 2.33511e-10 1.13721e-09
578.379 92.0518 6.77749e-07 2.32996e-10 1.13669e-09
580.531 92.3945 6.77749e-07 2.33511e-10 1.13721e-09
582.692 92.7383 6.77749e-07 2.33511e-10 1.13721e-09
584.861 93.0835 6.77748e-07 2.32996e-10 1.13669e-09
587.038 93.4299 6.77748e-07 2.32996e-10 1.13669e-09
589.223 93.7777 6.77748e-07 2.32996e-10 1.13669e-09
591.416 94.1267 6.77747e-07 2.32996e-10 1.13669e-09
593.617 94.477 6.77747e-07 2.32996e-10 1.13669e-09
595.826 94.8287 6.77747e-07 2.32482e-10 1.13618e-09
598.044 95.1816 6.77747e-07 2.32482e-10 1.13618e-09
600.269 95.5359 6.77747e-07 2.32482e-10 1.13618e-09
602.504 95.8914 6.77746e-07 2.31968e-10 1.13566e-09
604.746 96.2483 6.77746e-07 2.32482e-10 1.13618e-09
606.997 96.6065 6.77746e-07 2.32482e-10 1.13618e-09
609.256 96.9661 6.77745e-07 2.31968e-10 1.13566e-09
611.524 97.327 6.77745e-07 2.31968e-10 1.13566e-09
613.8 97.6892 6.77745e-07 2.31453e-10 1.13515e-09
616.084 98.0528 6.77745e-07 2.31453e-10 1.13515e-09
618.377 98.4178 6.77744e-07 2.31968e-10 1.13566e-09
620.679 98.7841 6.77744e-07 2.31453e-10 1.13515e-09
622.989 99.1517 6.77744e-07 2.31453e-10 1.13515e-09
625.307 99.5208 6.77744e-07 2.31453e-10 1.13515e-09
627.635 99.8912 6.77743e-07 2.30939e-10 1.13464e-09
629.971 100.263 6.77743e-07 2.31453e-10 1.13515e-09
632.315 100.636 6.77743e-07 2.31453e-10 1.13464e-09
634.669 101.011 6.77742e-07 2.30939e-10 1.13464e-09
637.031 101.387 6.77742e-07 2.30939e-10 1.13464e-09
639.402 101.764 6.77742e-07 2.30425e-10 1.13412e-09
641.782 102.143 6.77742e-07 2.30425e-10 1.13412e-09
644.17 102.523 6.77742e-07 2.30425e-10 1.13464e-09
646.568 102.904 6.77741e-07 2.30425e-10 1.13412e-09
648.974 103.287 6.77741e-07 2.30425e-10 1.13412e-09
651.39 103.672 6.77741e-07 2.30425e-10 1.13412e-09
653.814 104.058 6.7774e-07 2.2991e-10 1.13361e-09
656.247 104.445 6.7774e-07 2.2991e-10 1.13361e-09
658.69 104.834 6.77739e-07 2.2991e-10 1.13361e-09
661.141 105.224 6.77739e-07 2.2991e-10 1.13361e-09
663.602 105.616 6.77739e-07 2.2991e-10 1.13361e-09
666.072 106.009 6.77738e-07 2.29396e-10 1.13309e-09
668.551 106.403 6.77738e-07 2.29396e-10 1.13309e-09
671.039 106.799 6.77738e-07 2.2991e-10 1.13361e-09
673.537 107.197 6.77737e-07 2.29396e-10 1.13309e-09
676.044 107.596 6.77737e-07 2.29396e-10 1.13309e-09
678.56 107.996 6.77737e-07 2.29396e-10 1.13258e-09
681.085 108.398 6.77737e-07 2.28882e-10 1.13258e-09
683.62 108.802 6.77737e-07 2.28882e-10 1.13258e-09
686.165 109.206 6.77736e-07 2.28367e-10 1.13206e-09
688.718 109.613 6.77736e-07 2.28882e-10 1.13258e-09
691.282 110.021 6.77736e-07 2.28882e-10 1.13258e-09
693.855 110.43 6.77735e-07 2.28367e-10 1.13206e-09
696.437 110.841 6.77735e-07 2.28367e-10 1.13206e-09
699.029 111.254 6.77735e-07 2.28367e-10 1.13206e-09
701.631 111.668 6.77734e-07 2.28367e-10 1.13206e-09
704.242 112.084 6.77734e-07 2.28367e-10 1.13206e-09
706.863 112.501 6.77734e-07 2.27853e-10 1.13155e-09
709.494 112.919 6.77734e-07 2.27853e-10 1.13155e-09
712.135 113.34 6.77734e-07 2.27853e-10 1.13155e-09
714.785 113.762 6.77733e-07 2.27339e-10 1.13104e-09
717.446 114.185 6.77733e-07 2.27853e-10 1.13155e-09
720.116 114.61 6.77733e-07 2.27853e-10 1.13155e-09
722.796 115.037 6.77732e-07 2.27339e-10 1.13104e-09
725.486 115.465 6.77732e-07 2.27339e-10 1.13104e-09
728.186 115.894 6.77732e-07 2.27339e-10 1.13052e-09
730.897 116.326 6.77732e-07 2.26824e-10 1.13052e-09
733.617 116.759 6.77731e-07 2.27339e-10 1.13104e-09
736.347 117.193 6.77731e-07 2.26824e-10 1.13052e-09
739.088 117.629 6.77731e-07 2.26824e-10 1.13052e-09
741.839 118.067 6.77731e-07 2.26824e-10 1.13052e-09
744.6 118.507 6.7773e-07 2.2631e-10 1.13001e-09
747.371 118.948 6.7773e-07 2.2631e-10 1.13052e-09
750.153 119.39 6.7773e-07 2.26824e-10 1.13052e-09
752.945 119.835 6.77729e-07 2.2631e-10 1.13001e-09
755.747 120.281 6.77729e-07 2.2631e-10 1.13001e-09
758.56 120.729 6.77729e-07 2.2631e-10 1.12949e-09
761.383 121.178 6.77729e-07 2.25796e-10 1.12949e-09
764.217 121.629 6.77729e-07 2.25796e-10 1.12949e-09
767.061 122.082 6.77728e-07 2.25796e-10 1.12949e-09
769.916 122.536 6.77728e-07 2.25796e-10 1.12949e-09
772.782 122.992 6.77728e-07 2.25796e-10 1.12949e-09
775.658 123.45 6.77727e-07 2.25281e-10 1.12898e-09
778.545 123.909 6.77727e-07 2.25281e-10 1.12898e-09
781.442 124.37 6.77727e-07 2.25796e-10 1.12949e-09
784.351 124.833 6.77726e-07 2.25281e-10 1.12898e-09
787.27 125.298 6.77726e-07 2.25281e-10 1.12898e-09
790.2 125.764 6.77726e-07 2.25281e-10 1.12898e-09
793.141 126.232 6.77726e-07 2.24767e-10 1.12846e-09
796.093 126.702 6.77726e-07 2.24767e-10 1.12846e-09
799.056 127.174 6.77725e-07 2.25281e-10 1.12846e-09
802.03 127.647 6.77725e-07 2.24767e-10 1.12846e-09
805.015 128.122 6.77725e-07 2.24767e-10 1.12846e-09
808.011 128.599 6.77725e-07 2.24767e-10 1.12795e-09
811.019 129.078 6.77724e-07 2.24253e-10 1.12795e-09
814.037 129.558 6.77724e-07 2.24253e-10 1.12795e-09
817.067 130.04 6.77723e-07 2.24253e-10 1.12795e-09
820.108 130.524 6.77723e-07 2.24253e-10 1.12795e-09
823.16 131.01 6.77723e-07 2.24253e-10 1.12795e-09
826.224 131.498 6.77723e-07 2.23738e-10 1.12743e-09
829.299 131.987 6.77723e-07 2.23738e-10 1.12743e-09
832.386 132.478 6.77722e-07 2.24253e-10 1.12795e-09
835.484 132.971 6.77721e-07 2.23738e-10 1.12743e-09
838.593 133.466 6.77721e-07 2.23738e-10 1.12743e-09
841.714 133.963 6.77721e-07 2.23738e-10 1.12692e-09
844.847 134.462 6.77721e-07 2.23224e-10 1.12692e-09
847.991 134.962 6.77721e-07 2.23224e-10 1.12692e-09
851.148 135.464 6.7772e-07 2.2271e-10 1.12641e-09
854.315 135.969 6.7772e-07 2.23224e-10 1.12692e-09
857.495 136.475 6.7772e-07 2.23224e-10 1.12692e-09
860.687 136.983 6.77719e-07 2.2271e-10 1.12641e-09
863.89 137.492 6.77719e-07 2.2271e-10 1.12641e-09
867.105 138.004 6.77719e-07 2.2271e-10 1.12641e-09
870.333 138.518 6.77718e-07 2.2271e-10 1.12641e-09
873.572 139.033 6.77718e-07 2.2271e-10 1.12641e-09
876.823 139.551 6.77718e-07 2.2271e-10 1.12589e-09
880.087 140.07 6.77718e-07 2.22195e-10 1.12589e-09
883.362 140.591 6.77718e-07 2.22195e-10 1.12589e-09
886.65 141.115 6.77717e-07 2.21681e-10 1.12538e-09
889.95 141.64 6.77717e-07 2.22195e-10 1.12589e-09
893.262 142.167 6.77717e-07 2.22195e-10 1.12589e-09
896.587 142.696 6.77716e-07 2.21681e-10 1.12538e-09
899.924 143.227 6.77716e-07 2.21681e-10 1.12538e-09
903.273 143.76 6.77716e-07 2.21681e-10 1.12538e-09
906.635 144.295 6.77716e-07 2.21166e-10 1.12486e-09
910.009 144.832 6.77715e-07 2.21681e-10 1.12538e-09
913.396 145.372 6.77715e-07 2.21681e-10 1.12538e-09
916.796 145.913 6.77715e-07 2.21166e-10 1.12486e-09
920.208 146.456 6.77715e-07 2.21166e-10 1.12486e-09
923.633 147.001 6.77715e-07 2.21166e-10 1.12435e-09
927.071 147.548 6.77714e-07 2.21166e-10 1.12486e-09
930.521 148.097 6.77714e-07 2.21166e-10 1.12486e-09
933.984 148.648 6.77713e-07 2.20652e-10 1.12435e-09
937.461 149.201 6.77713e-07 2.20652e-10 1.12435e-09
940.95 149.757 6.77713e-07 2.20652e-10 1.12435e-09
944.452 150.314 6.77713e-07 2.20138e-10 1.12383e-09
947.967 150.874 6.77712e-07 2.20652e-10 1.12435e-09
951.495 151.435 6.77712e-07 2.20652e-10 1.12435e-09
955.036 151.999 6.77712e-07 2.20138e-10 1.12383e-09
958.591 152.564 6.77712e-07 2.20138e-10 1.12383e-09
962.159 153.132 6.77712e-07 2.20138e-10 1.12383e-09
965.74 153.702 6.77711e-07 2.19623e-10 1.12332e-09
969.334 154.274 6.77711e-07 2.20138e-10 1.12383e-09
972.942 154.849 6.77711e-07 2.20138e-10 1.12332e-09
976.563 155.425 6.7771e-07 2.19623e-10 1.12332e-09
980.198 156.003 6.7771e-07 2.19623e-10 1.12332e-09
983.846 156.584 6.7771e-07 2.19109e-10 1.12281e-09
987.508 157.167 6.7771e-07 2.19109e-10 1.12281e-09
991.183 157.752 6.77709e-07 2.19623e-10 1.12332e-09
994.872 158.339 6.77709e-07 2.19109e-10 1.12281e-09
998.575 158.928 6.77709e-07 2.19109e-10 1.12281e-09
1002.29 159.52 6.77709e-07 2.19109e-10 1.12281e-09
1006.02 160.113 6.77708e-07 2.18595e-10 1.12229e-09
1009.77 160.709 6.77708e-07 2.18595e-10 1.12229e-09
1013.52 161.307 6.77708e-07 2.19109e-10 1.12229e-09
1017.3 161.908 6.77707e-07 2.18595e-10 1.12229e-09
1021.08 162.51 6.77707e-07 2.18595e-10 1.12229e-09
1024.88 163.115 6.77707e-07 2.18595e-10 1.12178e-09
1028.7 163.722 6.77707e-07 2.1808e-10 1.12178e-09
1032.53 164.332 6.77706e-07 2.18595e-10 1.12229e-09
1036.37 164.943 6.77706e-07 2.18595e-10 1.12178e-09
1040.23 165.557 6.77706e-07 2.1808e-10 1.12178e-09
1044.1 166.173 6.77706e-07 2.1808e-10 1.12178e-09
1047.98 166.792 6.77705e-07 2.17566e-10 1.12126e-09
1051.88 167.413 6.77705e-07 2.17566e-10 1.12126e-09
1055.8 168.036 6.77705e-07 2.1808e-10 1.12178e-09
1059.73 168.661 6.77704e-07 2.17566e-10 1.12126e-09
1063.67 169.289 6.77704e-07 2.17566e-10 1.12126e-09
1067.63 169.919 6.77704e-07 2.17566e-10 1.12126e-09
1071.61 170.551 6.77703e-07 2.17052e-10 1.12075e-09
1075.59 171.186 6.77703e-07 2.17052e-10 1.12075e-09
1079.6 171.823 6.77703e-07 2.17566e-10 1.12075e-09
1083.62 172.463 6.77702e-07 2.17052e-10 1.12075e-09
1087.65 173.105 6.77702e-07 2.17052e-10 1.12075e-09
1091.7 173.749 6.77702e-07 2.17052e-10 1.12023e-09
1095.76 174.396 6.77702e-07 2.16537e-10 1.12023e-09
1099.84 175.045 6.77701e-07 2.17052e-10 1.12075e-09
1103.93 175.696 6.77701e-07 2.17052e-10 1.12023e-09
1108.04 176.35 6.77701e-07 2.16537e-10 1.12023e-09
1112.16 177.006 6.77701e-07 2.16537e-10 1.12023e-09
1116.3 177.665 6.77701e-07 2.16537e-10 1.11972e-09
1120.46 178.326 6.777e-07 2.16023e-10 1.11972e-09
1124.63 178.99 6.777e-07 2.16023e-10 1.11972e-09
1128.81 179.656 6.77699e-07 2.16023e-10 1.11972e-09
1133.02 180.325 6.77699e-07 2.16023e-10 1.11972e-09
1137.23 180.996 6.77699e-07 2.16023e-10 1.11972e-09
1141.47 181.67 6.77699e-07 2.15509e-10 1.11921e-09
1145.71 182.346 6.77699e-07 2.15509e-10 1.11921e-09
1149.98 183.025 6.77698e-07 2.16023e-10 1.11972e-09
1154.26 183.706 6.77698e-07 2.15509e-10 1.11921e-09
1158.55 184.39 6.77698e-07 2.15509e-10 1.11921e-09
1162.87 185.076 6.77698e-07 2.15509e-10 1.11869e-09
1167.19 185.765 6.77697e-07 2.14994e-10 1.11869e-09
1171.54 186.456 6.77697e-07 2.14994e-10 1.11869e-09
1175.9 187.15 6.77697e-07 2.15509e-10 1.11869e-09
1180.27 187.847 6.77696e-07 2.14994e-10 1.11869e-09
1184.67 188.546 6.77696e-07 2.14994e-10 1.11869e-09
1189.08 189.247 6.77696e-07 2.1448e-10 1.11818e-09
1193.5 189.952 6.77696e-07 2.1448e-10 1.11818e-09
1197.94 190.659 6.77696e-07 2.1448e-10 1.11818e-09
1202.4 191.368 6.77695e-07 2.1448e-10 1.11818e-09
1206.88 192.081 6.77695e-07 2.1448e-10 1.11818e-09
1211.37 192.796 6.77695e-07 2.1448e-10 1.11818e-09
1215.88 193.513 6.77694e-07 2.13966e-10 1.11766e-09
1220.4 194.233 6.77694e-07 2.13966e-10 1.11766e-09
1224.95 194.956 6.77694e-07 2.1448e-10 1.11818e-09
1229.51 195.682 6.77693e-07 2.13966e-10 1.11766e-09
1234.08 196.41 6.77693e-07 2.13966e-10 1.11766e-09
1238.67 197.141 6.77693e-07 2.13966e-10 1.11715e-09
1243.28 197.875 6.77693e-07 2.13451e-10 1.11715e-09
1247.91 198.611 6.77693e-07 2.13451e-10 1.11715e-09
1252.56 199.351 6.77692e-07 2.13966e-10 1.11715e-09
1257.22 200.093 6.77692e-07 2.13451e-10 1.11715e-09
1261.9 200.837 6.77692e-07 2.13451e-10 1.11715e-09
1266.59 201.585 6.77692e-07 2.13451e-10 1.11663e-09
1271.31 202.335 6.77691e-07 2.12937e-10 1.11663e-09
1276.04 203.088 6.77691e-07 2.13451e-10 1.11715e-09
1280.79 203.844 6.77691e-07 2.13451e-10 1.11663e-09
1285.56 204.603 6.7769e-07 2.12937e-10 1.11663e-09
1290.34 205.364 6.7769e-07 2.12937e-10 1.11663e-09
1295.14 206.128 6.7769e-07 2.12423e-10 1.11612e-09
1299.96 206.896 6.7769e-07 2.12423e-10 1.11612e-09
1304.8 207.666 6.77689e-07 2.12937e-10 1.11663e-09
1309.66 208.439 6.77689e-07 2.12423e-10 1.11612e-09
1314.53 209.214 6.77689e-07 2.12423e-10 1.11612e-09
1319.43 209.993 6.77689e-07 2.12423e-10 1.11612e-09
1324.34 210.775 6.77688e-07 2.11908e-10 1.1156e-09
1329.27 211.559 6.77688e-07 2.11908e-10 1.1156e-09
1334.21 212.347 6.77688e-07 2.12423e-10 1.11612e-09
1339.18 213.137 6.77687e-07 2.11908e-10 1.1156e-09
1344.16 213.93 6.77687e-07 2.11908e-10 1.1156e-09
1349.17 214.726 6.77687e-07 2.11908e-10 1.11509e-09
1354.19 215.526 6.77687e-07 2.11394e-10 1.11509e-09
1359.23 216.328 6.77687e-07 2.11394e-10 1.11509e-09
1364.29 217.133 6.77686e-07 2.11908e-10 1.11509e-09
1369.36 217.941 6.77685e-07 2.11394e-10 1.11509e-09
1374.46 218.752 6.77685e-07 2.11394e-10 1.11509e-09
1379.58 219.566 6.77685e-07 2.11394e-10 1.11458e-09
1384.71 220.383 6.77685e-07 2.1088e-10 1.11458e-09
1389.86 221.204 6.77685e-07 2.1088e-10 1.11458e-09
1395.04 222.027 6.77684e-07 2.11394e-10 1.11458e-09
1400.23 222.853 6.77684e-07 2.1088e-10 1.11458e-09
1405.44 223.683 6.77684e-07 2.1088e-10 1.11458e-09
1410.67 224.515 6.77683e-07 2.10365e-10 1.11406e-09
1415.92 225.351 6.77683e-07 2.10365e-10 1.11406e-09
1421.19 226.19 6.77683e-07 2.1088e-10 1.11458e-09
1426.48 227.032 6.77682e-07 2.10365e-10 1.11406e-09
1431.79 227.876 6.77682e-07 2.10365e-10 1.11406e-09
1437.12 228.725 6.77682e-07 2.10365e-10 1.11406e-09
1442.47 229.576 6.77682e-07 2.09851e-10 1.11355e-09
1447.84 230.43 6.77682e-07 2.09851e-10 1.11355e-09
1453.23 231.288 6.77682e-07 2.09851e-10 1.11303e-09
1458.63 232.149 6.77681e-07 2.09851e-10 1.11355e-09
1464.06 233.013 6.77681e-07 2.09851e-10 1.11355e-09
1469.51 233.88 6.77681e-07 2.09851e-10 1.11303e-09
1474.98 234.751 6.7768e-07 2.09337e-10 1.11303e-09
1480.47 235.624 6.7768e-07 2.09337e-10 1.11303e-09
1485.98 236.501 6.7768e-07 2.09851e-10 1.11303e-09
1491.51 237.381 6.77679e-07 2.09337e-10 1.11303e-09
1497.06 238.265 6.77679e-07 2.09337e-10 1.11303e-09
1502.63 239.152 6.77679e-07 2.09337e-10 1.11252e-09
1508.23 240.042 6.77679e-07 2.08822e-10 1.11252e-09
1513.84 240.935 6.77678e-07 2.09337e-10 1.11252e-09
1519.48 241.832 6.77678e-07 2.09337e-10 1.11252e-09
1525.13 242.732 6.77678e-07 2.08822e-10 1.11252e-09
1530.81 243.635 6.77678e-07 2.08822e-10 1.11252e-09
1536.5 244.542 6.77677e-07 2.08308e-10 1.112e-09
1542.22 245.452 6.77677e-07 2.08308e-10 1.112e-09
1547.96 246.366 6.77677e-07 2.08822e-10 1.112e-09
1553.72 247.283 6.77676e-07 2.08308e-10 1.112e-09
1559.51 248.203 6.77676e-07 2.08308e-10 1.112e-09
1565.31 249.127 6.77676e-07 2.08308e-10 1.112e-09
1571.14 250.054 6.77676e-07 2.07794e-10 1.11149e-09
1576.98 250.985 6.77676e-07 2.07794e-10 1.11149e-09
1582.85 251.919 6.77675e-07 2.08308e-10 1.112e-09
1588.75 252.857 6.77675e-07 2.07794e-10 1.11149e-09
1594.66 253.798 6.77675e-07 2.07794e-10 1.11149e-09
1600.59 254.742 6.77675e-07 2.07794e-10 1.11098e-09
1606.55 255.69 6.77674e-07 2.07279e-10 1.11098e-09
1612.53 256.642 6.77674e-07 2.07279e-10 1.11098e-09
1618.53 257.597 6.77674e-07 2.07794e-10 1.11098e-09
1624.56 258.556 6.77673e-07 2.07279e-10 1.11098e-09
1630.6 259.518 6.77673e-07 2.07279e-10 1.11098e-09
1636.67 260.484 6.77673e-07 2.07279e-10 1.11046e-09
1642.76 261.454 6.77673e-07 2.06765e-10 1.11046e-09
1648.88 262.427 6.77672e-07 2.07279e-10 1.11098e-09
1655.01 263.404 6.77672e-07 2.07279e-10 1.11046e-09
1661.17 264.384 6.77672e-07 2.06765e-10 1.11046e-09
1667.36 265.368 6.77672e-07 2.06765e-10 1.11046e-09
1673.56 266.356 6.77672e-07 2.06765e-10 1.10995e-09
1679.79 267.347 6.77671e-07 2.06251e-10 1.10995e-09
1686.04 268.342 6.77671e-07 2.06765e-10 1.11046e-09
1692.32 269.341 6.77671e-07 2.06765e-10 1.10995e-09
1698.62 270.343 6.7767e-07 2.06251e-10 1.10995e-09
1704.94 271.349 6.7767e-07 2.06251e-10 1.10995e-09
1711.28 272.359 6.7767e-07 2.06251e-10 1.10943e-09
1717.65 273.373 6.7767e-07 2.05736e-10 1.10943e-09
1724.05 274.39 6.77669e-07 2.06251e-10 1.10995e-09
1730.46 275.412 6.77669e-07 2.06251e-10 1.10943e-09
1736.9 276.437 6.77669e-07 2.05736e-10 1.10943e-09
1743.37 277.466 6.77669e-07 2.05736e-10 1.10943e-09
1749.86 278.498 6.77668e-07 2.05222e-10 1.10892e-09
1756.37 279.535 6.77668e-07 2.05222e-10 1.10892e-09
1762.91 280.575 6.77667e-07 2.05736e-10 1.10943e-09
1769.47 281.619 6.77667e-07 2.05222e-10 1.10892e-09
1776.05 282.668 6.77667e-07 2.05222e-10 1.10892e-09
1782.66 283.72 6.77667e-07 2.05222e-10 1.10892e-09
1789.3 284.776 6.77666e-07 2.04708e-10 1.1084e-09
1795.96 285.836 6.77666e-07 2.04708e-10 1.1084e-09
1802.64 286.899 6.77666e-07 2.05222e-10 1.10892e-09
1809.35 287.967 6.77665e-07 2.04708e-10 1.1084e-09
1816.09 289.039 6.77665e-07 2.04708e-10 1.1084e-09
1822.84 290.115 6.77665e-07 2.04708e-10 1.1084e-09
1829.63 291.195 6.77665e-07 2.04193e-10 1.10789e-09
1836.44 292.278 6.77664e-07 2.04708e-10 1.1084e-09
1843.27 293.366 6.77664e-07 2.04708e-10 1.10789e-09
1850.13 294.458 6.77664e-07 2.04193e-10 1.10789e-09
1857.02 295.554 6.77664e-07 2.04193e-10 1.10789e-09
1863.93 296.654 6.77664e-07 2.04193e-10 1.10738e-09
1870.87 297.758 6.77663e-07 2.03679e-10 1.10738e-09
1877.83 298.866 6.77663e-07 2.04193e-10 1.10789e-09
1884.82 299.979 6.77663e-07 2.04193e-10 1.10789e-09
1891.84 301.095 6.77662e-07 2.03679e-10 1.10738e-09
1898.88 302.216 6.77662e-07 2.03679e-10 1.10738e-09
1905.94 303.341 6.77662e-07 2.03679e-10 1.10686e-09
1913.04 304.47 6.77661e-07 2.03679e-10 1.10686e-09
1920.16 305.603 6.77661e-07 2.03679e-10 1.10738e-09
1927.31 306.74 6.77661e-07 2.03679e-10 1.10686e-09
1934.48 307.882 6.77661e-07 2.03165e-10 1.10686e-09
1941.68 309.028 6.77661e-07 2.03165e-10 1.10686e-09
1948.91 310.178 6.77661e-07 2.03165e-10 1.10635e-09
1956.16 311.332 6.7766e-07 2.03165e-10 1.10635e-09
1963.44 312.491 6.7766e-07 2.03165e-10 1.10686e-09
1970.75 313.654 6.7766e-07 2.03165e-10 1.10635e-09
1978.08 314.822 6.77659e-07 2.0265e-10 1.10635e-09
1985.44 315.993 6.77659e-07 2.0265e-10 1.10635e-09
1992.83 317.169 6.77659e-07 2.0265e-10 1.10583e-09
2000.25 318.35 6.77658e-07 2.0265e-10 1.10635e-09
2007.7 319.535 6.77658e-07 2.0265e-10 1.10635e-09
2015.17 320.724 6.77658e-07 2.0265e-10 1.10583e-09
2022.67 321.918 6.77658e-07 2.02136e-10 1.10583e-09
2030.2 323.116 6.77658e-07 2.02136e-10 1.10583e-09
2037.75 324.318 6.77657e-07 2.0265e-10 1.10532e-09
2045.34 325.525 6.77657e-07 2.02136e-10 1.10583e-09
2052.95 326.737 6.77657e-07 2.02136e-10 1.10583e-09
2060.59 327.953 6.77657e-07 2.02136e-10 1.10532e-09
2068.26 329.174 6.77656e-07 2.01622e-10 1.10532e-09
2075.96 330.399 6.77656e-07 2.01622e-10 1.10532e-09
2083.68 331.628 6.77656e-07 2.01622e-10 1.1048e-09
2091.44 332.863 6.77655e-07 2.01622e-10 1.10532e-09
2099.22 334.102 6.77655e-07 2.01622e-10 1.10532e-09
2107.04 335.345 6.77655e-07 2.01107e-10 1.1048e-09
2114.88 336.593 6.77655e-07 2.01107e-10 1.1048e-09
2122.75 337.846 6.77655e-07 2.01107e-10 1.1048e-09
2130.65 339.103 6.77654e-07 2.01107e-10 1.1048e-09
2138.58 340.366 6.77654e-07 2.01107e-10 1.1048e-09
2146.54 341.632 6.77654e-07 2.01107e-10 1.1048e-09
2154.53 342.904 6.77653e-07 2.00593e-10 1.10429e-09
2162.55 344.18 6.77653e-07 2.00593e-10 1.10429e-09
2170.6 345.461 6.77653e-07 2.00593e-10 1.10429e-09
2178.67 346.747 6.77652e-07 2.00593e-10 1.10429e-09
2186.78 348.037 6.77652e-07 2.00593e-10 1.10429e-09
2194.92 349.333 6.77652e-07 2.00593e-10 1.10429e-09
2203.09 350.633 6.77652e-07 2.00593e-10 1.10378e-09
2211.29 351.938 6.77652e-07 2.00079e-10 1.10378e-09
2219.52 353.248 6.77651e-07 2.00593e-10 1.10429e-09
2227.78 354.563 6.77651e-07 2.00079e-10 1.10378e-09
2236.07 355.882 6.77651e-07 2.00079e-10 1.10378e-09
2244.4 357.207 6.77651e-07 2.00079e-10 1.10378e-09
2252.75 358.536 6.7765e-07 1.99564e-10 1.10326e-09
2261.13 359.871 6.7765e-07 1.99564e-10 1.10326e-09
2269.55 361.21 6.77649e-07 2.00079e-10 1.10326e-09
2278 362.554 6.77649e-07 1.99564e-10 1.10326e-09
2286.47 363.904 6.77649e-07 1.99564e-10 1.10326e-09
2294.98 365.258 6.77649e-07 1.99564e-10 1.10326e-09
2303.53 366.618 6.77648e-07 1.9905e-10 1.10275e-09
2312.1 367.982 6.77648e-07 1.9905e-10 1.10275e-09
2320.71 369.352 6.77648e-07 1.99564e-10 1.10326e-09
2329.34 370.726 6.77647e-07 1.9905e-10 1.10275e-09
2338.01 372.106 6.77647e-07 1.9905e-10 1.10275e-09
2346.71 373.491 6.77647e-07 1.9905e-10 1.10275e-09
2355.45 374.881 6.77647e-07 1.98535e-10 1.10223e-09
2364.21 376.276 6.77647e-07 1.98535e-10 1.10223e-09
2373.01 377.677 6.77646e-07 1.9905e-10 1.10275e-09
2381.85 379.083 6.77646e-07 1.98535e-10 1.10223e-09
2390.71 380.494 6.77646e-07 1.98535e-10 1.10223e-09
2399.61 381.91 6.77646e-07 1.98535e-10 1.10172e-09
2408.54 383.331 6.77645e-07 1.98021e-10 1.10172e-09
2417.5 384.758 6.77645e-07 1.98021e-10 1.10172e-09
2426.5 386.19 6.77645e-07 1.98535e-10 1.10223e-09
2435.53 387.627 6.77644e-07 1.98021e-10 1.10172e-09
2444.6 389.07 6.77644e-07 1.98021e-10 1.10172e-09
2453.7 390.518 6.77644e-07 1.98021e-10 1.10172e-09
2462.83 391.971 6.77644e-07 1.97507e-10 1.1012e-09
2472 393.43 6.77643e-07 1.98021e-10 1.10172e-09
2481.2 394.895 6.77643e-07 1.98021e-10 1.10172e-09
2490.43 396.364 6.77643e-07 1.98021e-10 1.1012e-09
2499.7 397.84 6.77643e-07 1.97507e-10 1.1012e-09
2509 399.32 6.77643e-07 1.97507e-10 1.1012e-09
2518.34 400.806 6.77642e-07 1.96992e-10 1.10069e-09
2527.71 402.298 6.77642e-07 1.97507e-10 1.1012e-09
2537.12 403.796 6.77642e-07 1.97507e-10 1.1012e-09
2546.56 405.298 6.77641e-07 1.96992e-10 1.10069e-09
2556.04 406.807 6.77641e-07 1.96992e-10 1.10069e-09
2565.56 408.321 6.77641e-07 1.96992e-10 1.10069e-09
2575.1 409.841 6.7764e-07 1.96992e-10 1.10069e-09
2584.69 411.366 6.7764e-07 1.96992e-10 1.10069e-09
2594.31 412.897 6.7764e-07 1.96992e-10 1.10069e-09
2603.96 414.434 6.7764e-07 1.96478e-10 1.10017e-09
2613.66 415.976 6.7764e-07 1.96478e-10 1.10017e-09
2623.38 417.525 6.7764e-07 1.96478e-10 1.10017e-09
2633.15 419.078 6.77639e-07 1.96478e-10 1.09966e-09
2642.95 420.638 6.77639e-07 1.96478e-10 1.10017e-09
2652.78 422.204 6.77639e-07 1.96478e-10 1.10017e-09
2662.66 423.775 6.77638e-07 1.95964e-10 1.09966e-09
2672.57 425.352 6.77638e-07 1.95964e-10 1.09966e-09
2682.52 426.936 6.77638e-07 1.95964e-10 1.09966e-09
2692.5 428.525 6.77637e-07 1.95964e-10 1.09966e-09
2702.52 430.119 6.77637e-07 1.95964e-10 1.09966e-09
2712.58 431.72 6.77637e-07 1.95964e-10 1.09966e-09
2722.67 433.327 6.77637e-07 1.95449e-10 1.09915e-09
2732.81 434.94 6.77637e-07 1.95449e-10 1.09915e-09
2742.98 436.559 6.77637e-07 1.95449e-10 1.09915e-09
2753.19 438.184 6.77636e-07 1.95449e-10 1.09915e-09
2763.44 439.814 6.77636e-07 1.95449e-10 1.09915e-09
2773.72 441.451 6.77636e-07 1.95449e-10 1.09915e-09
2784.04 443.094 6.77635e-07 1.94935e-10 1.09863e-09
2794.41 444.743 6.77635e-07 1.94935e-10 1.09863e-09
2804.81 446.399 6.77635e-07 1.95449e-10 1.09863e-09
2815.25 448.06 6.77635e-07 1.95449e-10 1.09863e-09
2825.72 449.728 6.77634e-07 1.94935e-10 1.09863e-09
2836.24 451.402 6.77634e-07 1.94935e-10 1.09863e-09
2846.8 453.082 6.77634e-07 1.94935e-10 1.09812e-09
2857.39 454.768 6.77634e-07 1.94421e-10 1.09812e-09
2868.03 456.461 6.77633e-07 1.94935e-10 1.09863e-09
2878.7 458.16 6.77633e-07 1.94935e-10 1.09812e-09
2889.42 459.865 6.77633e-07 1.94421e-10 1.09812e-09
2900.17 461.576 6.77633e-07 1.94421e-10 1.09812e-09
2910.96 463.294 6.77632e-07 1.93906e-10 1.0976e-09
2921.8 465.019 6.77632e-07 1.93906e-10 1.0976e-09
2932.67 466.749 6.77631e-07 1.94421e-10 1.09812e-09
2943.59 468.486 6.77631e-07 1.94421e-10 1.0976e-09
2954.54 470.23 6.77631e-07 1.93906e-10 1.0976e-09
2965.54 471.98 6.77631e-07 1.93906e-10 1.0976e-09
2976.58 473.737 6.77631e-07 1.93906e-10 1.09709e-09
2987.66 475.5 6.7763e-07 1.93906e-10 1.09709e-09
2998.77 477.27 6.7763e-07 1.93906e-10 1.0976e-09
3009.94 479.046 6.7763e-07 1.93906e-10 1.09709e-09
3021.14 480.829 6.77629e-07 1.93392e-10 1.09709e-09
3032.38 482.619 6.77629e-07 1.93392e-10 1.09709e-09
3043.67 484.415 6.77629e-07 1.93392e-10 1.09657e-09
3055 486.218 6.77629e-07 1.92878e-10 1.09657e-09
3066.37 488.028 6.77628e-07 1.93392e-10 1.09709e-09
3077.78 489.844 6.77628e-07 1.93392e-10 1.09657e-09
3089.24 491.667 6.77628e-07 1.92878e-10 1.09657e-09
3100.73 493.497 6.77628e-07 1.92878e-10 1.09657e-09
3112.27 495.334 6.77628e-07 1.92878e-10 1.09606e-09
3123.86 497.177 6.77627e-07 1.92878e-10 1.09657e-09
3135.48 499.028 6.77627e-07 1.92878e-10 1.09657e-09
3147.15 500.885 6.77627e-07 1.92878e-10 1.09606e-09
3158.87 502.749 6.77626e-07 1.92363e-10 1.09606e-09
3170.62 504.62 6.77626e-07 1.92363e-10 1.09606e-09
3182.42 506.499 6.77626e-07 1.92363e-10 1.09555e-09
3194.27 508.384 6.77625e-07 1.92363e-10 1.09606e-09
3206.16 510.276 6.77625e-07 1.92363e-10 1.09606e-09
3218.09 512.175 6.77625e-07 1.92363e-10 1.09555e-09
3230.07 514.081 6.77625e-07 1.91849e-10 1.09555e-09
3242.09 515.995 6.77625e-07 1.91849e-10 1.09555e-09
3254.16 517.915 6.77624e-07 1.92363e-10 1.09555e-09
3266.27 519.843 6.77624e-07 1.91849e-10 1.09555e-09
3278.42 521.777 6.77624e-07 1.91849e-10 1.09555e-09
3290.63 523.719 6.77624e-07 1.91849e-10 1.09503e-09
3302.87 525.669 6.77623e-07 1.91335e-10 1.09503e-09
3315.17 527.625 6.77623e-07 1.91335e-10 1.09503e-09
3327.51 529.589 6.77623e-07 1.91849e-10 1.09503e-09
3339.89 531.56 6.77622e-07 1.91335e-10 1.09503e-09
3352.32 533.538 6.77622e-07 1.91335e-10 1.09503e-09
3364.8 535.524 6.77622e-07 1.91335e-10 1.09452e-09
3377.32 537.517 6.77622e-07 1.9082e-10 1.09452e-09
3389.89 539.518 6.77622e-07 1.9082e-10 1.09452e-09
3402.51 541.526 6.77621e-07 1.91335e-10 1.09452e-09
3415.17 543.541 6.77621e-07 1.91335e-10 1.09452e-09
3427.88 545.564 6.77621e-07 1.9082e-10 1.09452e-09
3440.64 547.595 6.77621e-07 1.9082e-10 1.09452e-09
3453.45 549.633 6.7762e-07 1.90306e-10 1.094e-09
3466.3 551.679 6.7762e-07 1.9082e-10 1.094e-09
3479.2 553.732 6.7762e-07 1.9082e-10 1.09452e-09
3492.15 555.793 6.7762e-07 1.9082e-10 1.094e-09
3505.15 557.861 6.77619e-07 1.90306e-10 1.094e-09
3518.19 559.938 6.77619e-07 1.90306e-10 1.094e-09
3531.29 562.022 6.77619e-07 1.89792e-10 1.09349e-09
3544.43 564.114 6.77618e-07 1.90306e-10 1.09349e-09
3557.62 566.213 6.77618e-07 1.90306e-10 1.094e-09
3570.86 568.32 6.77618e-07 1.90306e-10 1.09349e-09
3584.15 570.436 6.77618e-07 1.89792e-10 1.09349e-09
3597.49 572.559 6.77618e-07 1.89792e-10 1.09349e-09
3610.88 574.69 6.77617e-07 1.90306e-10 1.09297e-09
3624.32 576.829 6.77617e-07 1.89792e-10 1.09349e-09
3637.81 578.976 6.77617e-07 1.89792e-10 1.09349e-09
3651.35 581.13 6.77617e-07 1.89792e-10 1.09297e-09
3664.94 583.293 6.77616e-07 1.89277e-10 1.09297e-09
3678.58 585.464 6.77616e-07 1.89277e-10 1.09297e-09
3692.27 587.643 6.77616e-07 1.89277e-10 1.09246e-09
3706.01 589.83 6.77615e-07 1.89277e-10 1.09297e-09
3719.81 592.026 6.77615e-07 1.89277e-10 1.09297e-09
3733.65 594.229 6.77615e-07 1.89277e-10 1.09246e-09
3747.55 596.441 6.77615e-07 1.88763e-10 1.09246e-09
3761.5 598.661 6.77615e-07 1.88763e-10 1.09246e-09
3775.5 600.889 6.77614e-07 1.89277e-10 1.09246e-09
3789.55 603.125 6.77613e-07 1.88763e-10 1.09246e-09
3803.65 605.37 6.77613e-07 1.88763e-10 1.09246e-09
3817.81 607.623 6.77613e-07 1.88763e-10 1.09195e-09
3832.02 609.885 6.77613e-07 1.88249e-10 1.09195e-09
3846.28 612.155 6.77613e-07 1.88249e-10 1.09195e-09
3860.6 614.433 6.77612e-07 1.88763e-10 1.09143e-09
3874.96 616.72 6.77612e-07 1.88249e-10 1.09195e-09
3889.39 619.015 6.77612e-07 1.88249e-10 1.09195e-09
3903.86 621.319 6.77612e-07 1.88249e-10 1.09143e-09
3918.39 623.631 6.77611e-07 1.87734e-10 1.09143e-09
3932.98 625.953 6.77611e-07 1.88249e-10 1.09143e-09
3947.61 628.282 6.77611e-07 1.88249e-10 1.09143e-09
3962.31 630.621 6.7761e-07 1.87734e-10 1.09143e-09
3977.05 632.968 6.7761e-07 1.87734e-10 1.09143e-09
3991.86 635.324 6.7761e-07 1.87734e-10 1.09143e-09
4006.71 637.688 6.7761e-07 1.8722e-10 1.09092e-09
4021.63 640.062 6.77609e-07 1.87734e-10 1.09092e-09
4036.59 642.444 6.77609e-07 1.87734e-10 1.09143e-09
4051.62 644.835 6.77609e-07 1.87734e-10 1.09092e-09
4066.7 647.235 6.77609e-07 1.8722e-10 1.09092e-09
4081.83 649.644 6.77609e-07 1.8722e-10 1.09092e-09
4097.02 652.062 6.77609e-07 1.8722e-10 1.0904e-09
4112.27 654.489 6.77608e-07 1.8722e-10 1.09092e-09
4127.58 656.925 6.77608e-07 1.8722e-10 1.09092e-09
4142.94 659.37 6.77608e-07 1.8722e-10 1.0904e-09
4158.36 661.824 6.77607e-07 1.86706e-10 1.0904e-09
4173.84 664.287 6.77607e-07 1.86706e-10 1.0904e-09
4189.37 666.759 6.77607e-07 1.8722e-10 1.08989e-09
4204.96 669.241 6.77606e-07 1.86706e-10 1.0904e-09
4220.61 671.732 6.77606e-07 1.86706e-10 1.0904e-09
4236.32 674.232 6.77606e-07 1.86706e-10 1.08989e-09
4252.09 676.741 6.77606e-07 1.86191e-10 1.08989e-09
4267.92 679.26 6.77606e-07 1.86191e-10 1.08989e-09
4283.8 681.788 6.77605e-07 1.86706e-10 1.08937e-09
4299.74 684.326 6.77605e-07 1.86191e-10 1.08989e-09
4315.75 686.873 6.77605e-07 1.86191e-10 1.08989e-09
4331.81 689.429 6.77605e-07 1.86191e-10 1.08937e-09
4347.93 691.995 6.77604e-07 1.85677e-10 1.08937e-09
4364.12 694.57 6.77604e-07 1.85677e-10 1.08937e-09
4380.36 697.156 6.77604e-07 1.86191e-10 1.08937e-09
4396.66 699.75 6.77603e-07 1.85677e-10 1.08937e-09
4413.02 702.355 6.77603e-07 1.85677e-10 1.08937e-09
4429.45 704.969 6.77603e-07 1.85677e-10 1.08886e-09
4445.94 707.593 6.77603e-07 1.85163e-10 1.08886e-09
4462.48 710.226 6.77603e-07 1.85163e-10 1.08886e-09
4479.09 712.87 6.77602e-07 1.85677e-10 1.08937e-09
4495.76 715.523 6.77602e-07 1.85163e-10 1.08886e-09
4512.49 718.186 6.77602e-07 1.85163e-10 1.08886e-09
4529.29 720.859 6.77602e-07 1.85163e-10 1.08886e-09
4546.15 723.542 6.77602e-07 1.85163e-10 1.08834e-09
4563.07 726.235 6.77601e-07 1.85163e-10 1.08834e-09
4580.05 728.938 6.77601e-07 1.85163e-10 1.08886e-09
4597.1 731.651 6.77601e-07 1.85163e-10 1.08834e-09
4614.21 734.374 6.776e-07 1.84648e-10 1.08834e-09
4631.38 737.107 6.776e-07 1.84648e-10 1.08834e-09
4648.62 739.85 6.776e-07 1.84648e-10 1.08783e-09
4665.92 742.604 6.776e-07 1.84134e-10 1.08783e-09
4683.28 745.368 6.77599e-07 1.84648e-10 1.08834e-09
4700.72 748.142 6.77599e-07 1.84648e-10 1.08783e-09
4718.21 750.927 6.77599e-07 1.84134e-10 1.08783e-09
4735.77 753.721 6.77599e-07 1.84134e-10 1.08783e-09
4753.4 756.527 6.77598e-07 1.84648e-10 1.08732e-09
4771.09 759.342 6.77598e-07 1.84134e-10 1.08783e-09
4788.85 762.169 6.77598e-07 1.84134e-10 1.08783e-09
4806.67 765.005 6.77598e-07 1.84134e-10 1.08732e-09
4824.56 767.853 6.77597e-07 1.8362e-10 1.08732e-09
4842.52 770.71 6.77597e-07 1.8362e-10 1.08732e-09
4860.54 773.579 6.77597e-07 1.8362e-10 1.0868e-09
4878.63 776.458 6.77596e-07 1.8362e-10 1.0868e-09
4896.79 779.348 6.77596e-07 1.8362e-10 1.08732e-09
4915.01 782.249 6.77596e-07 1.8362e-10 1.0868e-09
4933.31 785.16 6.77596e-07 1.8362e-10 1.0868e-09
4951.67 788.082 6.77595e-07 1.83105e-10 1.0868e-09
4970.1 791.015 6.77595e-07 1.8362e-10 1.08732e-09
4988.59 793.959 6.77595e-07 1.8362e-10 1.0868e-09
5007.16 796.914 6.77594e-07 1.83105e-10 1.0868e-09
5025.8 799.881 6.77594e-07 1.83105e-10 1.0868e-09
5044.5 802.858 6.77594e-07 1.83105e-10 1.08629e-09
5063.28 805.846 6.77594e-07 1.82591e-10 1.08629e-09
5082.12 808.845 6.77593e-07 1.83105e-10 1.08629e-09
5101.04 811.855 6.77593e-07 1.83105e-10 1.08629e-09
5120.02 814.877 6.77593e-07 1.82591e-10 1.08629e-09
5139.08 817.91 6.77593e-07 1.82591e-10 1.08629e-09
5158.21 820.954 6.77593e-07 1.82591e-10 1.08577e-09
5177.4 824.01 6.77592e-07 1.82077e-10 1.08577e-09
5196.67 827.076 6.77592e-07 1.82591e-10 1.08629e-09
5216.02 830.155 6.77592e-07 1.82591e-10 1.08577e-09
5235.43 833.244 6.77591e-07 1.82077e-10 1.08577e-09
5254.91 836.346 6.77591e-07 1.82077e-10 1.08577e-09
5274.47 839.458 6.77591e-07 1.82077e-10 1.08526e-09
5294.1 842.583 6.77591e-07 1.81562e-10 1.08526e-09
5313.81 845.719 6.7759e-07 1.82077e-10 1.08577e-09
5333.58 848.866 6.7759e-07 1.82077e-10 1.08526e-09
5353.44 852.026 6.7759e-07 1.81562e-10 1.08526e-09
5373.36 855.197 6.7759e-07 1.81562e-10 1.08526e-09
5393.36 858.38 6.7759e-07 1.81562e-10 1.08526e-09
5413.43 861.575 6.77589e-07 1.82077e-10 1.08474e-09
5433.58 864.781 6.77589e-07 1.81562e-10 1.08526e-09
5453.8 868 6.77589e-07 1.81562e-10 1.08526e-09
5474.1 871.231 6.77589e-07 1.81562e-10 1.08474e-09
5494.48 874.473 6.77588e-07 1.81048e-10 1.08474e-09
5514.93 877.728 6.77588e-07 1.81048e-10 1.08474e-09
5535.45 880.995 6.77588e-07 1.81562e-10 1.08423e-09
5556.05 884.274 6.77587e-07 1.81048e-10 1.08474e-09
5576.73 887.565 6.77587e-07 1.81048e-10 1.08474e-09
5597.49 890.868 6.77587e-07 1.81048e-10 1.08423e-09
5618.32 894.184 6.77587e-07 1.80534e-10 1.08423e-09
5639.23 897.512 6.77587e-07 1.80534e-10 1.08423e-09
5660.22 900.852 6.77586e-07 1.81048e-10 1.08423e-09
5681.29 904.205 6.77586e-07 1.80534e-10 1.08423e-09
5702.43 907.57 6.77586e-07 1.80534e-10 1.08423e-09
5723.66 910.948 6.77586e-07 1.80534e-10 1.08372e-09
5744.96 914.339 6.77586e-07 1.80534e-10 1.08372e-09
5766.34 917.742 6.77585e-07 1.80534e-10 1.08372e-09
5787.8 921.158 6.77585e-07 1.80534e-10 1.08423e-09
5809.35 924.586 6.77585e-07 1.80534e-10 1.08372e-09
5830.97 928.027 6.77584e-07 1.80019e-10 1.08372e-09
5852.67 931.481 6.77584e-07 1.80019e-10 1.08372e-09
5874.45 934.948 6.77584e-07 1.80019e-10 1.0832e-09
5896.32 938.428 6.77583e-07 1.80019e-10 1.0832e-09
5918.26 941.92 6.77583e-07 1.80019e-10 1.08372e-09
5940.29 945.426 6.77583e-07 1.80019e-10 1.0832e-09
5962.4 948.945 6.77583e-07 1.79505e-10 1.0832e-09
5984.59 952.477 6.77583e-07 1.79505e-10 1.0832e-09
6006.86 956.022 6.77582e-07 1.80019e-10 1.08269e-09
6029.22 959.58 6.77582e-07 1.79505e-10 1.0832e-09
6051.66 963.151 6.77582e-07 1.79505e-10 1.0832e-09
6074.18 966.736 6.77582e-07 1.79505e-10 1.08269e-09
6096.79 970.334 6.77581e-07 1.78991e-10 1.08269e-09
6119.48 973.946 6.77581e-07 1.78991e-10 1.08269e-09
6142.26 977.571 6.77581e-07 1.78991e-10 1.08217e-09
6165.12 981.209 6.77581e-07 1.79505e-10 1.08269e-09
6188.06 984.861 6.7758e-07 1.78991e-10 1.08269e-09
6211.1 988.526 6.7758e-07 1.78991e-10 1.08269e-09
6234.21 992.206 6.7758e-07 1.78991e-10 1.08217e-09
6257.41 995.899 6.7758e-07 1.78476e-10 1.08217e-09
6280.7 999.605 6.77579e-07 1.78991e-10 1.08269e-09
6304.08 1003.33 6.77579e-07 1.78991e-10 1.08217e-09
6327.54 1007.06 6.77578e-07 1.78476e-10 1.08217e-09
6351.09 1010.81 6.77578e-07 1.78476e-10 1.08217e-09
6374.73 1014.57 6.77578e-07 1.78476e-10 1.08166e-09
6398.46 1018.35 6.77578e-07 1.77962e-10 1.08166e-09
6422.27 1022.14 6.77577e-07 1.78476e-10 1.08166e-09
6446.17 1025.94 6.77577e-07 1.78476e-10 1.08166e-09
6470.17 1029.76 6.77577e-07 1.77962e-10 1.08166e-09
6494.25 1033.59 6.77577e-07 1.77962e-10 1.08166e-09
6518.42 1037.44 6.77577e-07 1.77962e-10 1.08114e-09
6542.68 1041.3 6.77576e-07 1.78476e-10 1.08114e-09
6567.03 1045.18 6.77576e-07 1.77962e-10 1.08166e-09
6591.47 1049.07 6.77576e-07 1.77962e-10 1.08166e-09
6616 1052.97 6.77576e-07 1.77962e-10 1.08114e-09
6640.63 1056.89 6.77575e-07 1.77448e-10 1.08114e-09
6665.34 1060.82 6.77575e-07 1.77448e-10 1.08114e-09
6690.15 1064.77 6.77575e-07 1.77448e-10 1.08063e-09
6715.05 1068.73 6.77574e-07 1.77448e-10 1.08114e-09
6740.04 1072.71 6.77574e-07 1.77448e-10 1.08114e-09
6765.13 1076.7 6.77574e-07 1.77448e-10 1.08063e-09
6790.31 1080.71 6.77574e-07 1.76933e-10 1.08063e-09
6815.58 1084.73 6.77574e-07 1.76933e-10 1.08063e-09
6840.95 1088.77 6.77573e-07 1.77448e-10 1.08063e-09
6866.41 1092.82 6.77573e-07 1.76933e-10 1.08063e-09
6891.97 1096.89 6.77573e-07 1.76933e-10 1.08063e-09
6917.62 1100.97 6.77573e-07 1.76933e-10 1.08012e-09
6943.36 1105.07 6.77573e-07 1.76933e-10 1.08012e-09
6969.21 1109.18 6.77572e-07 1.76419e-10 1.08012e-09
6995.14 1113.31 6.77572e-07 1.76933e-10 1.08012e-09
7021.18 1117.46 6.77572e-07 1.76933e-10 1.08012e-09
7047.31 1121.61 6.77571e-07 1.76419e-10 1.08012e-09
7073.54 1125.79 6.77571e-07 1.76419e-10 1.08012e-09
7099.87 1129.98 6.77571e-07 1.76419e-10 1.0796e-09
7126.29 1134.18 6.7757e-07 1.76419e-10 1.0796e-09
7152.81 1138.41 6.7757e-07 1.76419e-10 1.08012e-09
7179.44 1142.64 6.7757e-07 1.76419e-10 1.0796e-09
7206.16 1146.9 6.7757e-07 1.75905e-10 1.0796e-09
7232.98 1151.16 6.7757e-07 1.75905e-10 1.0796e-09
7259.9 1155.45 6.7757e-07 1.75905e-10 1.0796e-09
7286.92 1159.75 6.7757e-07 1.75905e-10 1.07909e-09
7314.04 1164.07 6.77569e-07 1.75905e-10 1.0796e-09
7341.26 1168.4 6.77569e-07 1.75905e-10 1.0796e-09
7368.58 1172.75 6.77569e-07 1.75905e-10 1.07909e-09
7396.01 1177.11 6.77568e-07 1.7539e-10 1.07909e-09
7423.54 1181.49 6.77568e-07 1.7539e-10 1.07909e-09
7451.17 1185.89 6.77568e-07 1.75905e-10 1.07909e-09
7478.9 1190.3 6.77567e-07 1.7539e-10 1.07909e-09
7506.73 1194.73 6.77567e-07 1.7539e-10 1.07909e-09
7534.67 1199.18 6.77567e-07 1.7539e-10 1.07857e-09
7562.72 1203.64 6.77567e-07 1.74876e-10 1.07857e-09
7590.86 1208.12 6.77567e-07 1.74876e-10 1.07857e-09
7619.12 1212.62 6.77566e-07 1.7539e-10 1.07806e-09
7647.47 1217.13 6.77566e-07 1.74876e-10 1.07857e-09
7675.94 1221.66 6.77566e-07 1.74876e-10 1.07857e-09
7704.51 1226.21 6.77566e-07 1.74876e-10 1.07857e-09
7733.18 1230.77 6.77566e-07 1.74876e-10 1.07806e-09
7761.96 1235.35 6.77565e-07 1.74876e-10 1.07806e-09
7790.85 1239.95 6.77565e-07 1.74876e-10 1.07857e-09
7819.85 1244.57 6.77565e-07 1.74876e-10 1.07806e-09
7848.95 1249.2 6.77564e-07 1.74361e-10 1.07806e-09
7878.17 1253.85 6.77564e-07 1.74361e-10 1.07806e-09
7907.49 1258.52 6.77564e-07 1.74361e-10 1.07754e-09
7936.92 1263.2 6.77563e-07 1.74361e-10 1.07754e-09
7966.46 1267.9 6.77563e-07 1.74361e-10 1.07806e-09
7996.11 1272.62 6.77563e-07 1.74361e-10 1.07754e-09
8025.87 1277.36 6.77563e-07 1.73847e-10 1.07754e-09
8055.74 1282.11 6.77563e-07 1.73847e-10 1.07754e-09
8085.72 1286.88 6.77563e-07 1.73847e-10 1.07703e-09
8115.82 1291.67 6.77562e-07 1.74361e-10 1.07754e-09
8146.02 1296.48 6.77562e-07 1.73847e-10 1.07754e-09
8176.34 1301.31 6.77562e-07 1.73847e-10 1.07754e-09
8206.77 1306.15 6.77562e-07 1.73847e-10 1.07703e-09
8237.32 1311.01 6.77561e-07 1.73333e-10 1.07703e-09
8267.98 1315.89 6.77561e-07 1.73333e-10 1.07703e-09
8298.75 1320.79 6.7756e-07 1.73847e-10 1.07703e-09
8329.63 1325.7 6.7756e-07 1.73333e-10 1.07703e-09
8360.64 1330.64 6.7756e-07 1.73333e-10 1.07703e-09
8391.75 1335.59 6.7756e-07 1.73333e-10 1.07651e-09
8422.99 1340.56 6.77559e-07 1.72818e-10 1.07651e-09
8454.34 1345.55 6.77559e-07 1.73333e-10 1.07651e-09
8485.8 1350.56 6.77559e-07 1.73333e-10 1.07651e-09
8517.38 1355.58 6.77558e-07 1.72818e-10 1.07651e-09
8549.09 1360.63 6.77558e-07 1.72818e-10 1.07651e-09
8580.9 1365.69 6.77558e-07 1.72818e-10 1.07651e-09
8612.84 1370.78 6.77558e-07 1.72818e-10 1.076e-09
8644.9 1375.88 6.77557e-07 1.72818e-10 1.076e-09
8677.07 1381 6.77557e-07 1.72818e-10 1.07651e-09
8709.37 1386.14 6.77557e-07 1.72818e-10 1.076e-09
8741.78 1391.3 6.77557e-07 1.72304e-10 1.076e-09
8774.32 1396.48 6.77557e-07 1.72304e-10 1.076e-09
8806.98 1401.67 6.77557e-07 1.72304e-10 1.07549e-09
8839.75 1406.89 6.77556e-07 1.72304e-10 1.076e-09
8872.65 1412.13 6.77556e-07 1.72304e-10 1.076e-09
8905.68 1417.38 6.77556e-07 1.72304e-10 1.07549e-09
8938.82 1422.66 6.77555e-07 1.7179e-10 1.07549e-09
8972.09 1427.95 6.77555e-07 1.7179e-10 1.07549e-09
9005.49 1433.27 6.77555e-07 1.72304e-10 1.07549e-09
9039 1438.6 6.77555e-07 1.72304e-10 1.07549e-09
9072.64 1443.96 6.77554e-07 1.7179e-10 1.07549e-09
9106.41 1449.33 6.77554e-07 1.7179e-10 1.07549e-09
9140.3 1454.72 6.77554e-07 1.7179e-10 1.07497e-09
9174.32 1460.14 6.77554e-07 1.71275e-10 1.07497e-09
9208.47 1465.57 6.77553e-07 1.7179e-10 1.07497e-09
9242.74 1471.03 6.77553e-07 1.7179e-10 1.07497e-09
9277.14 1476.5 6.77553e-07 1.71275e-10 1.07497e-09
9311.67 1482 6.77553e-07 1.71275e-10 1.07497e-09
9346.33 1487.51 6.77553e-07 1.71275e-10 1.07446e-09
9381.11 1493.05 6.77553e-07 1.71275e-10 1.07446e-09
9416.03 1498.61 6.77552e-07 1.71275e-10 1.07446e-09
9451.07 1504.19 6.77552e-07 1.71275e-10 1.07497e-09
9486.25 1509.78 6.77552e-07 1.71275e-10 1.07446e-09
9521.56 1515.4 6.77551e-07 1.70761e-10 1.07446e-09
9556.99 1521.04 6.77551e-07 1.70761e-10 1.07446e-09
9592.56 1526.7 6.77551e-07 1.70761e-10 1.07394e-09
9628.27 1532.39 6.7755e-07 1.70761e-10 1.07446e-09
9664.1 1538.09 6.7755e-07 1.70761e-10 1.07446e-09
9700.07 1543.81 6.7755e-07 1.70761e-10 1.07394e-09
9736.17 1549.56 6.7755e-07 1.70761e-10 1.07394e-09
9772.41 1555.33 6.7755e-07 1.70247e-10 1.07394e-09
9808.78 1561.12 6.77549e-07 1.70761e-10 1.07343e-09
9845.29 1566.93 6.77549e-07 1.70761e-10 1.07394e-09
9881.93 1572.76 6.77549e-07 1.70247e-10 1.07394e-09
9918.71 1578.61 6.77549e-07 1.70247e-10 1.07394e-09
9955.63 1584.49 6.77549e-07 1.70247e-10 1.07343e-09
9992.68 1590.38 6.77548e-07 1.69732e-10 1.07343e-09
10029.9 1596.3 6.77548e-07 1.70247e-10 1.07343e-09
10067.2 1602.25 6.77548e-07 1.70247e-10 1.07343e-09
10104.7 1608.21 6.77547e-07 1.69732e-10 1.07343e-09
10142.3 1614.19 6.77547e-07 1.69732e-10 1.07343e-09
10180 1620.2 6.77547e-07 1.69732e-10 1.07343e-09
10217.9 1626.23 6.77547e-07 1.70247e-10 1.07291e-09
10255.9 1632.28 6.77546e-07 1.69732e-10 1.07343e-09
10294.1 1638.36 6.77546e-07 1.69732e-10 1.07343e-09
10332.4 1644.46 6.77546e-07 1.69732e-10 1.07291e-09
10370.9 1650.58 6.77546e-07 1.69218e-10 1.07291e-09
10409.5 1656.72 6.77546e-07 1.69218e-10 1.07291e-09
10448.2 1662.89 6.77546e-07 1.69218e-10 1.0724e-09
10487.1 1669.08 6.77545e-07 1.69218e-10 1.07291e-09
10526.1 1675.29 6.77545e-07 1.69218e-10 1.07291e-09
10565.3 1681.52 6.77545e-07 1.69218e-10 1.0724e-09
10604.6 1687.78 6.77544e-07 1.68704e-10 1.0724e-09
10644.1 1694.06 6.77544e-07 1.68704e-10 1.0724e-09
10683.7 1700.37 6.77544e-07 1.69218e-10 1.0724e-09
10723.5 1706.7 6.77544e-07 1.69218e-10 1.0724e-09
10763.4 1713.05 6.77543e-07 1.68704e-10 1.0724e-09
10803.5 1719.43 6.77543e-07 1.68704e-10 1.0724e-09
10843.7 1725.82 6.77543e-07 1.68704e-10 1.07189e-09
10884 1732.25 6.77542e-07 1.68189e-10 1.07189e-09
10924.5 1738.7 6.77542e-07 1.68704e-10 1.07189e-09
10965.2 1745.17 6.77542e-07 1.68704e-10 1.07189e-09
11006 1751.66 6.77542e-07 1.68704e-10 1.07189e-09
11047 1758.18 6.77541e-07 1.68189e-10 1.07189e-09
11088.1 1764.73 6.77541e-07 1.68189e-10 1.07189e-09
11129.4 1771.29 6.77541e-07 1.68704e-10 1.07137e-09
11170.8 1777.89 6.7754e-07 1.68189e-10 1.07189e-09
11212.4 1784.5 6.7754e-07 1.68189e-10 1.07189e-09
11254.1 1791.14 6.7754e-07 1.68189e-10 1.07137e-09
11296 1797.81 6.7754e-07 1.67675e-10 1.07137e-09
11338 1804.5 6.7754e-07 1.67675e-10 1.07137e-09
11380.2 1811.22 6.7754e-07 1.67675e-10 1.07086e-09
11422.6 1817.96 6.77539e-07 1.68189e-10 1.07137e-09
11465.1 1824.73 6.77539e-07 1.67675e-10 1.07137e-09
11507.8 1831.52 6.77539e-07 1.67675e-10 1.07086e-09
11550.6 1838.33 6.77539e-07 1.67675e-10 1.07086e-09
11593.6 1845.18 6.77538e-07 1.67161e-10 1.07086e-09
11636.7 1852.04 6.77538e-07 1.67675e-10 1.07086e-09
11680 1858.94 6.77538e-07 1.67675e-10 1.07086e-09
11723.5 1865.85 6.77537e-07 1.67161e-10 1.07086e-09
11767.1 1872.8 6.77537e-07 1.67161e-10 1.07086e-09
11810.9 1879.77 6.77537e-07 1.67161e-10 1.07034e-09
11854.9 1886.77 6.77537e-07 1.67161e-10 1.07034e-09
11899 1893.79 6.77536e-07 1.67161e-10 1.07034e-09
11943.3 1900.84 6.77536e-07 1.67161e-10 1.07086e-09
11987.8 1907.91 6.77536e-07 1.67161e-10 1.07034e-09
12032.4 1915.01 6.77536e-07 1.66646e-10 1.07034e-09
12077.2 1922.14 6.77536e-07 1.66646e-10 1.07034e-09
12122.1 1929.29 6.77535e-07 1.67161e-10 1.06983e-09
12167.2 1936.47 6.77535e-07 1.66646e-10 1.07034e-09
12212.5 1943.68 6.77535e-07 1.66646e-10 1.07034e-09
12258 1950.92 6.77535e-07 1.66646e-10 1.06983e-09
12303.6 1958.18 6.77535e-07 1.66646e-10 1.06983e-09
12349.4 1965.47 6.77534e-07 1.66132e-10 1.06983e-09
12395.3 1972.78 6.77534e-07 1.66132e-10 1.06931e-09
12441.5 1980.12 6.77534e-07 1.66646e-10 1.06931e-09
12487.8 1987.49 6.77533e-07 1.66132e-10 1.06983e-09
12534.3 1994.89 6.77533e-07 1.66132e-10 1.06983e-09
12580.9 2002.31 6.77533e-07 1.66132e-10 1.06931e-09
12627.7 2009.77 6.77533e-07 1.65618e-10 1.06931e-09
12674.7 2017.25 6.77532e-07 1.66132e-10 1.06931e-09
12721.9 2024.75 6.77532e-07 1.66132e-10 1.06931e-09
12769.3 2032.29 6.77532e-07 1.65618e-10 1.06931e-09
12816.8 2039.85 6.77532e-07 1.65618e-10 1.06931e-09
12864.5 2047.45 6.77532e-07 1.65618e-10 1.0688e-09
12912.4 2055.07 6.77532e-07 1.65618e-10 1.0688e-09
12960.4 2062.72 6.77531e-07 1.65618e-10 1.0688e-09
13008.7 2070.39 6.77531e-07 1.65618e-10 1.06931e-09
13057.1 2078.1 6.77531e-07 1.65618e-10 1.0688e-09
13105.7 2085.83 6.7753e-07 1.65103e-10 1.0688e-09
13154.5 2093.6 6.7753e-07 1.65103e-10 1.0688e-09
13203.4 2101.39 6.7753e-07 1.65618e-10 1.06829e-09
13252.6 2109.21 6.7753e-07 1.65618e-10 1.0688e-09
13301.9 2117.06 6.77529e-07 1.65103e-10 1.0688e-09
13351.4 2124.94 6.77529e-07 1.65103e-10 1.06829e-09
13401.1 2132.85 6.77529e-07 1.65103e-10 1.06829e-09
13451 2140.79 6.77529e-07 1.64589e-10 1.06829e-09
13501 2148.75 6.77528e-07 1.65103e-10 1.06829e-09
13551.3 2156.75 6.77528e-07 1.65103e-10 1.06829e-09
13601.7 2164.78 6.77528e-07 1.64589e-10 1.06829e-09
13652.3 2172.84 6.77528e-07 1.64589e-10 1.06829e-09
13703.1 2180.92 6.77528e-07 1.64589e-10 1.06777e-09
13754.1 2189.04 6.77528e-07 1.64589e-10 1.06777e-09
13805.3 2197.19 6.77527e-07 1.64589e-10 1.06777e-09
13856.7 2205.36 6.77527e-07 1.64589e-10 1.06777e-09
13908.3 2213.57 6.77527e-07 1.64589e-10 1.06777e-09
13960.1 2221.81 6.77526e-07 1.64075e-10 1.06777e-09
14012 2230.08 6.77526e-07 1.64075e-10 1.06777e-09
14064.2 2238.38 6.77526e-07 1.64075e-10 1.06726e-09
14116.5 2246.71 6.77525e-07 1.64075e-10 1.06726e-09
14169 2255.07 6.77525e-07 1.64075e-10 1.06777e-09
14221.8 2263.47 6.77525e-07 1.64075e-10 1.06726e-09
14274.7 2271.89 6.77525e-07 1.64075e-10 1.06726e-09
14327.8 2280.35 6.77524e-07 1.6356e-10 1.06726e-09
14381.2 2288.83 6.77524e-07 1.64075e-10 1.06726e-09
14434.7 2297.35 6.77524e-07 1.64075e-10 1.06726e-09
14488.4 2305.9 6.77523e-07 1.6356e-10 1.06726e-09
14542.3 2314.49 6.77523e-07 1.6356e-10 1.06726e-09
14596.5 2323.1 6.77523e-07 1.6356e-10 1.06674e-09
14650.8 2331.75 6.77523e-07 1.63046e-10 1.06674e-09
14705.3 2340.42 6.77523e-07 1.63046e-10 1.06674e-09
14760.1 2349.14 6.77522e-07 1.6356e-10 1.06674e-09
14815 2357.88 6.77522e-07 1.6356e-10 1.06674e-09
14870.1 2366.65 6.77522e-07 1.63046e-10 1.06674e-09
14925.5 2375.46 6.77522e-07 1.63046e-10 1.06674e-09
14981 2384.3 6.77522e-07 1.63046e-10 1.06623e-09
15036.8 2393.18 6.77521e-07 1.63046e-10 1.06623e-09
15092.7 2402.08 6.77521e-07 1.63046e-10 1.06674e-09
15148.9 2411.03 6.77521e-07 1.63046e-10 1.06623e-09
15205.3 2420 6.7752e-07 1.62532e-10 1.06623e-09
15261.9 2429.01 6.7752e-07 1.62532e-10 1.06623e-09
15318.7 2438.05 6.7752e-07 1.62532e-10 1.06571e-09
15375.7 2447.12 6.7752e-07 1.63046e-10 1.06571e-09
15432.9 2456.23 6.77519e-07 1.62532e-10 1.06623e-09
15490.4 2465.37 6.77519e-07 1.62532e-10 1.06623e-09
15548 2474.55 6.77519e-07 1.62532e-10 1.06571e-09
15605.9 2483.76 6.77519e-07 1.62017e-10 1.06571e-09
15664 2493 6.77518e-07 1.62532e-10 1.06571e-09
15722.3 2502.28 6.77518e-07 1.62532e-10 1.06571e-09
15780.8 2511.59 6.77518e-07 1.62532e-10 1.06571e-09
15839.5 2520.94 6.77518e-07 1.62017e-10 1.06571e-09
15898.5 2530.32 6.77518e-07 1.62017e-10 1.06571e-09
15957.7 2539.74 6.77518e-07 1.62017e-10 1.0652e-09
16017 2549.19 6.77517e-07 1.62017e-10 1.0652e-09
16076.7 2558.68 6.77517e-07 1.62017e-10 1.06571e-09
16136.5 2568.2 6.77517e-07 1.62017e-10 1.0652e-09
16196.6 2577.76 6.77516e-07 1.61503e-10 1.0652e-09
16256.8 2587.36 6.77516e-07 1.61503e-10 1.0652e-09
16317.3 2596.99 6.77516e-07 1.61503e-10 1.06469e-09
16378.1 2606.65 6.77516e-07 1.62017e-10 1.06469e-09
16439 2616.35 6.77515e-07 1.61503e-10 1.0652e-09
16500.2 2626.09 6.77515e-07 1.61503e-10 1.0652e-09
16561.6 2635.86 6.77515e-07 1.61503e-10 1.06469e-09
16623.3 2645.67 6.77515e-07 1.60989e-10 1.06469e-09
16685.1 2655.52 6.77515e-07 1.60989e-10 1.06469e-09
16747.2 2665.41 6.77514e-07 1.61503e-10 1.06417e-09
16809.6 2675.33 6.77514e-07 1.60989e-10 1.06469e-09
16872.1 2685.28 6.77514e-07 1.60989e-10 1.06469e-09
16934.9 2695.28 6.77514e-07 1.60989e-10 1.06469e-09
16998 2705.31 6.77514e-07 1.60989e-10 1.06417e-09
17061.2 2715.38 6.77513e-07 1.60989e-10 1.06417e-09
17124.7 2725.48 6.77513e-07 1.60989e-10 1.06469e-09
17188.5 2735.63 6.77513e-07 1.60989e-10 1.06417e-09
17252.4 2745.81 6.77513e-07 1.60989e-10 1.06417e-09
17316.6 2756.03 6.77512e-07 1.60474e-10 1.06417e-09
17381.1 2766.29 6.77512e-07 1.60474e-10 1.06366e-09
17445.8 2776.58 6.77512e-07 1.60474e-10 1.06366e-09
17510.7 2786.92 6.77511e-07 1.60474e-10 1.06417e-09
17575.9 2797.29 6.77511e-07 1.60474e-10 1.06417e-09
17641.3 2807.7 6.77511e-07 1.60474e-10 1.06366e-09
17707 2818.15 6.77511e-07 1.5996e-10 1.06366e-09
17772.9 2828.64 6.77511e-07 1.5996e-10 1.06366e-09
17839 2839.17 6.7751e-07 1.60474e-10 1.06314e-09
17905.4 2849.73 6.7751e-07 1.5996e-10 1.06366e-09
17972 2860.34 6.7751e-07 1.5996e-10 1.06366e-09
18038.9 2870.99 6.7751e-07 1.5996e-10 1.06314e-09
18106.1 2881.67 6.7751e-07 1.5996e-10 1.06314e-09
18173.5 2892.4 6.77509e-07 1.59446e-10 1.06314e-09
18241.1 2903.16 6.77509e-07 1.5996e-10 1.06314e-09
18309 2913.97 6.77509e-07 1.5996e-10 1.06314e-09
18377.1 2924.81 6.77508e-07 1.59446e-10 1.06314e-09
18445.5 2935.7 6.77508e-07 1.59446e-10 1.06314e-09
18514.2 2946.62 6.77508e-07 1.59446e-10 1.06263e-09
18583.1 2957.59 6.77508e-07 1.5996e-10 1.06263e-09
18652.3 2968.6 6.77507e-07 1.59446e-10 1.06314e-09
18721.7 2979.65 6.77507e-07 1.59446e-10 1.06314e-09
18791.4 2990.74 6.77507e-07 1.59446e-10 1.06263e-09
18861.3 3001.87 6.77506e-07 1.58931e-10 1.06263e-09
18931.5 3013.04 6.77506e-07 1.58931e-10 1.06263e-09
19002 3024.26 6.77506e-07 1.58931e-10 1.06211e-09
19072.7 3035.51 6.77506e-07 1.59446e-10 1.06211e-09
19143.7 3046.81 6.77505e-07 1.58931e-10 1.06263e-09
19214.9 3058.15 6.77505e-07 1.58931e-10 1.06211e-09
19286.4 3069.53 6.77505e-07 1.58931e-10 1.06211e-09
19358.2 3080.96 6.77505e-07 1.58417e-10 1.06211e-09
19430.3 3092.42 6.77504e-07 1.58931e-10 1.06211e-09
19502.6 3103.93 6.77504e-07 1.58931e-10 1.06211e-09
19575.2 3115.48 6.77504e-07 1.58931e-10 1.06211e-09
19648 3127.08 6.77504e-07 1.58417e-10 1.06211e-09
19721.2 3138.72 6.77504e-07 1.58417e-10 1.06211e-09
19794.6 3150.4 6.77504e-07 1.58417e-10 1.0616e-09
19868.2 3162.13 6.77503e-07 1.58417e-10 1.0616e-09
19942.2 3173.9 6.77503e-07 1.58417e-10 1.06211e-09
20016.4 3185.71 6.77503e-07 1.58417e-10 1.0616e-09
20090.9 3197.56 6.77502e-07 1.57903e-10 1.0616e-09
20165.7 3209.47 6.77502e-07 1.57903e-10 1.0616e-09
20240.7 3221.41 6.77502e-07 1.58417e-10 1.06108e-09
20316.1 3233.4 6.77502e-07 1.58417e-10 1.0616e-09
20391.7 3245.43 6.77501e-07 1.57903e-10 1.0616e-09
20467.6 3257.51 6.77501e-07 1.57903e-10 1.06108e-09
20543.7 3269.64 6.77501e-07 1.57903e-10 1.06108e-09
20620.2 3281.81 6.77501e-07 1.57388e-10 1.06108e-09
20696.9 3294.02 6.77501e-07 1.57388e-10 1.06108e-09
20774 3306.28 6.775e-07 1.57903e-10 1.06057e-09
20851.3 3318.59 6.775e-07 1.57903e-10 1.06108e-09
20928.9 3330.94 6.775e-07 1.57388e-10 1.06108e-09
21006.8 3343.34 6.775e-07 1.57388e-10 1.06108e-09
21085 3355.78 6.775e-07 1.57388e-10 1.06057e-09
21163.5 3368.27 6.77499e-07 1.57388e-10 1.06057e-09
21242.2 3380.81 6.77499e-07 1.57388e-10 1.06108e-09
21321.3 3393.39 6.77499e-07 1.57388e-10 1.06057e-09
21400.6 3406.02 6.77499e-07 1.57388e-10 1.06057e-09
21480.3 3418.69 6.77498e-07 1.56874e-10 1.06057e-09
21560.2 3431.42 6.77498e-07 1.56874e-10 1.06006e-09
21640.5 3444.19 6.77498e-07 1.57388e-10 1.06006e-09
21721 3457.01 6.77497e-07 1.56874e-10 1.06057e-09
21801.9 3469.88 6.77497e-07 1.56874e-10 1.06057e-09
21883 3482.79 6.77497e-07 1.56874e-10 1.06006e-09
21964.5 3495.75 6.77497e-07 1.5636e-10 1.06006e-09
22046.2 3508.76 6.77496e-07 1.56874e-10 1.06006e-09
22128.3 3521.82 6.77496e-07 1.56874e-10 1.06006e-09
22210.6 3534.93 6.77496e-07 1.56874e-10 1.06006e-09
22293.3 3548.09 6.77496e-07 1.5636e-10 1.06006e-09
22376.3 3561.29 6.77496e-07 1.5636e-10 1.06006e-09
22459.5 3574.55 6.77496e-07 1.5636e-10 1.05954e-09
22543.1 3587.85 6.77495e-07 1.55845e-10 1.05954e-09
22627 3601.2 6.77495e-07 1.5636e-10 1.05954e-09
22711.3 3614.61 6.77495e-07 1.5636e-10 1.05954e-09
22795.8 3628.06 6.77495e-07 1.5636e-10 1.05954e-09
22880.6 3641.56 6.77494e-07 1.55845e-10 1.05954e-09
22965.8 3655.12 6.77494e-07 1.55845e-10 1.05954e-09
23051.3 3668.72 6.77494e-07 1.5636e-10 1.05903e-09
23137.1 3682.38 6.77493e-07 1.55845e-10 1.05954e-09
23223.2 3696.08 6.77493e-07 1.55845e-10 1.05954e-09
23309.6 3709.84 6.77493e-07 1.55845e-10 1.05903e-09
23396.4 3723.65 6.77493e-07 1.55845e-10 1.05903e-09
23483.4 3737.5 6.77493e-07 1.55331e-10 1.05903e-09
23570.8 3751.41 6.77492e-07 1.55845e-10 1.05903e-09
23658.6 3765.38 6.77492e-07 1.55845e-10 1.05903e-09
23746.6 3779.39 6.77492e-07 1.55331e-10 1.05903e-09
23835 3793.46 6.77492e-07 1.55331e-10 1.05903e-09
23923.7 3807.58 6.77492e-07 1.55331e-10 1.05851e-09
24012.8 3821.75 6.77491e-07 1.55845e-10 1.05851e-09
24102.1 3835.97 6.77491e-07 1.55331e-10 1.05903e-09
24191.8 3850.25 6.77491e-07 1.55331e-10 1.05903e-09
24281.9 3864.58 6.77491e-07 1.55331e-10 1.05851e-09
24372.2 3878.96 6.7749e-07 1.54817e-10 1.05851e-09
24463 3893.4 6.7749e-07 1.54817e-10 1.05851e-09
24554 3907.89 6.7749e-07 1.54817e-10 1.058e-09
24645.4 3922.44 6.7749e-07 1.55331e-10 1.058e-09
24737.1 3937.03 6.77489e-07 1.54817e-10 1.05851e-09
24829.2 3951.69 6.77489e-07 1.54817e-10 1.05851e-09
24921.6 3966.39 6.77489e-07 1.54817e-10 1.058e-09
25014.3 3981.16 6.77488e-07 1.54302e-10 1.058e-09
25107.4 3995.97 6.77488e-07 1.54817e-10 1.058e-09
25200.9 4010.85 6.77488e-07 1.54817e-10 1.058e-09
25294.7 4025.77 6.77488e-07 1.54817e-10 1.058e-09
25388.8 4040.76 6.77487e-07 1.54302e-10 1.058e-09
25483.3 4055.8 6.77487e-07 1.54302e-10 1.05748e-09
25578.2 4070.89 6.77487e-07 1.54302e-10 1.05748e-09
25673.4 4086.04 6.77486e-07 1.54302e-10 1.05748e-09
25768.9 4101.25 6.77486e-07 1.54302e-10 1.058e-09
25864.8 4116.52 6.77486e-07 1.54302e-10 1.05748e-09
25961.1 4131.84 6.77486e-07 1.54302e-10 1.05748e-09
26057.7 4147.22 6.77486e-07 1.53788e-10 1.05748e-09
26154.7 4162.65 6.77486e-07 1.53788e-10 1.05748e-09
26252.1 4178.14 6.77485e-07 1.54302e-10 1.05697e-09
26349.8 4193.69 6.77485e-07 1.53788e-10 1.05748e-09
26447.8 4209.3 6.77485e-07 1.53788e-10 1.05748e-09
26546.3 4224.97 6.77485e-07 1.53788e-10 1.05697e-09
26645.1 4240.69 6.77485e-07 1.53788e-10 1.05697e-09
26744.2 4256.48 6.77484e-07 1.53274e-10 1.05697e-09
26843.8 4272.32 6.77484e-07 1.53788e-10 1.05646e-09
26943.7 4288.22 6.77484e-07 1.53788e-10 1.05697e-09
27044 4304.18 6.77484e-07 1.53788e-10 1.05697e-09
27144.6 4320.2 6.77483e-07 1.53274e-10 1.05697e-09
27245.6 4336.28 6.77483e-07 1.53274e-10 1.05646e-09
27347.1 4352.42 6.77483e-07 1.53788e-10 1.05646e-09
27448.8 4368.62 6.77482e-07 1.53274e-10 1.05646e-09
27551 4384.88 6.77482e-07 1.53274e-10 1.05697e-09
27653.5 4401.2 6.77482e-07 1.53274e-10 1.05646e-09
27756.5 4417.58 6.77482e-07 1.52759e-10 1.05646e-09
27859.8 4434.02 6.77482e-07 1.52759e-10 1.05646e-09
27963.5 4450.52 6.77481e-07 1.53274e-10 1.05594e-09
28067.5 4467.09 6.77481e-07 1.53274e-10 1.05594e-09
28172 4483.71 6.77481e-07 1.52759e-10 1.05646e-09
28276.9 4500.4 6.77481e-07 1.52759e-10 1.05594e-09
28382.1 4517.15 6.77481e-07 1.52759e-10 1.05594e-09
28487.7 4533.96 6.7748e-07 1.52245e-10 1.05594e-09
28593.8 4550.84 6.7748e-07 1.52759e-10 1.05594e-09
28700.2 4567.78 6.7748e-07 1.52759e-10 1.05594e-09
28807 4584.78 6.7748e-07 1.52759e-10 1.05594e-09
28914.2 4601.84 6.77479e-07 1.52245e-10 1.05594e-09
29021.8 4618.97 6.77479e-07 1.52245e-10 1.05594e-09
29129.8 4636.16 6.77479e-07 1.52245e-10 1.05543e-09
29238.3 4653.41 6.77478e-07 1.52245e-10 1.05543e-09
29347.1 4670.73 6.77478e-07 1.52245e-10 1.05594e-09
29456.3 4688.12 6.77478e-07 1.52245e-10 1.05543e-09
29565.9 4705.57 6.77478e-07 1.52245e-10 1.05543e-09
29676 4723.08 6.77478e-07 1.5173e-10 1.05543e-09
29786.4 4740.66 6.77477e-07 1.52245e-10 1.05543e-09
29897.3 4758.3 6.77477e-07 1.52245e-10 1.05491e-09
30008.6 4776.01 6.77477e-07 1.52245e-10 1.05543e-09
30120.3 4793.79 6.77477e-07 1.5173e-10 1.05543e-09
30232.4 4811.63 6.77477e-07 1.5173e-10 1.05491e-09
30344.9 4829.54 6.77477e-07 1.5173e-10 1.05491e-09
30457.8 4847.51 6.77476e-07 1.5173e-10 1.05491e-09
30571.2 4865.55 6.77476e-07 1.5173e-10 1.05491e-09
30685 4883.66 6.77476e-07 1.5173e-10 1.05491e-09
30799.2 4901.84 6.77476e-07 1.5173e-10 1.05491e-09
30913.8 4920.08 6.77475e-07 1.51216e-10 1.05491e-09
31028.9 4938.4 6.77475e-07 1.51216e-10 1.05491e-09
31144.3 4956.78 6.77475e-07 1.5173e-10 1.0544e-09
31260.3 4975.22 6.77474e-07 1.51216e-10 1.05491e-09
31376.6 4993.74 6.77474e-07 1.51216e-10 1.05491e-09
31493.4 5012.33 6.77474e-07 1.51216e-10 1.0544e-09
31610.6 5030.98 6.77474e-07 1.51216e-10 1.0544e-09
31728.2 5049.71 6.77474e-07 1.50702e-10 1.0544e-09
31846.3 5068.5 6.77473e-07 1.51216e-10 1.05388e-09
31964.9 5087.37 6.77473e-07 1.51216e-10 1.0544e-09
32083.8 5106.3 6.77473e-07 1.50702e-10 1.0544e-09
32203.2 5125.31 6.77473e-07 1.50702e-10 1.0544e-09
32323.1 5144.38 6.77473e-07 1.50702e-10 1.05388e-09
32443.4 5163.53 6.77473e-07 1.50702e-10 1.05388e-09
32564.2 5182.75 6.77472e-07 1.50702e-10 1.05388e-09
32685.4 5202.04 6.77472e-07 1.50702e-10 1.05388e-09
32807 5221.4 6.77472e-07 1.50702e-10 1.05388e-09
32929.1 5240.83 6.77471e-07 1.50187e-10 1.05388e-09
33051.7 5260.34 6.77471e-07 1.50187e-10 1.05388e-09
33174.7 5279.91 6.77471e-07 1.50187e-10 1.05337e-09
33298.2 5299.57 6.7747e-07 1.50702e-10 1.05337e-09
33422.1 5319.29 6.7747e-07 1.50187e-10 1.05388e-09
33546.5 5339.09 6.7747e-07 1.50187e-10 1.05337e-09
33671.3 5358.96 6.7747e-07 1.50187e-10 1.05337e-09
33796.7 5378.9 6.77469e-07 1.49673e-10 1.05337e-09
33922.4 5398.92 6.77469e-07 1.49673e-10 1.05337e-09
34048.7 5419.02 6.77469e-07 1.50187e-10 1.05286e-09
34175.4 5439.19 6.77469e-07 1.50187e-10 1.05337e-09
34302.6 5459.43 6.77468e-07 1.49673e-10 1.05337e-09
34430.3 5479.75 6.77468e-07 1.49673e-10 1.05337e-09
34558.4 5500.15 6.77468e-07 1.49673e-10 1.05286e-09
34687.1 5520.62 6.77467e-07 1.49673e-10 1.05286e-09
34816.2 5541.16 6.77467e-07 1.49673e-10 1.05337e-09
34945.7 5561.79 6.77467e-07 1.49673e-10 1.05286e-09
35075.8 5582.49 6.77467e-07 1.49673e-10 1.05286e-09
35206.4 5603.26 6.77467e-07 1.49159e-10 1.05286e-09
35337.4 5624.12 6.77467e-07 1.49159e-10 1.05286e-09
35468.9 5645.05 6.77467e-07 1.49159e-10 1.05234e-09
35600.9 5666.06 6.77466e-07 1.49673e-10 1.05234e-09
35733.4 5687.15 6.77466e-07 1.49159e-10 1.05286e-09
35866.4 5708.32 6.77466e-07 1.49159e-10 1.05234e-09
35999.9 5729.56 6.77466e-07 1.49159e-10 1.05234e-09
36133.9 5750.89 6.77465e-07 1.48644e-10 1.05234e-09
36268.4 5772.29 6.77465e-07 1.49159e-10 1.05234e-09
36403.4 5793.78 6.77465e-07 1.49159e-10 1.05234e-09
36538.9 5815.34 6.77465e-07 1.49159e-10 1.05234e-09
36674.8 5836.98 6.77464e-07 1.48644e-10 1.05234e-09
36811.3 5858.71 6.77464e-07 1.48644e-10 1.05234e-09
36948.4 5880.51 6.77464e-07 1.48644e-10 1.05183e-09
37085.9 5902.4 6.77463e-07 1.48644e-10 1.05183e-09
37223.9 5924.37 6.77463e-07 1.48644e-10 1.05234e-09
37362.4 5946.42 6.77463e-07 1.48644e-10 1.05183e-09
37501.5 5968.55 6.77463e-07 1.48644e-10 1.05183e-09
37641.1 5990.76 6.77463e-07 1.4813e-10 1.05183e-09
37781.2 6013.06 6.77462e-07 1.48644e-10 1.05183e-09
37921.8 6035.44 6.77462e-07 1.48644e-10 1.05183e-09
38062.9 6057.9 6.77462e-07 1.48644e-10 1.05183e-09
38204.6 6080.45 6.77462e-07 1.4813e-10 1.05183e-09
38346.8 6103.08 6.77462e-07 1.4813e-10 1.05131e-09
38489.5 6125.8 6.77462e-07 1.4813e-10 1.05131e-09
38632.8 6148.59 6.77461e-07 1.47616e-10 1.05131e-09
38776.5 6171.48 6.77461e-07 1.4813e-10 1.05131e-09
38920.9 6194.45 6.77461e-07 1.4813e-10 1.05131e-09
39065.7 6217.5 6.77461e-07 1.4813e-10 1.05131e-09
39211.1 6240.64 6.7746e-07 1.47616e-10 1.05131e-09
39357.1 6263.87 6.7746e-07 1.47616e-10 1.0508e-09
39503.5 6287.18 6.7746e-07 1.4813e-10 1.0508e-09
39650.6 6310.58 6.77459e-07 1.47616e-10 1.05131e-09
39798.1 6334.07 6.77459e-07 1.47616e-10 1.05131e-09
39946.3 6357.65 6.77459e-07 1.47616e-10 1.0508e-09
40094.9 6381.31 6.77459e-07 1.47616e-10 1.0508e-09
40244.2 6405.06 6.77459e-07 1.47101e-10 1.0508e-09
40394 6428.9 6.77458e-07 1.47616e-10 1.0508e-09
40544.3 6452.83 6.77458e-07 1.47616e-10 1.0508e-09
40695.2 6476.84 6.77458e-07 1.47616e-10 1.0508e-09
40846.7 6500.95 6.77458e-07 1.47101e-10 1.0508e-09
40998.7 6525.14 6.77458e-07 1.47101e-10 1.05028e-09
41151.3 6549.43 6.77457e-07 1.47616e-10 1.05028e-09
41304.4 6573.81 6.77457e-07 1.47101e-10 1.05028e-09
41458.2 6598.27 6.77457e-07 1.47101e-10 1.0508e-09
41612.5 6622.83 6.77457e-07 1.47101e-10 1.05028e-09
41767.3 6647.48 6.77457e-07 1.47101e-10 1.05028e-09
41922.8 6672.22 6.77456e-07 1.46587e-10 1.05028e-09
42078.8 6697.05 6.77456e-07 1.46587e-10 1.04977e-09
42235.4 6721.98 6.77456e-07 1.47101e-10 1.04977e-09
42392.6 6747 6.77456e-07 1.47101e-10 1.05028e-09
42550.4 6772.11 6.77455e-07 1.46587e-10 1.05028e-09
42708.8 6797.31 6.77455e-07 1.46587e-10 1.04977e-09
42867.7 6822.61 6.77455e-07 1.46587e-10 1.04977e-09
43027.3 6848.01 6.77454e-07 1.46587e-10 1.04977e-09
43187.4 6873.49 6.77454e-07 1.46587e-10 1.04977e-09
43348.2 6899.08 6.77454e-07 1.46587e-10 1.04977e-09
43509.5 6924.75 6.77454e-07 1.46587e-10 1.04977e-09
43671.4 6950.53 6.77454e-07 1.46073e-10 1.04977e-09
43834 6976.4 6.77454e-07 1.46073e-10 1.04977e-09
43997.1 7002.36 6.77454e-07 1.46073e-10 1.04925e-09
44160.9 7028.42 6.77452e-07 1.46073e-10 1.04925e-09
44325.2 7054.58 6.77452e-07 1.46073e-10 1.04977e-09
44490.2 7080.84 6.77452e-07 1.46073e-10 1.04925e-09
44655.8 7107.19 6.77452e-07 1.46073e-10 1.04925e-09
44822 7133.64 6.77452e-07 1.45558e-10 1.04925e-09
44988.8 7160.19 6.77451e-07 1.46073e-10 1.04925e-09
45156.3 7186.84 6.77451e-07 1.46073e-10 1.04925e-09
45324.3 7213.59 6.77451e-07 1.46073e-10 1.04925e-09
45493 7240.44 6.77451e-07 1.45558e-10 1.04925e-09
45662.4 7267.39 6.77451e-07 1.45558e-10 1.04874e-09
45832.3 7294.44 6.77451e-07 1.45558e-10 1.04874e-09
46002.9 7321.59 6.7745e-07 1.45558e-10 1.04874e-09
46174.1 7348.84 6.7745e-07 1.45558e-10 1.04925e-09
46346 7376.19 6.7745e-07 1.45558e-10 1.04874e-09
46518.4 7403.64 6.7745e-07 1.45558e-10 1.04874e-09
46691.6 7431.2 6.77449e-07 1.45044e-10 1.04874e-09
46865.4 7458.85 6.77449e-07 1.45558e-10 1.04823e-09
47039.8 7486.62 6.77449e-07 1.45558e-10 1.04823e-09
47214.9 7514.48 6.77449e-07 1.45558e-10 1.04874e-09
47390.6 7542.45 6.77448e-07 1.45044e-10 1.04874e-09
47567 7570.52 6.77448e-07 1.45044e-10 1.04823e-09
47744 7598.7 6.77448e-07 1.45044e-10 1.04823e-09
47921.7 7626.98 6.77448e-07 1.4453e-10 1.04823e-09
48100.1 7655.36 6.77447e-07 1.45044e-10 1.04823e-09
48279.1 7683.86 6.77447e-07 1.45044e-10 1.04823e-09
48458.8 7712.45 6.77447e-07 1.45044e-10 1.04823e-09
48639.1 7741.16 6.77447e-07 1.4453e-10 1.04823e-09
48820.2 7769.97 6.77447e-07 1.4453e-10 1.04823e-09
49001.9 7798.89 6.77446e-07 1.45044e-10 1.04771e-09
49184.2 7827.92 6.77446e-07 1.4453e-10 1.04771e-09
49367.3 7857.05 6.77446e-07 1.4453e-10 1.04823e-09
49551 7886.29 6.77446e-07 1.4453e-10 1.04771e-09
49735.5 7915.65 6.77446e-07 1.4453e-10 1.04771e-09
49920.6 7945.11 6.77445e-07 1.44015e-10 1.04771e-09
50106.4 7974.68 6.77445e-07 1.4453e-10 1.04771e-09
50292.9 8004.36 6.77445e-07 1.4453e-10 1.04771e-09
50480.1 8034.15 6.77445e-07 1.4453e-10 1.04771e-09
50667.9 8064.05 6.77444e-07 1.44015e-10 1.04771e-09
50856.5 8094.06 6.77444e-07 1.44015e-10 1.0472e-09
51045.8 8124.19 6.77444e-07 1.44015e-10 1.0472e-09
51235.8 8154.43 6.77443e-07 1.44015e-10 1.0472e-09
51426.5 8184.78 6.77443e-07 1.44015e-10 1.04771e-09
51617.9 8215.24 6.77443e-07 1.44015e-10 1.0472e-09
51810 8245.82 6.77443e-07 1.44015e-10 1.0472e-09
52002.8 8276.51 6.77443e-07 1.43501e-10 1.0472e-09
52196.4 8307.31 6.77443e-07 1.43501e-10 1.0472e-09
52390.6 8338.23 6.77442e-07 1.44015e-10 1.04668e-09
52585.6 8369.26 6.77442e-07 1.44015e-10 1.0472e-09
52781.3 8400.41 6.77442e-07 1.43501e-10 1.0472e-09
52977.8 8431.68 6.77442e-07 1.43501e-10 1.04668e-09
53175 8463.06 6.77442e-07 1.43501e-10 1.04668e-09
53372.9 8494.56 6.77442e-07 1.43501e-10 1.04668e-09
53571.5 8526.17 6.77441e-07 1.43501e-10 1.04668e-09
53770.9 8557.91 6.77441e-07 1.43501e-10 1.04668e-09
53971 8589.76 6.77441e-07 1.43501e-10 1.04668e-09
54171.9 8621.73 6.7744e-07 1.42987e-10 1.04668e-09
54373.5 8653.82 6.7744e-07 1.42987e-10 1.04668e-09
54575.9 8686.03 6.7744e-07 1.43501e-10 1.04617e-09
54779 8718.35 6.7744e-07 1.43501e-10 1.04617e-09
54982.9 8750.8 6.77439e-07 1.42987e-10 1.04668e-09
55187.6 8783.37 6.77439e-07 1.42987e-10 1.04668e-09
55393 8816.06 6.77439e-07 1.42987e-10 1.04617e-09
55599.1 8848.87 6.77439e-07 1.42987e-10 1.04617e-09
55806.1 8881.81 6.77438e-07 1.42987e-10 1.04617e-09
56013.8 8914.87 6.77438e-07 1.42987e-10 1.04565e-09
56222.2 8948.05 6.77438e-07 1.42987e-10 1.04617e-09
56431.5 8981.35 6.77438e-07 1.42472e-10 1.04617e-09
56641.5 9014.78 6.77438e-07 1.42472e-10 1.04617e-09
56852.3 9048.33 6.77438e-07 1.42472e-10 1.04565e-09
57063.9 9082.01 6.77437e-07 1.42987e-10 1.04565e-09
57276.3 9115.81 6.77437e-07 1.42472e-10 1.04617e-09
57489.5 9149.74 6.77437e-07 1.42472e-10 1.04617e-09
57703.5 9183.79 6.77437e-07 1.42472e-10 1.04565e-09
57918.2 9217.97 6.77436e-07 1.41958e-10 1.04565e-09
58133.8 9252.28 6.77436e-07 1.41958e-10 1.04565e-09
58350.1 9286.71 6.77436e-07 1.42472e-10 1.04514e-09
58567.3 9321.28 6.77436e-07 1.42472e-10 1.04514e-09
58785.3 9355.97 6.77435e-07 1.41958e-10 1.04565e-09
59004.1 9390.79 6.77435e-07 1.41958e-10 1.04565e-09
59223.7 9425.74 6.77435e-07 1.41958e-10 1.04514e-09
59444.1 9460.83 6.77435e-07 1.41958e-10 1.04514e-09
59665.4 9496.04 6.77434e-07 1.41958e-10 1.04514e-09
59887.4 9531.38 6.77434e-07 1.41958e-10 1.04565e-09
60110.3 9566.86 6.77434e-07 1.41958e-10 1.04514e-09
60334 9602.46 6.77434e-07 1.41958e-10 1.04514e-09
60558.6 9638.2 6.77433e-07 1.41444e-10 1.04514e-09
60784 9674.07 6.77433e-07 1.41444e-10 1.04463e-09
61010.2 9710.08 6.77433e-07 1.41958e-10 1.04463e-09
61237.3 9746.22 6.77432e-07 1.41444e-10 1.04463e-09
61465.2 9782.49 6.77432e-07 1.41444e-10 1.04514e-09
61694 9818.9 6.77432e-07 1.41444e-10 1.04463e-09
61923.6 9855.45 6.77432e-07 1.41444e-10 1.04463e-09
62154.1 9892.13 6.77431e-07 1.41444e-10 1.04463e-09
62385.4 9928.94 6.77431e-07 1.41444e-10 1.04463e-09
62617.6 9965.9 6.77431e-07 1.41444e-10 1.04463e-09
62850.6 10003 6.77431e-07 1.41444e-10 1.04463e-09
63084.6 10040.2 6.77431e-07 1.40929e-10 1.04463e-09
63319.4 10077.6 6.77431e-07 1.40929e-10 1.04411e-09
63555 10115.1 6.77431e-07 1.40929e-10 1.04411e-09
63791.6 10152.7 6.7743e-07 1.41444e-10 1.04411e-09
64029 10190.5 6.7743e-07 1.40929e-10 1.04463e-09
64267.3 10228.5 6.7743e-07 1.40929e-10 1.04411e-09
64506.5 10266.5 6.7743e-07 1.40929e-10 1.04411e-09
64746.6 10304.7 6.77429e-07 1.40415e-10 1.04411e-09
64987.6 10343.1 6.77429e-07 1.40929e-10 1.04411e-09
65229.4 10381.6 6.77429e-07 1.40929e-10 1.0436e-09
65472.2 10420.2 6.77429e-07 1.40929e-10 1.04411e-09
65715.9 10459 6.77428e-07 1.40415e-10 1.04411e-09
65960.5 10497.9 6.77428e-07 1.40415e-10 1.0436e-09
66206 10537 6.77428e-07 1.40415e-10 1.0436e-09
66452.4 10576.2 6.77428e-07 1.40929e-10 1.0436e-09
66699.7 10615.6 6.77427e-07 1.40415e-10 1.0436e-09
66948 10655.1 6.77427e-07 1.40415e-10 1.0436e-09
67197.1 10694.8 6.77427e-07 1.40415e-10 1.0436e-09
67447.2 10734.6 6.77427e-07 1.40415e-10 1.0436e-09
67698.3 10774.5 6.77427e-07 1.39901e-10 1.0436e-09
67950.2 10814.6 6.77426e-07 1.40415e-10 1.04308e-09
68203.1 10854.9 6.77426e-07 1.40415e-10 1.04308e-09
68457 10895.3 6.77426e-07 1.39901e-10 1.0436e-09
68711.8 10935.8 6.77426e-07 1.39901e-10 1.0436e-09
68967.5 10976.5 6.77426e-07 1.39901e-10 1.04308e-09
69224.2 11017.4 6.77426e-07 1.39901e-10 1.04308e-09
69481.8 11058.4 6.77425e-07 1.39901e-10 1.04308e-09
69740.4 11099.5 6.77425e-07 1.39901e-10 1.0436e-09

